No complete set of mutually unbiased bases in dimension ten contains the Fourier pair or three product bases

With computer-assisted proofs that $\mathbb{C}^6$ admits at most three mutually unbiased bases (MUBs) now available, $\mathbb{C}^{10}$ is the smallest dimension in which it is unknown whether a complete set of $d+1=11$ MUBs exists; only three MUBs are known. We prove that every triple of mutually unbiased product bases of $\mathbb{C}^2\otimes\mathbb{C}^5$ is strongly unextendible: no vector is unbiased to all three bases. Consequently no set of four MUBs in dimension ten, and in particular no complete set, contains three product bases. This settles the case $d=2\times5$ anticipated by McNulty, Pammer and Weigert; it was known only for the Heisenberg-Weyl triple. The proof covers all ten equivalence classes with explicit Nullstellensatz certificates modulo one prime on $91$ charts of $\mathbb{P}^9\times\mathbb{P}^9$ for each class ($910$ in all), transferred to characteristic zero by a projective reduction lemma, together with an independent rank certificate for eight of the ten classes. We also prove that the pair formed by the standard and the Fourier basis of $\mathbb{C}^{10}$ is contained in no set of four MUBs. Exactly $3040$ rays are unbiased to both bases (this confirms the count found numerically by F\"uhr and Rzeszotnik), each of them is unbiased to at most eight of the others, and every triple formed by the pair and a third MUB is strongly unextendible. For this we certify $34,940$ cyclic $10$-roots in Krawczyk uniqueness boxes, decide unimodularity exactly through an involution, and prove completeness by a four-dimensional interval branch-and-bound obtained from the Chinese-remainder splitting $\mathbb{Z}_{10}=\mathbb{Z}_2\times\mathbb{Z}_5$.

==> anc/README.md <==
# Ancillary files for "No complete set of mutually unbiased bases in dimension ten contains the Fourier pair or three product bases"

This directory contains the programs, checksums and logs for the computer-assisted parts of the paper. The
certificate data are too large for arXiv (about 0.6 GB compressed). They comprise:
- the 910 chart identities;
- the eight rank witnesses;
- the chart inputs;
- the approximate cyclic-10 roots `roots.bin` (sha256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be).

They will be deposited in a public repository, and are available from the authors on request. `SHA256SUMS` lists the
checksum of every data file, so a deposited copy can be checked against it.

## Theorem A (product triples in C^2 (x) C^5)

| file | role |
|---|---|
| `scripts/orbit_reps.txt` | the ten orbit representatives (labels Z0,Z1,X0,X1,Y0,Y1) |
| `scripts/exact_tables.py` | exact integer exponent tables (Gauss sums); no floating point |
| `scripts/product_triple_charts.py` | writes the 91 chart systems of a representative mod p = 1073741741, zeta20 -> 95182621 |
| `scripts/verify_cert.py` | independent integer expander: checks one cofactor identity 1 = sum h_i g_i mod p |
| `scripts/verify_manifest.py` | regenerates every chart system from the exact tables, requires byte equality with the systems used, checks all 910 certificates, checks the orbit roster by an independent exact enumeration (4080 assignments, 10 orbits), and re-ranks the rank witnesses |
| `scripts/rank_cert.py`, `scripts/rankmodp.cpp` | the rank certificates (second proof for orbits 2-9); `rank_cert.py REP 3` regenerates each witness byte-identically |
| `scripts/laurent_prep.py`, `scripts/laurent_mac.cpp` | how the ten affine certificates were found (not needed for checking) |
| `logs/manifest_final4.txt` | reference run: 910/910 charts verified, roster complete, ALL ORBITS COVERED: YES |
| `logs/rank_witness_regen.txt` | the eight regenerated witnesses are byte-identical to the stored ones |

Check: with the data in place, run `python3 scripts/verify_manifest.py`. It needs Python 3 with numpy; build
`scripts/rankmodp` from `rankmodp.cpp` with `g++ -O2 -fopenmp`. `MANIFEST_JOBS` sets the number of parallel workers.

## Theorem B (the Fourier pair)

| file | role |
|---|---|
| `scripts/cyclic10_catalogue.py` | how `roots.bin` was obtained from the PHCpack data (starting points only) |
| `scripts/c10krawczyk.cpp` | Krawczyk boxes for all 34,940 roots in outward-rounded double intervals, exact unimodularity via x -> 1/conj(x), disjointness, conservative overlap graphs O+ and U+ |
| `scripts/c10verify_arb.py` | independent second implementation of the same checks (SageMath, Arb balls at 160 bits); compares the graphs bit for bit |
| `scripts/c10clique.cpp` | 10-cliques of O+ and their common U+ neighbourhoods |
| `scripts/c10bb6.cpp` | completeness, version of the earlier split runs |
| `scripts/c10bb7.cpp` | completeness (Section 3.4 of the paper), fail-closed version used for the certifying run. See below. |
| `scripts/c10bb_merge.py` | merges the split runs (see below) |
| `logs/c10krawczyk.txt`, `logs/c10verify_arb.txt`, `logs/c10_cert_cliques.txt`, `logs/c10lp.txt` | reference runs |
| `logs/bb/` | logs of all branch-and-bound runs and the final merge output `merge_final.txt` |

**Completeness check (c10bb7, the version used for the theorem).**
```
g++ -O2 -std=c++17 -fopenmp -ffp-contract=off -frounding-math scripts/c10bb7.cpp -o c10bb7
SUBLIST=0-255 OMP_NUM_THREADS=<cores> ./c10bb7 roots.bin    # expect: C10-BB7-SUBLIST: PASS
```
`c10bb7.cpp` is `c10bb6.cpp` with fail-closed interval primitives: an operation with a non-finite operand returns the
whole real line, so a floating-point overflow can never cause a false exclusion, and the zero test is NaN-safe. The
program prints the number of overflowed enclosures at the end. The work splits into 256 independent subproblems (any
subset can be run with `SUBLIST=a-b,c,...`); each finished subproblem prints `SUBDONE s ... fails 0`. The program also
certifies its own catalogue: 3040 roots, exactly unimodular; pairwise disjoint enclosures; closure under modulation and
dilation.

The certifying run (`logs/bb7/full.out`, `logs/bb7/full.err`) was made in one piece on one workstation (Apple clang 21,
16 threads, 48,482 s): `C10-BB7-SUBLIST: PASS`, 256/256 subproblems, 30,859,491,964 boxes, 0 fails, 0 overflowed
enclosures. Its per-subproblem node counts agree exactly with the earlier split runs of `c10bb6.cpp`
(`logs/bb/`, sha256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1; equal counts do not by themselves show identical execution), which were made on a server
(GCC 12.3), a cluster (GCC 11.5) and a workstation (Apple clang 21); their build commands are in
`logs/bb/BUILD_RECORD.md`, and `python3 scripts/c10bb_merge.py logs/bb/<run>.out+logs/bb/<run>.err ...` reproduces
`C10-BB-MERGE: COMPLETE`.

The certifying run is a single build: its own catalogue of 3040 boxes is used by all 256 subproblems, and the
independently certified enclosures (`c10krawczyk.cpp`, `c10verify_arb.py`) give 3040 distinct unimodular roots, which
by completeness are the same rays.

SHA-256 of the files added in this version:
```
14253c3d87ed9c6d223adcd3ee4bbffe27b130eb44f0f8d6db5ae02b861ac802  scripts/c10bb7.cpp
7d241f1a274c665975a231a523aa4c8c06923e0a19c0c13c6c5b04a6ee59ca39  logs/bb7/full.out
85eef63ed741384e43bf001cbebffd63ed2dcd75a01a507b77fb2b6621cc6212  logs/bb7/full.err
```

Licences: code under the Apache License 2.0; data under CC BY 4.0.


==> anc/SHA256SUMS <==
5ddb6baf15befab0e25a570078bc9acb5bee54ed160ed1b4becaf1cdb9aede64  runs/charts_all/o0/affine_cof.txt
7da7e76322fedef1158378ddec753ea91abae813103ea63e763b3da2e35c162e  runs/charts_all/o0/affine.ms
29f5b1e8f76ec71275765ae7dc1418b9bc242c52a8178cf6b46d35fbb9785961  runs/charts_all/o0/b_0_1_cof.txt
b796c62f5f338aa717c680560ba3e68a7475b0fb233096f9da60daf58b193d69  runs/charts_all/o0/b_0_1.ms
5b2f28a85e208df70ef4060a4e96825bca4a1d1d0843fa7e820157bc06ff6b7b  runs/charts_all/o0/b_0_2_cof.txt
d25b0958a5d0c019ffc73c96617703df2d9766ef30e549f083ddf3f185dc2285  runs/charts_all/o0/b_0_2.ms
62d802d9fa7cdaf4d1c95755bd00d016d3231155b67139c2c430645a4549f190  runs/charts_all/o0/b_0_3_cof.txt
effeec66972f31a4f42f24c38d0d3d6e751b7dd7f67d6a8dfc24e7cee3b1c544  runs/charts_all/o0/b_0_3.ms
a26132d7cb0b0896dbbb7d27cae56f40b67135ab801ba35fb3a0562d96da471b  runs/charts_all/o0/b_0_4_cof.txt
5b35f7e804831e8305ea54f5e19125c318069e20e4ca1804554c5100c909ebc9  runs/charts_all/o0/b_0_4.ms
6b1e1aacc68a70a9f7388b9c24fa936472efb6e598b9ff4776b81286943be6a1  runs/charts_all/o0/b_0_5_cof.txt
0be1cba6bc90cef384f192727703a0bf86b0edab2fd1c499adcf6844a52483dd  runs/charts_all/o0/b_0_5.ms
b62de4683fcac30249770091dcae668deb573137c232b7505cc5954bb3d57fda  runs/charts_all/o0/b_0_6_cof.txt
f0882a7ffc411da8fd8eff24497cd2557425a7115f3ca133d47a9026a701f689  runs/charts_all/o0/b_0_6.ms
510d61c2efa6538aca670f124efe6e0a443d3d2ca26ef2763fb75a464f5ad8f0  runs/charts_all/o0/b_0_7_cof.txt
8a32968114f5808e3a06a16e109db724f2a15665ad4a022bc5b43828eadfebde  runs/charts_all/o0/b_0_7.ms
27eebaef26643827fd84af1c6bae92bf310ac00a8c7f81af6226d576b92c470d  runs/charts_all/o0/b_0_8_cof.txt
088aafac950b89b1df9f3b7030a2e121beda1acb90d2d76ecb44b26aa50a974b  runs/charts_all/o0/b_0_8.ms
795362e16122318bcd10ad76026741ecf0943a7ae7160ed1082d4e71a6967c47  runs/charts_all/o0/b_0_9_cof.txt
4f7fe58233997d82e2baaddbd7bfde97b431cee4e5348fb034d5ed9e6c80b7f9  runs/charts_all/o0/b_0_9.ms
d603503cd75b0c6bf2e43164248122beb204abb52f4d0b448b4f79a78703e755  runs/charts_all/o0/b_1_0_cof.txt
3f8258a4e02158cf4bfd5ae281dc7ec5b71417380f516cafcbbac5d987ab71c5  runs/charts_all/o0/b_1_0.ms
509c1cac66639a972e8f1c1ef8d1e3a1920e3ecd62cfc4a7c774c2c27696603b  runs/charts_all/o0/b_1_2_cof.txt
233ac7bed39b4345c060938b7c63f45a92032f72fb8e131091d4ac82cfad9a18  runs/charts_all/o0/b_1_2.ms
4b519e588fc2aef6f28806d60758e7b9b04575c4da491832ca25cac1e24a4f75  runs/charts_all/o0/b_1_3_cof.txt
4a94c799d096083a808f9a6fa241837e639a315fd6b5b0f750161a5dc5e53237  runs/charts_all/o0/b_1_3.ms
adaa29fdc863e06b638b2d99a9c852df5101e1852734c359213d3336f8acd7bf  runs/charts_all/o0/b_1_4_cof.txt
d24d7793053d8b34cf50f8da45dbfbfd0f364d754b8be0435bb512f5a19295cd  runs/charts_all/o0/b_1_4.ms
c5172a294d0aceee777937d32f9a553c258e1018b9cfc23a6a7bbef5f6462fdd  runs/charts_all/o0/b_1_5_cof.txt
0927ade99c1461e7a1b7bf005e7f2c847551293b5ba7ed07868bbde0071330f1  runs/charts_all/o0/b_1_5.ms
12abcf88525c7ddeb9205fe25723e285f985357e393455f145313e409590cd81  runs/charts_all/o0/b_1_6_cof.txt
9e3a2003bb727cf7fdd77326198a5984ca375e0d910634c40b003a5c1453d6cc  runs/charts_all/o0/b_1_6.ms
bb8b3463ddacf7209cbfa270440c10130afbb3df578057079e9c6478f175df08  runs/charts_all/o0/b_1_7_cof.txt
c58be0e224c41386ff222f8e655a80970daec5634a323daadefe53a2bb3486b7  runs/charts_all/o0/b_1_7.ms
50eb1750665c766fe748c826d62d19cea3d139ec7eeee9b5b825a51940520ba1  runs/charts_all/o0/b_1_8_cof.txt
6ec16ba2ced2f97023794b6a64fc4d114423d1c9aee3e11607e5e32aaa6a0c39  runs/charts_all/o0/b_1_8.ms
80b3b3435bf404afc9106bf1e69cff27cb68f09c2c6a736741a7193305b9176f  runs/charts_all/o0/b_1_9_cof.txt
58c8c932f484f69e24b5c8bda1ac585273b9759571d4cbd4331a01f066d73c08  runs/charts_all/o0/b_1_9.ms
d8e659c106f770606dcc06052da295e7358921a72eab8484666d49e4c71d45d5  runs/charts_all/o0/b_2_0_cof.txt
101a821b32d2075eaae2b897331eeeb40d63997e30bbea09f6250d06f2305ef7  runs/charts_all/o0/b_2_0.ms
72829efdf209353ba4ddd786db18bf2121301f09a1713bb3b9ce4f87c6317c46  runs/charts_all/o0/b_2_1_cof.txt
f7b29fbc5584ec9d5ac6e1993689040c3a2d07a1443139d3ddc04379bcd97511  runs/charts_all/o0/b_2_1.ms
6138f31896134f3d441ae17cf083bbe7d66f18a760a7c842bbd0a8ab77d2cb50  runs/charts_all/o0/b_2_3_cof.txt
50e46678ec28e73004d83b47d2cf34397b6aa41202b9102941e7d9ad6da61564  runs/charts_all/o0/b_2_3.ms
501a5315c10401f5f8741f06fa00d81b2d00addfaffd1219ab5090709d40a2df  runs/charts_all/o0/b_2_4_cof.txt
4d81d2e411f57802fa32f54bc9a78644a621c654938ef5987495e174146a141b  runs/charts_all/o0/b_2_4.ms
4601bbe3d6a03f3c32d26afe6d1afcbc23294c0ac2f95ad84bc1c1d9e78180be  runs/charts_all/o0/b_2_5_cof.txt
941580b708250fac3351fef71df9767dce0b5d35eb16e74c36c070eaade5cc6e  runs/charts_all/o0/b_2_5.ms
846ba5bfd44ddb7fd39ddda6a2eb5e90b1d0e9e8059ee75d002c3e0db7e5937e  runs/charts_all/o0/b_2_6_cof.txt
62b34f912f011e176ce6a80987597e6a779b956e99d5f746fbbb47f75dc347e4  runs/charts_all/o0/b_2_6.ms
533af9c3aab2d39f65e9e1a6dac58f5558fb41d15ca4477558eb6fe1be72f228  runs/charts_all/o0/b_2_7_cof.txt
18b66bd84b8de31b21faa265ed5d04a5a57d72200a2b023250cebb73ed618a80  runs/charts_all/o0/b_2_7.ms
c9b8e7d344166fb84ef839536ecac58597342ee460e54f4634ffa3f18399f65c  runs/charts_all/o0/b_2_8_cof.txt
86dd9e3116321b6ef746fd0e45b7e78fca748df0ad838885ac6d1b2b6c7ae241  runs/charts_all/o0/b_2_8.ms
16e73fd844f6a63545db77d9307a78350fbce234be8901405ed0f39d44155634  runs/charts_all/o0/b_2_9_cof.txt
51d25705180c1f7a8f725bbf4f25e1e9be33cac242c9a943806dc513e69df073  runs/charts_all/o0/b_2_9.ms
dfe8d4c377f550b61f189f56b706cbd899d5d4bf7ecf697a5a67356ebcaf558f  runs/charts_all/o0/b_3_0_cof.txt
6f3b5f681ba77cbf1ce4015b30cc98e1e1298338d53e31bf5a01e4be456fc809  runs/charts_all/o0/b_3_0.ms
4030544bf5a515cde07286a02d6badd2e6575f4b011b3bb3dbcb1f8811643090  runs/charts_all/o0/b_3_1_cof.txt
19c3db6c2bc9163f2b3229441aca0081591092526abaed4712eedc07f4d67a8b  runs/charts_all/o0/b_3_1.ms
a76f300269c9ad2f780b74c78c704441efa66b03fa982acd8dc7986f25048f78  runs/charts_all/o0/b_3_2_cof.txt
bdab5fc5b974055f72756516eac22e5ae48dd90fa356b0acc8036fa0d9e6c7e6  runs/charts_all/o0/b_3_2.ms
dee3182b55cf7fad48fdb7fb4aa5757f88bb6016c1a123b258fa6d53b14527f3  runs/charts_all/o0/b_3_4_cof.txt
59ec769e3a81c86042894e2579ab086a7e52fdd606d94f04ba88ff56aa0d7dfd  runs/charts_all/o0/b_3_4.ms
9b2022c973e21bd2a6acaaa3eee399f819e3bd63f484fb09a426d77b2d9a3330  runs/charts_all/o0/b_3_5_cof.txt
f577a2502c092adacdc5f1cf38e5521ca8acaeb37e4d4e6870b47056f7851cb7  runs/charts_all/o0/b_3_5.ms
59ba8eece41610192a4a3228d2776f9d72844f8f5f306d363d7ca35bf3fc3c27  runs/charts_all/o0/b_3_6_cof.txt
64f115786f3e86f78a5e34a8242090a84a8d69a363aa557964175e7f4f9f683b  runs/charts_all/o0/b_3_6.ms
a31228096b0bb88919455d3f4f78f03a1f3515329223841090914ac0fe93e766  runs/charts_all/o0/b_3_7_cof.txt
a9e0575de368e218e75ce91eaec20e38da7e54fdc43f27b2f609b46d74d164c7  runs/charts_all/o0/b_3_7.ms
f2577725d47455adf05962584d1ab8563e94a2f44c6bf11e1fe5c72991ef70e6  runs/charts_all/o0/b_3_8_cof.txt
ac248612b39ed8aab352e9e0ff4b5f10bfbb24117dabf7b4706424cdcd7eeaba  runs/charts_all/o0/b_3_8.ms
69a2f11e39ec629c4e4ca207cdd1741dac33058382ae9ed8ee9595c966b79413  runs/charts_all/o0/b_3_9_cof.txt
16822a31adcf7c8f318c8994b3359bea167eec42167c74c629ae41a4b642a7cf  runs/charts_all/o0/b_3_9.ms
737cb933430dbf180b8bafd1dfcea7968cb2cea362f74c581a8a128dcc680121  runs/charts_all/o0/b_4_0_cof.txt
a0d2145638154aca4f009cdccda1280777383cb1dd6a0162df83a16022696dce  runs/charts_all/o0/b_4_0.ms
e1aaca7b574ac81ae2aa65104cb7bc4a2524ca0a5b523dd82efdadc6a8e1c374  runs/charts_all/o0/b_4_1_cof.txt
18dfa7c1b3cc9fbc28112526d4164f9e213a8195067454309cf2fadf4c8b4b0c  runs/charts_all/o0/b_4_1.ms
a2ed1193164ea1f8cae1363501df3b1be9a20bff342c0f9c3b9f2df2b0c084ee  runs/charts_all/o0/b_4_2_cof.txt
bad4c9be9d84ebfe992d64fcbda32fd3aff78e0fad4f64692eb3bf57271a08f3  runs/charts_all/o0/b_4_2.ms
8381d635289e8b7ebb6d44c99f0d4d59e4ac21b7900a403c5b5c97efd6153f21  runs/charts_all/o0/b_4_3_cof.txt
273e4b3e9be002565f417291ed0c158823a257312c0ff5226be99c426e0fbef0  runs/charts_all/o0/b_4_3.ms
0ae39a48737127f1803c6b635f3c4106afbf54717a76c95fbefb35e9a50db47b  runs/charts_all/o0/b_4_5_cof.txt
5a7abc067d901790b7535171048988412f861c8633a2ff8f900f7a25bbd23093  runs/charts_all/o0/b_4_5.ms
ca12a700e781e95c2f6f6aa4d29276e770827725e471b9cbd25f55120d547ffc  runs/charts_all/o0/b_4_6_cof.txt
00bfe32de6c8eaf35e9d8171d60e6648aa00d70fc7809d6d094982907b643618  runs/charts_all/o0/b_4_6.ms
e635f5b0b5b05174147ba82be81c7bc46536c06477bfaa36fedc913475ca59f9  runs/charts_all/o0/b_4_7_cof.txt
268f5bb13519517353f1277d7ab3dc77bf35640121a73ed70fe7d67a072c3d25  runs/charts_all/o0/b_4_7.ms
1768eb05c29fb56e2fd5b2eccec4d862f2842f6efce735cd7406b40589fa5ad4  runs/charts_all/o0/b_4_8_cof.txt
6b178500f1304a33618e1cc4776bfcd1e6923eee00c109a82056ce49e5a18c59  runs/charts_all/o0/b_4_8.ms
bf0fdde683f8bf8c022282e6847684cf426af9acdd104744efbbb42762973590  runs/charts_all/o0/b_4_9_cof.txt
0ead06cb286079b35805640d586d27ba4e42934720799e261fac876f749d8f29  runs/charts_all/o0/b_4_9.ms
5ca144e170f04893fb700f66a036bab0da98591b6d574a6e43a21614864589fc  runs/charts_all/o0/b_5_0_cof.txt
c6e4f45d570eb702ebbcd4162c3de57a7423745f3f5a5e607175d2787b270772  runs/charts_all/o0/b_5_0.ms
e6d18b1d74fa926c0f2717ac6f4662e2ef0c1077f533264a064519ed6634ebc0  runs/charts_all/o0/b_5_1_cof.txt
ae53dae20d414f84bc95296b1a8cdccdb5c93be0e063184dbbd22efa899a3399  runs/charts_all/o0/b_5_1.ms
bfc9420422ae5e545eccc13311d2150ccd11ebd553bab733a4f5edfa9224cda7  runs/charts_all/o0/b_5_2_cof.txt
3938df0a7ea973f8ae4f6bb8c704534e08b3b696061fdee1dc64d5d4462b854c  runs/charts_all/o0/b_5_2.ms
8c79efa52d31b03963cf46bf939fe27d4fbd65b3d119d4440f80d564a5b27398  runs/charts_all/o0/b_5_3_cof.txt
daf661867ad3507d58a6ff84dd840b5c4bfe3ad488acafb0b44e8d241ea63d84  runs/charts_all/o0/b_5_3.ms
f5853c9343f1c7001d643b483854eb510bbf66c2992a38ee21ac8aea469353ec  runs/charts_all/o0/b_5_4_cof.txt
e8db861e2e3e0eb5d520a6f42eef3a726a30e14e006003abdf9f1960394b4cb6  runs/charts_all/o0/b_5_4.ms
484975659e07913b5fe2633162495ca5a165eaf54b14c3b9fab8d35cf43b6044  runs/charts_all/o0/b_5_6_cof.txt
0acdb43151477e68464b5b27fc10b698f42b3a5c445f1f60bcd8e1fef21520da  runs/charts_all/o0/b_5_6.ms
a1817248804edba696ba184651416f5513aa6ea96218f21bd2e1a1037d36ab9f  runs/charts_all/o0/b_5_7_cof.txt
3de3ae7a080a0adc70c2ffb557cde5049eff52c48b03c362a45d968f73da1227  runs/charts_all/o0/b_5_7.ms
3c842ab616e70aef1c01271cfcd141d199ae6a7ce5ce3c85bc984bfad3d1bdae  runs/charts_all/o0/b_5_8_cof.txt
7a856c7ce9867d4e775faa224e6ac5856844ad7f8273654238fdabac4e3158e4  runs/charts_all/o0/b_5_8.ms
61e4a360442e0404f84aa7284d26aea194c2a700945c6c2bae576832ab8cad7b  runs/charts_all/o0/b_5_9_cof.txt
9c13fbc4da95e942e8e1e18c46835942ed511e38ce8813faa2395c44bab01179  runs/charts_all/o0/b_5_9.ms
36223fd9b3c881d662be4c4df87e2e129b0fcb41a927987cb89b6bbff2d538ae  runs/charts_all/o0/b_6_0_cof.txt
b4e7327d466af1bef1efdd6173eaf7f29718b6987691b4b8c7c599676ae22551  runs/charts_all/o0/b_6_0.ms
6a7eadadb39d8e14187edff44bea042101646f4dc8580ca9d0870c5db1bca0f1  runs/charts_all/o0/b_6_1_cof.txt
a39ebd1beac5401d9287341e6b2caa35295d93c2a2f9097f851c77d7b1788ced  runs/charts_all/o0/b_6_1.ms
0e7397982314cb99328f6cadc626badd670c1c629e41921ec65c190b34263270  runs/charts_all/o0/b_6_2_cof.txt
dfeade0f2e1b1f7a19c99ad069c21b115879c306fc228dc515adff15430346d5  runs/charts_all/o0/b_6_2.ms
2756a465b7ccdec3e99b036e35339bba9a57e31ad68935521c3bd7cd878156e6  runs/charts_all/o0/b_6_3_cof.txt
049dd1499121022a89bd215efc1c8d0d7b228dea85661a48d1b02fbe477ba5c1  runs/charts_all/o0/b_6_3.ms
fb5275df400ed7fc1738a1ffcee19c3eb06d89db6ce85a73ec6cfd7d068680f4  runs/charts_all/o0/b_6_4_cof.txt
fd98b0a52186b04618c9cb50597c03965ce40ba4404c5c6e4d94655cc5f66e4a  runs/charts_all/o0/b_6_4.ms
de051ca644a29af6713c3b975d4a88c949c9ed1385114bf19f91f07fb925bcbe  runs/charts_all/o0/b_6_5_cof.txt
b7a9154da643251cc316d899a5003b99132e705ace8c1ac7483451ab55f45b91  runs/charts_all/o0/b_6_5.ms
3f980fe4da14c06c6f06d68b9e0d7b3f2da3a8508bcf0b586c7e87e4b020c6da  runs/charts_all/o0/b_6_7_cof.txt
cd703d9826c7e60751306bc8d7df1fcb14d00a7e547a432122ab7bb3ade29898  runs/charts_all/o0/b_6_7.ms
0fe2d10ba2e95fc257cdc275e1e40292e8fb930cdbc935cf57e4e51b038279c6  runs/charts_all/o0/b_6_8_cof.txt
c3e7b12abf76674acc3eaa6ae8e753c56d3fd2414303841fe2647d09fee22445  runs/charts_all/o0/b_6_8.ms
baa39ad1173b0478e8cee498e6e946eaa8bb35a39c644a55ce9c63bcf0438be1  runs/charts_all/o0/b_6_9_cof.txt
1a395811682daebde30d1e1811af3d21f1b9a493dbc56b8f5c4f6a3a1af20456  runs/charts_all/o0/b_6_9.ms
125ea6baac778ff92c6618ef867357e729ab92cc9a6c38e4da4da05cf7fd3aef  runs/charts_all/o0/b_7_0_cof.txt
d8041869b2932aca01a4a65950af520cf84a782584bde665a062b97425da8bce  runs/charts_all/o0/b_7_0.ms
ad83e1bbbcbb4d93d5098b5373dc19885b3548cc9812fea71443381364d0a3b8  runs/charts_all/o0/b_7_1_cof.txt
86645a13b2fcd43c1d004eb1da5feca47c055ef24275e96e7b9919726da404c5  runs/charts_all/o0/b_7_1.ms
16b439e684c77e3a7a98d035e31d6726f535985fe9f03fcd63364163a368f076  runs/charts_all/o0/b_7_2_cof.txt
960e0e0b30a1c24817f5fe04008c10db56d0177950045c0195450726530e9fd6  runs/charts_all/o0/b_7_2.ms
6efc18199e6fdafa117db82498a94dbbe7fb2f1b6a4a954b15e3625a2601c2a6  runs/charts_all/o0/b_7_3_cof.txt
daf5e0030657d6f8ca57ee84a9c6626b1b05b63af59e4ca23b13555527e2f802  runs/charts_all/o0/b_7_3.ms
90c21ae19ef886966898adf96e2c1ad6a37c09582ccd01b574a4a9293dabe365  runs/charts_all/o0/b_7_4_cof.txt
6fdb02ac40e14512b95e6b265ba8a411e35e7f2b4be9cfce280b59465c2beed5  runs/charts_all/o0/b_7_4.ms
7903feb5de8fd458927ae2abeddd33512ba500d068d351935b95cd1f80e24a1e  runs/charts_all/o0/b_7_5_cof.txt
aca6341b6c3dab1f9971c7c3cfe040e6cedcbe682cff9093b2b0e7b678402878  runs/charts_all/o0/b_7_5.ms
b09e0dd69a4cb63125c1bce2b2437a70857d0b73e4d3cf9e158876894eca6b31  runs/charts_all/o0/b_7_6_cof.txt
20847f2d9ab754c0d918b2332652187e3023bff69d63a486c314361e7b434370  runs/charts_all/o0/b_7_6.ms
f872c526b015cb58e42843e4083fb93ec4620b925858e0bd151282f570ae6b85  runs/charts_all/o0/b_7_8_cof.txt
ddaf947d40b9fec43688377fb1e69091bc79240f8562e8cd4deb89eb16af704f  runs/charts_all/o0/b_7_8.ms
1879bb49e3b6dd1e077f27fcefc88751f70413811e89f3d692b57383f4e5e7e2  runs/charts_all/o0/b_7_9_cof.txt
5e2520f89e688e5c0a040f5240fbccc53375355ce02536ad682b98a5678f8450  runs/charts_all/o0/b_7_9.ms
958bebe436a4ab490231e0d4607a761d2feff5ecdb983cbd26317850ca46a1e9  runs/charts_all/o0/b_8_0_cof.txt
d77a9c8a45891153ce77077fb4aa5f4db94afe6cf2c455e8b0427ac7b6c03dec  runs/charts_all/o0/b_8_0.ms
62abc50753990c0211d4267208a07d518e1027603f20ee1047fe36dfd8137388  runs/charts_all/o0/b_8_1_cof.txt
2f4943835589bd759eb7f7f28c99a210bff99e0b6ad5156977e080cdf2e3bf10  runs/charts_all/o0/b_8_1.ms
86b2d0403bacc87ac09275c411654aa8f4ec1c6d207c7b84ceb167fb3b83678e  runs/charts_all/o0/b_8_2_cof.txt
112a299a449ff29d039c62bea4dabc67818d6a19065b90af20adef33d70d4dcc  runs/charts_all/o0/b_8_2.ms
32bb8dafa3fb3e46adc6db42cfb56fadc76031a4844cacb096b6abbc0ae13b96  runs/charts_all/o0/b_8_3_cof.txt
1e0e2e4c3682f4844635e5e0abdbeecdf6eda8bf97e52850033165d4fa415ee7  runs/charts_all/o0/b_8_3.ms
3746ea4defe446fb2ecabd44efc55065ccc237ce162ca19da5b2a9b725b1ec74  runs/charts_all/o0/b_8_4_cof.txt
cb4bd727388388c8d35c3c950254e14c2fcfb1a4aa1e42c55a2091ed6ba7ec23  runs/charts_all/o0/b_8_4.ms
4f404fc21081e07684896b89e088d3ad5b9b45456fc3663fa1b1fd1ff3fefa0d  runs/charts_all/o0/b_8_5_cof.txt
e96e42961f9b0c48120dd30db027bba02367b7c8003110ea7296bcfb15e1bc2c  runs/charts_all/o0/b_8_5.ms
db5578056f6b23627e7d8ab88c62a4aceb32c75cb553347867d7f710b71000f6  runs/charts_all/o0/b_8_6_cof.txt
4c9795ac321edc84149d451bcc69cce08ad226bd12552d84e65d130e6529d952  runs/charts_all/o0/b_8_6.ms
1176b8a06cfdd0ad3a6e60d3c9106b733a8fdc6d691744915ceb7a984f798028  runs/charts_all/o0/b_8_7_cof.txt
365620c95da792a92556ed6d660ecc5724e3374721209ce8d94bc01523a64363  runs/charts_all/o0/b_8_7.ms
ba22b75b905254b893f683a9b5deebc67226dfce885a45dc91fe03b2317ae60b  runs/charts_all/o0/b_8_9_cof.txt
287a2e3b19b274fb6b5df898b93c785ea5626d51cefbdd0ee7e803c4cbc766ad  runs/charts_all/o0/b_8_9.ms
782ca1c84208e35ab14bf19c3797902b2bf016a4fe9090acf9e680a0cce36fc9  runs/charts_all/o0/b_9_0_cof.txt
7ce19dc372ab8b9e8fa5c5e2fa614542ea43227c7c09a0be1697454964b95efe  runs/charts_all/o0/b_9_0.ms
8e4f3d6722eac1de31a99150d905614c2f0b00f2a0c25f4fac0cd70975d09bc5  runs/charts_all/o0/b_9_1_cof.txt
bee4225c3561c72bcc9b008534be0b033e9e241497fad777f6412826f7267f1b  runs/charts_all/o0/b_9_1.ms
61c426d8f96c2cc537267223b3c1b94a4addbfbf973b77302b51868a82ce14b5  runs/charts_all/o0/b_9_2_cof.txt
3b394809e4618d7268fc951f26f7b54221c68502cf2ac632c8d623d2e4b1d8c6  runs/charts_all/o0/b_9_2.ms
64c51aeae69846b9514d5e17d333e41a9edb3949ddab9e0800fe964377c5f237  runs/charts_all/o0/b_9_3_cof.txt
1e1df01259c3e65ae74bc9508ceed4934b67c61ed71712a3426e68ef5d1f95c4  runs/charts_all/o0/b_9_3.ms
2ffdd2f46447e4a1113ed589f4e51ccae2a5065b5240c7cc63ed69a57ad1f545  runs/charts_all/o0/b_9_4_cof.txt
8836223ed95ed0046cfa4605c36d868d22e717c3a58995624782d7897b61e8ef  runs/charts_all/o0/b_9_4.ms
d534d32f664116e7400b1531be1933afca2d0345ff048d4c9815852cac0a7d3c  runs/charts_all/o0/b_9_5_cof.txt
0c729412e8d1ec12588bb70284e2047322094192ae30520f6678e935b8b18cae  runs/charts_all/o0/b_9_5.ms
528f0e6c90594ccc86d4e661d16f0b06df1b9334dc94c3e38169ed3b2053a24d  runs/charts_all/o0/b_9_6_cof.txt
110677fb5ff7bac86b0e251f52d69f42d0bbdd6d595d516ce99fe8eafe0b4b60  runs/charts_all/o0/b_9_6.ms
0ee7837a96ead6ffe9cf0253aad03049a47a2e3bf3739bd260e724a013fcc4d3  runs/charts_all/o0/b_9_7_cof.txt
d24a9db31f925bb5599773aac9c4c57414f207b67a7a215a052de5f4b0b7e95a  runs/charts_all/o0/b_9_7.ms
58a55c9c7e7c106e939223b020cf2f4b214688fa0ecdb1addf2bac09ac8f76f8  runs/charts_all/o0/b_9_8_cof.txt
693f14de725bd1fb0d3411917e52cec2a4a16c0ceb686ab11c5dac4ef43eb0db  runs/charts_all/o0/b_9_8.ms
3d3c94d8c51748fa22f3dfb95e68c1d2edb611cf763d1a2a50f92d67b2e957ea  runs/charts_all/o1/affine_cof.txt
523eff55b913c476ec124d91daf06ac7fbcfee39a8ab4f07eaabf1381aa4c3f8  runs/charts_all/o1/affine.ms
2533eda2afe855796b369af32ce89bc9d42e118fc5928546b9579e566a4db387  runs/charts_all/o1/b_0_1_cof.txt
cf4fc02f81f6ec0a1d1693f40a05f0602e23ea26000eb5fb14ba8798a4e18b6d  runs/charts_all/o1/b_0_1.ms
3df415df21ec68ad8b6b15fb3a0750a97a82eee9261441bf217abfb2c80c1b76  runs/charts_all/o1/b_0_2_cof.txt
d68b3bb3a9eda8c73e2b58d4824946920f91e59aef85e380c170a45c74f4903c  runs/charts_all/o1/b_0_2.ms
8d13e745a019eb34223a9c00e0b7e49e8a979a113948e7ca482a19b845622ce6  runs/charts_all/o1/b_0_3_cof.txt
3a368d74e274a8c3f5e2ee39747b0766ee07e19b31c3c21f444502c8d5a78fcf  runs/charts_all/o1/b_0_3.ms
35b416e511071a960d4f2c524a513e2a29a9b1922e28a3b1726d8a441e64104d  runs/charts_all/o1/b_0_4_cof.txt
65aa472e103c97b577613505ef14bc762862ca09115a45938491f613169aef89  runs/charts_all/o1/b_0_4.ms
091233af7b2aa2992b52e7356a527448d9383719218eb33f0558f07ec9093bbe  runs/charts_all/o1/b_0_5_cof.txt
8780a6b09244b45107772d0fc2badc5e59efd423b81de4f1249cf0db0919ff99  runs/charts_all/o1/b_0_5.ms
c642e945e0006c911e6bbf556455b481ff9564c9f0466556ecfed08d4f3462dd  runs/charts_all/o1/b_0_6_cof.txt
84ff85cea445fd99c1aa08371e1b89eedd1f970e03fde59f20d419af55461901  runs/charts_all/o1/b_0_6.ms
bd1fd7e9459f312facffc72892c91af4a2220934ebdea8537cac9cdd44a59861  runs/charts_all/o1/b_0_7_cof.txt
bcbe11e663316122560490dc1a65fb1482eb5f979e85fc9c490542a87ea7f875  runs/charts_all/o1/b_0_7.ms
cd345bc39968d94d1ea4fe94262a01c4262d7941aa526dea6467715d2d662099  runs/charts_all/o1/b_0_8_cof.txt
0b4405e0e2e36428c9127a0b87d089d9a75f0796da79744d00ecbaec25925f28  runs/charts_all/o1/b_0_8.ms
f6531a90c269317b8e666e0b4410dfaaecb8f3e6445975f23bd0a7827f3bef93  runs/charts_all/o1/b_0_9_cof.txt
1b022abf5ea7b050dbc1326a01f6ad8a079424555d98f10387edd1b9a1300d25  runs/charts_all/o1/b_0_9.ms
246c1ad5710ab1aecd9448016537785f22470c25c85b94ca0589b64605ad2b19  runs/charts_all/o1/b_1_0_cof.txt
4f040f8aa1e15fd1a36d7acf2b691fff41213565d64f025958bd8ba48f6c4f8b  runs/charts_all/o1/b_1_0.ms
eb95486d674cf3679596b82c8d98f4a1805557717035605e44d26591ac4aa190  runs/charts_all/o1/b_1_2_cof.txt
f25f9c9f19d076b11444bccf46e74e4a508d0142b2e45ea4c4f061944c0b5050  runs/charts_all/o1/b_1_2.ms
e4897550a4f08cc1aa38ae708d19cffb20d27d185216e05912816299bbf05d0d  runs/charts_all/o1/b_1_3_cof.txt
9984d126823449d918d7040a4b29a425efb2fc2ce8878dea9691e973d84ec0f1  runs/charts_all/o1/b_1_3.ms
a9de663b732d33c440003c5dbe306271732cd80257810359a1908e151bf13a0c  runs/charts_all/o1/b_1_4_cof.txt
9a8a9d6734a9b3f6ba9f72e2e0d3cc86cc83c9b559bad3c392ac567e5f8d676b  runs/charts_all/o1/b_1_4.ms
19f6e307bd2c3c087d9e33b12e004c284794b9781f06564734bb6523458348a7  runs/charts_all/o1/b_1_5_cof.txt
0e63c465881a26c65fa0a68f9bd8d1a1b824f17aaaa4834ac7f0d2cea49ba2ad  runs/charts_all/o1/b_1_5.ms
7af13fa7e049404f05bd9f40a518b95989beb7f32b61e45ce68b634575e69fd0  runs/charts_all/o1/b_1_6_cof.txt
8f312a0c4c32d2d0745dd81c8dd3853b6ca86357b0375e33f61515e74e7545a8  runs/charts_all/o1/b_1_6.ms
d4e86af79e7515757f8ee51f49b29a4f9ec62c764d9443da669e843e5b6f636a  runs/charts_all/o1/b_1_7_cof.txt
7222af0fd46df2371ca9fda02ac07491a306e665165315059a0df35be1b946ce  runs/charts_all/o1/b_1_7.ms
a57216e2ad54ab3c867ba484fb6b3376f9b34d4963c1f05074bc816e6563acec  runs/charts_all/o1/b_1_8_cof.txt
b85855ead8eaba04af511998f842b5741a78a85666dd3fb3aca2edb9f5037541  runs/charts_all/o1/b_1_8.ms
967be5ef2501e482d989c331fc7bdb8b7f4d7cf5654333947073d594fd69b24b  runs/charts_all/o1/b_1_9_cof.txt
7381af133a8810e0922a72d56db6822bb65f8834e4d331eba4a9aa2674f4b89e  runs/charts_all/o1/b_1_9.ms
f3c2be50a3cf49a37c5a6d1d6a7f96f6431b7f2851c5b317096484c29a60c447  runs/charts_all/o1/b_2_0_cof.txt
3b131841eb5dba434742384533562c09a4350e65f58dfdfda9a453a9a5f84315  runs/charts_all/o1/b_2_0.ms
f4e4b29518c8bd70e6f8e7bcd91b118d7bddc6d87d4a5b5f76ae5c78c9df5d36  runs/charts_all/o1/b_2_1_cof.txt
de989f1cdbaa233a7be54a8604a77f5fc6aa8264f25da2f55dfa604369b77ad2  runs/charts_all/o1/b_2_1.ms
90877e481eaf4518e9927e9c872f9624d0b1dd6d1510e42b6a76a58dc40c0e97  runs/charts_all/o1/b_2_3_cof.txt
53811439115c65c21896552c296ba385e12bc2899cec97f73f63cb0daca8195f  runs/charts_all/o1/b_2_3.ms
69fc307acd415c098bf1648cf5766c0c7be5b7f6d8879ea9e55097294270edda  runs/charts_all/o1/b_2_4_cof.txt
04a53122d48198f93a026770281e7546d4d85d628d3411c058f59de36ae2588b  runs/charts_all/o1/b_2_4.ms
724fd3c8aaaf60650ba2d27b795d12ff0c19ba8940d5b350e8da3b14e5ab5cb6  runs/charts_all/o1/b_2_5_cof.txt
391c0d14cb5d35ada221d81e13030f92ce5d6d3e1cffebe88b81f6d78bbd8e90  runs/charts_all/o1/b_2_5.ms
e99b2cca9c383e20895a8569bc733ebd095c5622b2b753e0de8e4f1a38f9e23a  runs/charts_all/o1/b_2_6_cof.txt
9669c0bd412aad99f02927dcfa68976649b9d76b9ad6e75850012f029232343f  runs/charts_all/o1/b_2_6.ms
d62a5fb30994cf2beb5e832e3d008f2cee5b8d6ab07205d8071e909068bb9b96  runs/charts_all/o1/b_2_7_cof.txt
28fb63b693fa3077266e2941244e711ec4a3cf4e2fe7ad79640c4ed5b172acc1  runs/charts_all/o1/b_2_7.ms
57bfc17717970cbceefc0724ca2dc617e8bda806eb5f2557eb2dc025f8404a0e  runs/charts_all/o1/b_2_8_cof.txt
8313123f72a63c76a5f10581b9b1898c43926f88efe7a0f8f8347240c8f9fb81  runs/charts_all/o1/b_2_8.ms
135aa5609f279ed413ceae23b0da900509cfceb09357be596bd423ed91e01f52  runs/charts_all/o1/b_2_9_cof.txt
b6f11e9f5a780883fffd9bda89bb1ab997ebf4eb5730d8b8b0223e744be7dc47  runs/charts_all/o1/b_2_9.ms
9d0334f0a779cfe70d362cb6d6233792ca37231d4a5747a3a3a4e3693223860f  runs/charts_all/o1/b_3_0_cof.txt
1c118a093a7b8469931ba3b443e2f2b4e1808ab47fbf153857fcc4e86e7f31a4  runs/charts_all/o1/b_3_0.ms
f622ae250e75c65cd74a5ce8e148ba0d72e8978099cce1e9650e92d35bef63a4  runs/charts_all/o1/b_3_1_cof.txt
7595a49712c18928cb5f4a6374949f0ca0d31e041593faaa7495edc8695cdba0  runs/charts_all/o1/b_3_1.ms
c7f46c76e56ec6c06aab076d4a6ef868dd45e4d33a89c79bc310244c23f6ece4  runs/charts_all/o1/b_3_2_cof.txt
87abba71870fbdbef6d3b9c5f1cb88d6f4cb82323dfb13f45104f4634b76c489  runs/charts_all/o1/b_3_2.ms
ec146e819999cd051307c9712e2e169b06ad266d4373517ec42ff05cc28cf2cd  runs/charts_all/o1/b_3_4_cof.txt
b7dc6feea65527002426e7aaa8a49712ed7b0504e798eb05e8fa5a7eb0dcb5e3  runs/charts_all/o1/b_3_4.ms
bacc7a4e7a18f149caabaaacd1b1cb6407737dc93f12c8c1991f5a91a579dec9  runs/charts_all/o1/b_3_5_cof.txt
45eb44c3e44050ea243dc192c925cc00afdf3f546168afbfc8d7cc4466a83af9  runs/charts_all/o1/b_3_5.ms
81b2a7fef18b309cdee56c14b413ad7f202e0a08c69f020ef834a408271b5d0e  runs/charts_all/o1/b_3_6_cof.txt
fb0df7a8fe28396734a378ef9c1ca4873fa8fa4ea10b939d03cd84b369292b6b  runs/charts_all/o1/b_3_6.ms
1c48d5104b039274edfb5b557f91854e1bee3ee2206032b229f715b069ef33fa  runs/charts_all/o1/b_3_7_cof.txt
163a670c0e078ee83e4de81ce2799b2ac24631b5195a2b22373a02e57776764a  runs/charts_all/o1/b_3_7.ms
fa5944c012df43eada4f269dae515f1120323726f504d8d841f322399dacd4ca  runs/charts_all/o1/b_3_8_cof.txt
862ea3b1b9fedf0e91b012d2f8d8f9e7e8930df365d71198cefea86469c48e42  runs/charts_all/o1/b_3_8.ms
a6d0dead9f371fef917b977d4d1bd3acdaa51aa2ae58cfb5949e73d7aa09d80d  runs/charts_all/o1/b_3_9_cof.txt
ad93734813ffc38bdb706debbaf3887951534eaf3dcd9fc60fcbb27bf33b1637  runs/charts_all/o1/b_3_9.ms
e99c9a171678da9b1aaf95f5011b905e943c34884e17f63f571b68cd44ecd265  runs/charts_all/o1/b_4_0_cof.txt
0a9a946739cf8fecad566269c7793ebd79ae9f85bf7187c0d951dbd0d4690311  runs/charts_all/o1/b_4_0.ms
00facfcc44439a8b389683fad541bedad0291b1232e939c7227800a592a327c1  runs/charts_all/o1/b_4_1_cof.txt
d305e5e9bf31588c76171212eff26d34b9f620d09c426194d1894c7ad0553e38  runs/charts_all/o1/b_4_1.ms
a80dc6f0d6b83e99e552fc6546e55d5a588042c1186fc7da9dc89cd1149f97db  runs/charts_all/o1/b_4_2_cof.txt
424c9f2a17223bee38daca528ef2666b31b88d8eae10f91e622b60fc2a544df2  runs/charts_all/o1/b_4_2.ms
d9887115256ef4bd04530e953ddef1db10c6182b65465c4c9436d547544fea23  runs/charts_all/o1/b_4_3_cof.txt
c83bd0635a5b5f02d6a4d5b8d63b75e00fd265b697eb45272b3b453d89742c42  runs/charts_all/o1/b_4_3.ms
5a57347e8b7d004691a3bf1af977a189a01a0d970ff84ccf026e7f21d98f73e4  runs/charts_all/o1/b_4_5_cof.txt
07b2e17e701416946ef20b63e009b05be6dd05d349472692c27e0d8590411afa  runs/charts_all/o1/b_4_5.ms
07a45d3c7c6d2776905192175c637f62cb006789f8f627b94c16c2b5ef778334  runs/charts_all/o1/b_4_6_cof.txt
9efe133d5a96c2d0aceea23b68028af161845a80f3697fc39604f7dedc39c50d  runs/charts_all/o1/b_4_6.ms
551dfbce73d47563bbd1b7b34d31a132208511a81dffcb524618f7bc16d26999  runs/charts_all/o1/b_4_7_cof.txt
68b04a185c752850befe4252bc2241689c492a435a83163a957065252b7a3287  runs/charts_all/o1/b_4_7.ms
6a0c04c36c632237bb378dca352f9014cbb6b1c39f7c331fff6e10359830786d  runs/charts_all/o1/b_4_8_cof.txt
e28a103d264ed6ff0230d423289b1b3395230e36432e789bbb1e8e96d77eafc2  runs/charts_all/o1/b_4_8.ms
a566a77ebaceef558a2e99504f0bea89c84c43c88e8c8a73670c43c77c7875d6  runs/charts_all/o1/b_4_9_cof.txt
b264a864981958aa5e055b8576236e6bb25f4dba483c52dc88ea13e60e4b2490  runs/charts_all/o1/b_4_9.ms
68ed31645b65dd08a10fe5635bfb743b23ca7698531e1d19b251510df63b0cd3  runs/charts_all/o1/b_5_0_cof.txt
c69fa163510f49e8036a84299a2fb2d1384ccb18bce3e482b4d12ec872cef1fa  runs/charts_all/o1/b_5_0.ms
ec08c400ea7446172c47998727a91b9af72e1632da60e37743f3f60dad4f3cee  runs/charts_all/o1/b_5_1_cof.txt
97c7336e69fcacd114d92bb4c92012d8933b6b77cb36aa25391cf3a9c706f94c  runs/charts_all/o1/b_5_1.ms
3ea678e7fca5ecbaa3795f6213f1fcd3328d3905dd94db58144591ae0e8b37d4  runs/charts_all/o1/b_5_2_cof.txt
efdaf1d847adaa695dd9fce371245108ad104554877f68d971ce9c061f586f1b  runs/charts_all/o1/b_5_2.ms
8b55a938ee8a425aa7b989c76c48fd53ae7fd93c653770333494791af29600f5  runs/charts_all/o1/b_5_3_cof.txt
0cdc79801dcfcc39451912a556b866d3511830df0fc55753ecf43f37a7877134  runs/charts_all/o1/b_5_3.ms
5917c11aa5ba0b373bc030c5b24a13c74136e009643824274bd39ebb7d251c4a  runs/charts_all/o1/b_5_4_cof.txt
48bebae8404b9d8b0d424b48450633edf0eddfe6986e49d0e00dabcf77d1a665  runs/charts_all/o1/b_5_4.ms
f7cfa8a68328d55d0c275e9afe152f96668c860e86ab88fca0d6511c8b98bdba  runs/charts_all/o1/b_5_6_cof.txt
265f5bbb7e8a36e59fe653705e4f26fd6f25f1cc7454a971963c29cd58f05ed0  runs/charts_all/o1/b_5_6.ms
8fdd7d151583ef8fd9da43cddfcad414fe4686b22631ea84b723b5526659dc37  runs/charts_all/o1/b_5_7_cof.txt
acef9e9dc1293fa5b432a1ce9f5d53a6d17a2088da9e29984ced07bbec56fdea  runs/charts_all/o1/b_5_7.ms
c252ed17bcb76c0df1d156b393b22a9875dc078da9b7ae68235a2ce817573825  runs/charts_all/o1/b_5_8_cof.txt
e1f4fc147b8a5254e37a8016b2f51000afd09457d5df4f3f7db464dff6f59bcd  runs/charts_all/o1/b_5_8.ms
5c768631e7e4a6479d3515b295384a85d030708ee6a19e68c3d421b704fd961a  runs/charts_all/o1/b_5_9_cof.txt
e83e30686112fcd0ba379ec9715edfb108b5207835bb8c67a8ce2b5251e31cc1  runs/charts_all/o1/b_5_9.ms
7bbe3be3ff8c6b064d5c64fd539ebeb08b16e40a3ac963796960844865552482  runs/charts_all/o1/b_6_0_cof.txt
7f42eb55e8ca4109682d52d541be57da99e21e90e69fd50e59db682c79c9ac81  runs/charts_all/o1/b_6_0.ms
566ca99de17972f79b78f3d4e23b73b9a99586b49943ff8a269064633fdaf4e6  runs/charts_all/o1/b_6_1_cof.txt
f71362b6ffdce592d878d21085c9eb5672e033593868a1d5c7a8a5ce3bc4cc07  runs/charts_all/o1/b_6_1.ms
7286d49f0c7a4df819b12ca9e40802a9cca42a0f9ddaad290a746985a416ba9a  runs/charts_all/o1/b_6_2_cof.txt
441780a39863745b8e1921b994aa38f516dab5101ad061fcfdef1d5f9326b755  runs/charts_all/o1/b_6_2.ms
6309dd9d82d1556d4799aeb10451446da2c4a630a9b087a77d9ed88f0e6f89c0  runs/charts_all/o1/b_6_3_cof.txt
f5283044715953b7a789c700765fe78dc0e69f4890ceca77f515075a10a2c621  runs/charts_all/o1/b_6_3.ms
5973717b6a963c483d39cc45a87771d02c0996ad1e2291dd8e1b43aa1fbd7e91  runs/charts_all/o1/b_6_4_cof.txt
2a084296490ef2e27ef3dfad651179906cf5bab7e779f4140b8c627ee13d69f0  runs/charts_all/o1/b_6_4.ms
fb2cd8eb8246045e979715da5933b9860f44673fb47514d6bba2e2ccad2d7958  runs/charts_all/o1/b_6_5_cof.txt
941bc3da26da3730fd4986b90141242286704669d39034896454bb92f061e983  runs/charts_all/o1/b_6_5.ms
d54cb203f01acdbb2a011d2dbdc9312f8c96d102666ecb06c0ea6a3c3e0e138b  runs/charts_all/o1/b_6_7_cof.txt
f0b6a561ccf84a9021e84551d6910d0da99de46aa513c02a7a42ac8b74cf94c3  runs/charts_all/o1/b_6_7.ms
8c66b470d3a9a9dfdbb244eb271a34caa367cada45356fa0a85e242cd7073835  runs/charts_all/o1/b_6_8_cof.txt
e6b40150684ad2c11632a953a752106d7c5167fa4f452261ee28d18307e11f2a  runs/charts_all/o1/b_6_8.ms
6e276dc836a6ac309925a1590695b70f4ad38ba30e7ac221850b517b5172fded  runs/charts_all/o1/b_6_9_cof.txt
3fef4ef2f34c811c5956397907ed2c5fe37fcc45e6f9438dcf80d108873dcb1d  runs/charts_all/o1/b_6_9.ms
30992d90456e27c7924d2f0378a2d9ac9f9f270c554ea4a144537c97e8081ca2  runs/charts_all/o1/b_7_0_cof.txt
4597a122216c03606501fe3bbd79ac2dccc7dce9556f64c3a51622cb9d84be54  runs/charts_all/o1/b_7_0.ms
b5b61ebe9fc26573b7316f78d17d91be523400838e0d4ebc6f666f5091e6e42a  runs/charts_all/o1/b_7_1_cof.txt
9a0a7b8556b5a78dba392e141eff80f4820b4fd67a7c01edd440817723f09c3d  runs/charts_all/o1/b_7_1.ms
cb5f09d1d9d105b34bf9e66e2943c45428ba3ee812501242da8496f7be581ab3  runs/charts_all/o1/b_7_2_cof.txt
f05bfd60a2eea3a5a8908d568533c6ef06d701178f50f336d69d74ae39a40de5  runs/charts_all/o1/b_7_2.ms
c074bb12870326413567a6e7f6a5f866b07c95a126393b3fab47b4d9e12eedfb  runs/charts_all/o1/b_7_3_cof.txt
da2c5b3ced9f8959613c0d5fb6717066422cebf5675d4146d9067a8d8a4f7811  runs/charts_all/o1/b_7_3.ms
2a0e1c6cfe902179fc62bf7c5a48f87d5d5255401bcb19571a21361642822c5a  runs/charts_all/o1/b_7_4_cof.txt
c6e8ceacdb79f207860f15c2730ad70805f4eadcb91748f8e4ea627c39449555  runs/charts_all/o1/b_7_4.ms
56ac9706414a2fc4dd409adf623e9ae9ee52158b00a8776ec37a5661e568f644  runs/charts_all/o1/b_7_5_cof.txt
a0130c06442a5eea67eebf0ddbfb24417045bae882d3aa47dc006d69184f028e  runs/charts_all/o1/b_7_5.ms
d1c6f79053aab024797a52e53fafafb5d5777625ebad2a4a4933d346e954b7f7  runs/charts_all/o1/b_7_6_cof.txt
2adc88afd2e8690ef9d02c94726e0804eef1995da579a0e6aaa7b780614f0209  runs/charts_all/o1/b_7_6.ms
af7e7746247c0077f89437be3d41627bb2e0704a771af8924029365e13ca91ed  runs/charts_all/o1/b_7_8_cof.txt
8aa4f623b8dcfcaa7cf83f65b02ec62d3258bef5b331820021371bef7850b959  runs/charts_all/o1/b_7_8.ms
a4af2024c480b0a4a263789426b65d5a688480e02c3ab830fb704f5e91b3efe2  runs/charts_all/o1/b_7_9_cof.txt
07608db89b0aedbf19770805882d2052e58838d873b729232ec5094eb0bc3907  runs/charts_all/o1/b_7_9.ms
1c518c0d23fcbcbf8595538dc981f042a0426ea52bcf30d214e7259bcc7da636  runs/charts_all/o1/b_8_0_cof.txt
43de6c17919f643145880d911df98e7151def1a0a1c4aed51c13fbe043977947  runs/charts_all/o1/b_8_0.ms
008e88e3783079c92a510020c21ba582617a8c3751d06a76bad5289869583e8c  runs/charts_all/o1/b_8_1_cof.txt
81c88c4246ca1f1764bf6b6b59e5290b55ace5ed9a72d8183e58dfa300f81dd4  runs/charts_all/o1/b_8_1.ms
ea6f8c8907da2f02669d7c75663e14425e81d6e99758096ec9f74ede8619e782  runs/charts_all/o1/b_8_2_cof.txt
8c791d3dbb32a8a44f24bd42fd912362ef78326c967d874c9be03588a3dc017b  runs/charts_all/o1/b_8_2.ms
adc8d6af8dbee3c10e4458f8ddb4cf072f4179a5028952764c66b330f2520ba6  runs/charts_all/o1/b_8_3_cof.txt
11268c3cf49c82434b5354ab721afe3e5bb9ffa30871a6badf8a17d21d77db35  runs/charts_all/o1/b_8_3.ms
79d937d8ff7d5ef04b817fb74a78dfae3f4170c56fbbd4c4419970c691bfbe0d  runs/charts_all/o1/b_8_4_cof.txt
8075abb63f7a5e2ab6338a62ad43151cf93f221d329ac80c9e144819b8e2dd91  runs/charts_all/o1/b_8_4.ms
af41ef402e5b664ef3a7ad52f26b1d2bd5c1cf155ee9e3695b0ec5bec3a9f004  runs/charts_all/o1/b_8_5_cof.txt
ef02c833be9eca047f3a7e4adf40809dcf8e315dff2a360fe7728dca71dcd226  runs/charts_all/o1/b_8_5.ms
30ca3064316461f5057c3ea9bb81d3ab5c6e2a6e3d8a4977ad63960ad313bb6e  runs/charts_all/o1/b_8_6_cof.txt
e7877383f13514db5b9f5108d363427784b8c452affb0467376296426f22d833  runs/charts_all/o1/b_8_6.ms
101d968f63cd4eefbf0314f5115972da69071a6889b2fa656d8d6dfb95d4f512  runs/charts_all/o1/b_8_7_cof.txt
55c4ca0a49ac2d7340b5696251aa782a59719ee3cd45cbba0a95dd1aa7057cc0  runs/charts_all/o1/b_8_7.ms
123c4e7f8a731b8f99bb0ca5259be42fec7f61bccd3ea45f05e0afced6943841  runs/charts_all/o1/b_8_9_cof.txt
38e406104a7da918dd6642b05f3766164386c867dee645354b9587ddedc26dc4  runs/charts_all/o1/b_8_9.ms
0675e144fee7a29637af62971779a6f59c91694b026c9d300aaa1087029dc42a  runs/charts_all/o1/b_9_0_cof.txt
ac54f936efa19c796c9c7db2c2e00f91c2d34bb581347f25d61c216d16b5c2ab  runs/charts_all/o1/b_9_0.ms
ee61e1ed9fb42429789bfa4f3cb6a2d66048ebe960a1ac4eae02a55c4ec9a8b5  runs/charts_all/o1/b_9_1_cof.txt
4b14dee920c2d39c11fd479e7c380f320bb290dbb968a08990e29f275f6887a9  runs/charts_all/o1/b_9_1.ms
c24f025e1e08204ee4ac1d2b41b994e05b4515be8bba6bfd7b252fb79f8af8f4  runs/charts_all/o1/b_9_2_cof.txt
7b3d2eadc8f3f58a79c340a1e8b43494865c169393fcda6f6a75e750ecdb58e6  runs/charts_all/o1/b_9_2.ms
66601467ddc6c6ef100a1482527f07191e4a310d4ed4b4c6f5013e78850a57fc  runs/charts_all/o1/b_9_3_cof.txt
4298cb69c72b4bd86b5f0db516c422639a4f29cc001f49910c482536b2b47f5b  runs/charts_all/o1/b_9_3.ms
3aafdf02dc5976b259669ba5d4d5aebe62fb67ef7a592314424fa89b9108262d  runs/charts_all/o1/b_9_4_cof.txt
5209620bdd52472afac7cb8039e74ea6c12bedeb2ea7249a590da9e665e3b39f  runs/charts_all/o1/b_9_4.ms
6efda62e28fb6c7f8c357115b1480ddd959a52533e652fcbf5ec4962d91953d5  runs/charts_all/o1/b_9_5_cof.txt
ff690ca96cf6da6006b724351609c962d5cb8afa0567f5d55ce95e6d09253914  runs/charts_all/o1/b_9_5.ms
071007fb661debd5d9a8b1c07c6c4a18d639ecaec79bc8636728e64be1186200  runs/charts_all/o1/b_9_6_cof.txt
1294a4b83c318995062bf05b5ccb28d5a8664331982bf5d6d00dc44f6ba21647  runs/charts_all/o1/b_9_6.ms
36b22e06ae350a9bd9bd63955073a8eaab8704ab603472536cdd0d7a98e5eeba  runs/charts_all/o1/b_9_7_cof.txt
d1d27cbbab19aa7ddbcc81174b35d3bd9f2fc131f7b726b4d7731a70b734fb91  runs/charts_all/o1/b_9_7.ms
e3299b8450968b46aeaaa0e1565d225be894f08915d0dccb43b4db68429cff33  runs/charts_all/o1/b_9_8_cof.txt
bcb5767968cd59825ac842049b0cb00bc405cf82483dc14b4c5cc532a198d2e1  runs/charts_all/o1/b_9_8.ms
89c1f8f51214112da8f98101d8641617984f0c16bc8cdfa7021c47283426ad31  runs/charts_all/o2/affine_cof.txt
a98146559c026f106272825e4cdb4a5c093ca5d44e954efd6af71417dd678ff7  runs/charts_all/o2/affine.ms
f5ab5881ab3d68850e0138b2c9df97d93385bc6d904d1606b2fbb5d922fa81d1  runs/charts_all/o2/b_0_1_cof.txt
db894124c698b7fd36a910ada8e5e1a8f002bcb9f608e54cc995425e3866b71b  runs/charts_all/o2/b_0_1.ms
6be3a75e40db8e6e6bdb4109554030499fc3eec59b3ee4a3b3b18861ca39cc9a  runs/charts_all/o2/b_0_2_cof.txt
a077cf4d95a22e65a238f9064a048e2f45b4ffe8a47c319e712c5048093ea231  runs/charts_all/o2/b_0_2.ms
97cce4da4b2b7dd72ca91812a2499856fa1b1ee08e65857a67f4d86eb38c7fc5  runs/charts_all/o2/b_0_3_cof.txt
af8d393b950a3c2ac40684ee86a11870cb689cdd7e4263bb9422f0fb15941359  runs/charts_all/o2/b_0_3.ms
d054c867603bccdb2ecec816341da539f4ce987aa313c6220f70f1507ad20f76  runs/charts_all/o2/b_0_4_cof.txt
861941baa17c0129863dcd53e9e01a6f5e500bda13db0e83647940c70fcadce8  runs/charts_all/o2/b_0_4.ms
61670588f88dbb135fad7ce42c3ec1ffe3d8cad07a99f113bbd77e36cda15e42  runs/charts_all/o2/b_0_5_cof.txt
cd454df80bb54f01889e0150915ed6484f273d1874eb36cf5986b66c31e1e2f8  runs/charts_all/o2/b_0_5.ms
bf61c7a4587a32c6fae40b9db96fe3ae3a0b526d21b05c70050f37581178a2c2  runs/charts_all/o2/b_0_6_cof.txt
9bb557de2db45a1703c4d689e35cf22a8114c8fb392ffa7d7381b1e12d7e372e  runs/charts_all/o2/b_0_6.ms
21bc30f57042d9f579caaeccc0fffc105c00180df6bf698b67613eee578bf991  runs/charts_all/o2/b_0_7_cof.txt
b0453f2f81dade9b3ccac4f68835b7b583a0e3eef1fe5c26ab3b2869491e67c6  runs/charts_all/o2/b_0_7.ms
5cc6e7828580746f3afcf33182e65b691cd72fe06d722f712eba8d348bf81945  runs/charts_all/o2/b_0_8_cof.txt
af0c4a0bdcf9bce688996c2ca4b80ebe4f1009477a2f673d802bc8d336b32da3  runs/charts_all/o2/b_0_8.ms
802ea83910503316b5bfb8a580a0b56041e8ed0f45233d0d89db4eb5653d165c  runs/charts_all/o2/b_0_9_cof.txt
faebd10acc0d9caf4b0dc29be2fec164990db42cfa5068a05313a62ddab345bf  runs/charts_all/o2/b_0_9.ms
602bad6aaa1952e4a3887a38e509e8f2521db5c65061ad48f16c21da7d77cf4c  runs/charts_all/o2/b_1_0_cof.txt
f0f6fd6bb8a046b383c13a9265b8ee18a9e47c07940bba5fe343e67093695c32  runs/charts_all/o2/b_1_0.ms
b16ae37335611be3d6079d3c08346d26a490af8cc25c0e16f403e829734d8b39  runs/charts_all/o2/b_1_2_cof.txt
81d389029076818a4e93610408ede108bdcfe8abde3869d476c387c117231046  runs/charts_all/o2/b_1_2.ms
5e6a08431f73a49fcb23612d47dcdfe860bc662c10e395e8aa30a8d4177f6395  runs/charts_all/o2/b_1_3_cof.txt
6b3d9720cdf17568d7f8cd6b1a32bd2e763509a3907b4f315e4b307016d9ac16  runs/charts_all/o2/b_1_3.ms
5f53450f188dd6d438132715fb5f32b1e4f6364385a2e7bf722302ed0e423c43  runs/charts_all/o2/b_1_4_cof.txt
8de1f1b7a4f9e734a2ccdff0f2cd0216e6acb80ba149b13daa7a4cab158f9099  runs/charts_all/o2/b_1_4.ms
0753b038616c8be3eb344e0dee660af68dcf1b6fd4a7df2cb80455e42e10cbcb  runs/charts_all/o2/b_1_5_cof.txt
ca1bdf3473bf0060cdc096c7e51850b4a5399714126a040c787759b98516413a  runs/charts_all/o2/b_1_5.ms
c63dc7027ef1a4c7f0557b7511b656f0c9050770af81db05592b95675de53b56  runs/charts_all/o2/b_1_6_cof.txt
babb1e8158d527b4328ab28ff005c97ff2ac37849f65f4f5092a61408d8cebed  runs/charts_all/o2/b_1_6.ms
1e49079d1ea640c2dacb2daae003b21be4c0efde4e3c8a688cff150f87809758  runs/charts_all/o2/b_1_7_cof.txt
9ca80d3fb72cff7b669c21b18fc6fd098187b33af009c5e11f1980232ae5a451  runs/charts_all/o2/b_1_7.ms
2e6cc1f347833e19c27242cbd8f21ccf08909a5940d2041970e6de8a6b16529e  runs/charts_all/o2/b_1_8_cof.txt
87cc3bcf1abc23cd04976ddf46062fa58790a0a739004dddf04648ed44f47eff  runs/charts_all/o2/b_1_8.ms
c1a5a0198aadd2b020680f6d967e4451256a6613734e12b339a645a300a4f32a  runs/charts_all/o2/b_1_9_cof.txt
99f283cd12160023839d56660bd7449c36650c6ae1dbaa11f77028820bf94f15  runs/charts_all/o2/b_1_9.ms
6fbf4d97d4ef081865ab6a8477da6884cd833b9c2286e42f7899665008134a5a  runs/charts_all/o2/b_2_0_cof.txt
741c833ce2e7037fd07bd74b882909c4486ce2c8f55c3fc7316899e7aba37601  runs/charts_all/o2/b_2_0.ms
eee7bb038b599f3844c366e45951037625d7983c6d68c93a06073a909ad67972  runs/charts_all/o2/b_2_1_cof.txt
7f85510adbbc6b68807251c37e1909df4a174bfa5b374c9821355e987c996479  runs/charts_all/o2/b_2_1.ms
da24946731f4bbe605ed428b502d4a0bebb1da995a6e690a6e3b8d50d5902755  runs/charts_all/o2/b_2_3_cof.txt
5e456ec4fad9d5c801b914a8fe3f3b4c3519b425f1619bc89d63892f30e57a29  runs/charts_all/o2/b_2_3.ms
869a93840a10b88cfaf42efa8cbd819579eb89c2065ee9cb005391035aa9789a  runs/charts_all/o2/b_2_4_cof.txt
f134256c4defdd1eb762f3d4f6479d58bf395c4e310dd7d842fbf79437983532  runs/charts_all/o2/b_2_4.ms
5dfef08ed738096e9ea2e3e3eb7afe1f0ec0f9761ea720aca37e812dfae44cc9  runs/charts_all/o2/b_2_5_cof.txt
88a7716b50b681bf84c7320836a6bfa808e346e49be56de90fad40f476914f59  runs/charts_all/o2/b_2_5.ms
96917237153c9ca0f9ebea0321c4761a36a87a7427156b37183327b071955ca2  runs/charts_all/o2/b_2_6_cof.txt
4118956708cf1926cb0b71c4a4b7be45d71dce56ec7e144a837b04c1aed34c28  runs/charts_all/o2/b_2_6.ms
011b7abc247c6378130ed7e437a665110bfe8affaee97c1c383650b03b71fb47  runs/charts_all/o2/b_2_7_cof.txt
fad344a4c1b1127ec2a5c2cc867c6d76565b665fdbe75b6adb58a031af89e85c  runs/charts_all/o2/b_2_7.ms
f6b166c23688e14858a4deb34007b430abe7773aca400f06df23e388ee1fdf3c  runs/charts_all/o2/b_2_8_cof.txt
0a68a6a4c4bff487bec6613257808fdf999d478ac342c6eb6ff3d4f28f85d725  runs/charts_all/o2/b_2_8.ms
5e65f19f71bec338e5c1edf5d166558ddf02b3c5ae384197b3ff290766ea87c3  runs/charts_all/o2/b_2_9_cof.txt
54e4617699ffd8b89468e638a8b69034d9ee065ed6e6146a4b807768e15a9a02  runs/charts_all/o2/b_2_9.ms
78fb56f5a5b4dd415221b9758e6c3b0996f4528b3e7c139a8db1a405084ebb4e  runs/charts_all/o2/b_3_0_cof.txt
b66212c1294ca5e63e589038c391673b95daaecfcd28dd49c3f239242d65255f  runs/charts_all/o2/b_3_0.ms
b19003d8d14fab0e231954913ecfac63fde3deb818a9ae25892662a032b2e037  runs/charts_all/o2/b_3_1_cof.txt
6e1fbade48898276f3ba81368efe42329c91875d7763bd6fba31bd610267e32c  runs/charts_all/o2/b_3_1.ms
4773c9b94dcfaaf6577a9c18ed7ae88f9e2592206be6265c96099fe91eb5de18  runs/charts_all/o2/b_3_2_cof.txt
257ef91370402bbfbf3ac2096d431293651e8e216d9dc52f8f579b87994da057  runs/charts_all/o2/b_3_2.ms
07ee81886db369f89ad663a6ecfaf8b16cd7b2e292082aedbb08670962abaa4b  runs/charts_all/o2/b_3_4_cof.txt
f6e583f8e36e4243b855d4438ceab68002f8e6ee9bc0b3ecea00e43f599c0235  runs/charts_all/o2/b_3_4.ms
0fabd725bc7b6a4596c710fb9ae2560f3fe78825fd652bae0290c84b0cc85261  runs/charts_all/o2/b_3_5_cof.txt
d7de9c4857d3ce1d0040f2ccfe876f16cfa2315491a992ceff7878a21745bcfa  runs/charts_all/o2/b_3_5.ms
58998d5982e51b3c8d6f13379e8b84bcfc376e71b942db884c2c4e50cfcfef64  runs/charts_all/o2/b_3_6_cof.txt
65a29464505546da5c9aee9bdc48c391d6ff8f831865b0a879613dacb37fde1d  runs/charts_all/o2/b_3_6.ms
8017906f17be5e2eacf74ec11686769d5c7c152b86154dc2e24ac1120fc52f9f  runs/charts_all/o2/b_3_7_cof.txt
b9f88187680639bbb0df0c539023c2286459035d3656ce3ab2d4fc430bb9b63b  runs/charts_all/o2/b_3_7.ms
8f4cd680299c93d04e6181cfb78402af280c638026540456419aba5fca4e4460  runs/charts_all/o2/b_3_8_cof.txt
b3deb9fb6a9ee03182eb4f8771fe120f813f5ea8d5f1a03867c22290882c344a  runs/charts_all/o2/b_3_8.ms
94efd228fdebf694f81566a637e932f452fd55531ac9afe6f3ab480031456d44  runs/charts_all/o2/b_3_9_cof.txt
33e614b62b4952b1413d5d8947fd8ed64ee23075c3be71d15f200292cb7e7872  runs/charts_all/o2/b_3_9.ms
e0604071a90b94d1c6f02be28395f29d5b018c33f8028a90b70dee1d8ce09794  runs/charts_all/o2/b_4_0_cof.txt
ef03cf57bb7a7421de4684253c189190e3eca2b201ab738100b6483f4c52ded5  runs/charts_all/o2/b_4_0.ms
0ecfaa4799abee8400a0f62d3a4f026d06f8df1a8f4c5cd40864df9f6e7a735f  runs/charts_all/o2/b_4_1_cof.txt
769bff11b571e62fe046c8734288c9606593c28ee4bdde2d43871d7510fdb562  runs/charts_all/o2/b_4_1.ms
c70ed1e7e0c0f1fe0f1c0a5ef1e13be1a8fdbdcdc47e3b79b188f3d8badc84b8  runs/charts_all/o2/b_4_2_cof.txt
cf9e0f0c8c4e29da7f1164a1d7cfcdd48594a5d2689cbe4ef9b1707447934fd1  runs/charts_all/o2/b_4_2.ms
ab0884b5af526ec95adba122a980b5db4f66524b01f13a61eaff1a65f00aed98  runs/charts_all/o2/b_4_3_cof.txt
4a9b8f8c64cc4872838ca590110feae48e49175f4b7c00c0afc96e208a45905a  runs/charts_all/o2/b_4_3.ms
f49ebce80862e6ad7659294fe157e3162e36bb30356c40af564dc83b32d0f55a  runs/charts_all/o2/b_4_5_cof.txt
1cbf1de3880daf7f5fe22575af27a138628863dc4497c079ffd28ec6ef1c357b  runs/charts_all/o2/b_4_5.ms
5cc6cb6729a231dcec863157435920fe84279a82520c54a0990789f86273b3ab  runs/charts_all/o2/b_4_6_cof.txt
e8508065724afd262bc56715441de4f9063a4e7ca22e3ebc9bd5030f4faa32a0  runs/charts_all/o2/b_4_6.ms
8a6e04e1dd8d4eb9c6f2a4974d2c2b3245d5af9bccf3cea4f850affb31fd8501  runs/charts_all/o2/b_4_7_cof.txt
89e0b35f8dce63b38e2657f1d8bfd54f92b4bc4bfa6de3e3b9fe41a6f0b9369d  runs/charts_all/o2/b_4_7.ms
9269d6a815877d4ee9d39e52cd3c4a8a3198f0170f42baae45cc06504d6c0c6f  runs/charts_all/o2/b_4_8_cof.txt
2a7558be52dc35b8b994d6d92e3e82e3e0774d7ca2be3e3c6419194181193bf6  runs/charts_all/o2/b_4_8.ms
ecbfeb30494ee6d9d40b1e99f33b4a33702cc4b7621afe163d07994a7bdf9560  runs/charts_all/o2/b_4_9_cof.txt
95c085edc079d08b2041775d7c97f7a62e0cf64cc1c9a13736424e77e48670e2  runs/charts_all/o2/b_4_9.ms
6c7f38c4469ea1d044da3454b692026bf6d41ad701fb8824f56415774c769d05  runs/charts_all/o2/b_5_0_cof.txt
f8eec6504e05a6b97a9e776d63cab41c349c52dd9229aa54cf912c201a3fbe4c  runs/charts_all/o2/b_5_0.ms
56d83778c7b943f7c979cd6600ace1260f1a4770c479211ed4341bcb8e587ced  runs/charts_all/o2/b_5_1_cof.txt
232fef1af34cb6e3293bba407ebe94d24479c63924ecb418cce85372f4e8d7c7  runs/charts_all/o2/b_5_1.ms
efac21f84981b116fd1bff12dd1c04c9ec49b361999db71f9dc53884fd4a9365  runs/charts_all/o2/b_5_2_cof.txt
f973d84f14abc7024f2a780091adc1e4c59e640ae3d329c5425e9faaab81ac6f  runs/charts_all/o2/b_5_2.ms
8420bc3d47ff7fcb0d8e243acf50a1971049e2b949319ce74b126ed0028f2eeb  runs/charts_all/o2/b_5_3_cof.txt
acb3950d1d14c83aea3e2f7cfe1ee64ad77b30c377d82f98e4e33b4dacec7c26  runs/charts_all/o2/b_5_3.ms
1a90aff51918f235fecc0a9467c0048ca595a7f0ea960154615f83f7fb448783  runs/charts_all/o2/b_5_4_cof.txt
6843d058540170d15b1daff8782a0f10513caa2ba91b82d985bad3f3ab5a6685  runs/charts_all/o2/b_5_4.ms
4385e1f05536be27191958439a4b2609008dca32b309e1484cff3293767bdafa  runs/charts_all/o2/b_5_6_cof.txt
1c57507690de2dc09fe2aa8cee2e3167c111c5e95b8a320a4e7ffe3f6a314682  runs/charts_all/o2/b_5_6.ms
5c28f4c8ace34ba92188b6642d2eda1dbb810377a0e5d7f32a05a4da4d5036b1  runs/charts_all/o2/b_5_7_cof.txt
33d7f958220c757acf360dd44bf32601766faec351eb1f4f7d23554086747649  runs/charts_all/o2/b_5_7.ms
83e37e17caf4973140ca634c236bd9f01c74c811b4b321ade46d25ab6e2551fc  runs/charts_all/o2/b_5_8_cof.txt
debd65d3faa82a19d788a4c9d085a90a4ad313f64d3b67fb4fa528be78408560  runs/charts_all/o2/b_5_8.ms
c99470e95d8812350999bc556a943befbd67a357f2f55eee27097694c7575873  runs/charts_all/o2/b_5_9_cof.txt
d89227a8f1b873779601a1617f360bf62624c08c20bfe5c1ab3e1602eb9822a8  runs/charts_all/o2/b_5_9.ms
1015bd8d1222e0792c99f295da85d6b0bbd8ac0b0603d38e0f9b312ad619ad17  runs/charts_all/o2/b_6_0_cof.txt
c1833d75eb2601f0bb983039e5860de78b2963e41437b76b7fe8c92934b3e805  runs/charts_all/o2/b_6_0.ms
eea8bddf5afa55528ec1203f69f85919bb0f33b59c76b1c0674abcde0d2253b2  runs/charts_all/o2/b_6_1_cof.txt
ada10fd79f05769e81b845a4fa96b14ce980736756cbf1e4e29432cc892c4762  runs/charts_all/o2/b_6_1.ms
666398440a2470e935cb57f289ecd7c632ed8ad6617bf9a2f5798d1a2407c0e0  runs/charts_all/o2/b_6_2_cof.txt
85a64b5870c56f7ecd7a55a19677a00da4d35bbf7c216b6f4b6f9df4bc7ca91b  runs/charts_all/o2/b_6_2.ms
c462ee08a4eaa31ba7b998f6c627a67bee3fa83a80d779d9c4ad49e76fc421a8  runs/charts_all/o2/b_6_3_cof.txt
538ecd27c0cac88a1a62980ab9d6504f60cff25e020cda75ea9b568c3d145f0f  runs/charts_all/o2/b_6_3.ms
e610cc1288476667ca9e7feb1af25e4d454d6578befcc5e0f94b5b8aac380d34  runs/charts_all/o2/b_6_4_cof.txt
6909b92900ff06647ec96531ab584f576249a6f9c3f30a228b0de04bb745c332  runs/charts_all/o2/b_6_4.ms
d408d612a6bf833d1de9c5c804dcc19a107b1f129fca5521ea46435ba13e62b5  runs/charts_all/o2/b_6_5_cof.txt
c81f1903ef9d7e95998bb5266b9624d3a3dbee07121593ffdf949d86811a67d7  runs/charts_all/o2/b_6_5.ms
9eb45bcef6c17100a09536d97c6cf0f63d714fed8bb355700fc6f82fa87594f5  runs/charts_all/o2/b_6_7_cof.txt
b279b8a5324859edb2511a81ca0973b2ca4f8f59deefbbfd5ec6e4aacf4a7cac  runs/charts_all/o2/b_6_7.ms
cad60c6a684a790b5cc5845d7cc7be0e6786f90dbb87ae033db2900af02710a3  runs/charts_all/o2/b_6_8_cof.txt
b9a802383eb4b8a6eeb891d21510808684ed7e85497ffc27e09ea579ed7f8652  runs/charts_all/o2/b_6_8.ms
34df33c250252922e6920bde962ecb5844775388bf977fc0d393a16c08d3e69f  runs/charts_all/o2/b_6_9_cof.txt
f1cf46c2edd347e59d48596db351977e3b9b7c34275732e20fdd3945fe3fb268  runs/charts_all/o2/b_6_9.ms
2bf42d4b3b771c10b0d325baa7e84a9951db1a11952e7fce8234407ad8076f36  runs/charts_all/o2/b_7_0_cof.txt
b9f6aff78157518f7d408244844e4c15894cbde6c8d9c85667b755cb4b6772a2  runs/charts_all/o2/b_7_0.ms
68fe4d59667093271ed0a734cc77111eb2a9999f5219419a151d9383c94768b8  runs/charts_all/o2/b_7_1_cof.txt
c551f34559ded2cdc5e003506776a70a62ed3defb8837356303f2aebc8671e31  runs/charts_all/o2/b_7_1.ms
ecc6f1296e4801a62002f635de7a6993b6842ca6a001eb51db206e9e15db57cd  runs/charts_all/o2/b_7_2_cof.txt
c0a446b6b82a0f5d9c8df86f26961790ccafa70be473e026ea9ae9a74df2f240  runs/charts_all/o2/b_7_2.ms
fc6b9ade1567d83753dba8399202601c0dfcb716e2ca129edc5bc742880ff79c  runs/charts_all/o2/b_7_3_cof.txt
a2824ac92c736bcac9a25cb608f4d441c26d6c58c348d4bda532a0725c849a3c  runs/charts_all/o2/b_7_3.ms
bfc30038aa810a41972ed32e916355bae3498abe3dace0c8255c7f10037ec42e  runs/charts_all/o2/b_7_4_cof.txt
bfda63d8c01f4dd1c35c4f6a1fda12d62562f0a1413fc8c2883c4db7b6f1f050  runs/charts_all/o2/b_7_4.ms
e02068dcd1997343b09fb5e16460fc9019810181a1a0cffa0f2190fa3f19a718  runs/charts_all/o2/b_7_5_cof.txt
488bdacc25328911b0b2cfee299815fcd8718319df34c364551a5941d19603a6  runs/charts_all/o2/b_7_5.ms
f2e3d57bd4e8767e4e1c250a74adead2e42eead760ff456f96c39efc4d831cf3  runs/charts_all/o2/b_7_6_cof.txt
2139ef2c66f2df57f9c8834a6328eb5344c7f4fb301fe409190063a5eb134223  runs/charts_all/o2/b_7_6.ms
e7f1f298df55120bf71de6d0857c1fc3eb34271d6bc5be7564a0c1ae6e1e5f77  runs/charts_all/o2/b_7_8_cof.txt
a5b7c7656d0ecd825e604b22f01b5cd69dc6ce35a80883f16a5dcb96f8032bf0  runs/charts_all/o2/b_7_8.ms
44d094115179944e77d75590665acf061e7c2c77ed5cc525ae9d596666a83af5  runs/charts_all/o2/b_7_9_cof.txt
99808e2d4c85d2acf32f7635dd96b47c80e3db649fb36cea374ca731b8fa1cec  runs/charts_all/o2/b_7_9.ms
895e57f0e0900a29251c8927006881ce8f81429962b679c795b5d3f7faf85cd3  runs/charts_all/o2/b_8_0_cof.txt
420cbd5e504cbe4e63bfacb5c849bb96492fe4c7a0c06ec771fac5e971e73714  runs/charts_all/o2/b_8_0.ms
f7dcec683b8abc8ba2c1869a9ceed7132878d77395290531391a3d25a2602192  runs/charts_all/o2/b_8_1_cof.txt
99ad84343078a73a7626eda23c27c616fe39d4915ef6b8ad218510c1b12b6374  runs/charts_all/o2/b_8_1.ms
7ae8eeabbc054a6c279c07340ad249c3fc41b2427cecc36ded1eca231be8793d  runs/charts_all/o2/b_8_2_cof.txt
f5b3f0f2b459481d2b769057cfc158a285762fab58cd21330823dd27efe81abb  runs/charts_all/o2/b_8_2.ms
afa697abc9e95ac8d6d1651f1c7184fe955b8e240b56e7c8741b7b530230fe8b  runs/charts_all/o2/b_8_3_cof.txt
9761d67cf19aa38306a732b6b55d88959ed8a6c798d3a21b7840749b869faece  runs/charts_all/o2/b_8_3.ms
254683137f387bd6b531b8303733b1e7ec101a8bec8011be859eee0368857752  runs/charts_all/o2/b_8_4_cof.txt
a2a6589c2540ee194ba5da508e396f937bced23e58c1725f4cf0cac275de1de7  runs/charts_all/o2/b_8_4.ms
50382cc9d0be409be0925a93ade966d2f3e9c807923637dc94f29b611693d812  runs/charts_all/o2/b_8_5_cof.txt
092ba6c2cd1bab343a66756002dc96471dd9ff66064cb2b915e2f0ea4c99f517  runs/charts_all/o2/b_8_5.ms
643be4e40dab1aaf0eb88b344e23401a9fc4302fec6bdfcb1bf3e2a859790959  runs/charts_all/o2/b_8_6_cof.txt
b4eb81e923444e914fd7d08b26cdd91032b515d103a5922331e22b1f8f10019b  runs/charts_all/o2/b_8_6.ms
dcb315d0770814839604f6b687116a109d5d895c37f56498702793340b6d3a42  runs/charts_all/o2/b_8_7_cof.txt
c06791ba2cb719ab4ae0c5a7f499e20e24cf1662a8e07f81193d05cba5006e97  runs/charts_all/o2/b_8_7.ms
083de5b7737936e8596783b9e8598c3eeccd31cf22ebf4b981fef9402c42cc6a  runs/charts_all/o2/b_8_9_cof.txt
d3a0fe9ee2af2b3e56b84f8c178e62829a4bd3e8e0bd871420f655b5303afbd4  runs/charts_all/o2/b_8_9.ms
57e7f7169afafd751a30136435bc1f03db67997a4496b2a5fa3d29332d608020  runs/charts_all/o2/b_9_0_cof.txt
a65ae768ff1462b784b45d2fa2f858e70cba5bbfe9ef3aa5b64c01605ef9c860  runs/charts_all/o2/b_9_0.ms
65121f35fffc7969b99a4aa04bb04e99b7a706465924be6686129c14a7afd72a  runs/charts_all/o2/b_9_1_cof.txt
488ec9eaf959e5f8944883bf1e50b7ce0c326128e377a5a510d344ee6a91edfa  runs/charts_all/o2/b_9_1.ms
2ad007bd0994190f5065bf11cffe84755d7f41e076efe4823407a93530842f63  runs/charts_all/o2/b_9_2_cof.txt
62bf8bb3f3d1a824c30c2095b69e9be651020fcb206c13e6f0721fe2ce250bcc  runs/charts_all/o2/b_9_2.ms
e2727afd178918734ea03f2ee1d166fe8b843ec5fd8213669f552a1768235823  runs/charts_all/o2/b_9_3_cof.txt
9f0792b07fc3820c156e7590f09f074a670d51f21261135953b20aee37f8c8f9  runs/charts_all/o2/b_9_3.ms
468a8cae834175df6992c1c365d1cf91bde9bc87f8e7e71334131200dc62f094  runs/charts_all/o2/b_9_4_cof.txt
38b376eeb81f3fc9498434ab962c947e0db519746b732b9cbde070b5f58bd023  runs/charts_all/o2/b_9_4.ms
977fb84d9ed720c824b312fa11387c34def85e1e9de80586ab49febd05987442  runs/charts_all/o2/b_9_5_cof.txt
15d11dd4e013f99ad19118877b869ca3e1aab0825f487d8a2492a141045d4069  runs/charts_all/o2/b_9_5.ms
db796e4da80a8fb413d7bb92cf874f06a40645503be474544d3fe4b230f8e160  runs/charts_all/o2/b_9_6_cof.txt
d0315acc57ecb5af89932b0268e848f78df33432cea71ba538dfae34e24b1bae  runs/charts_all/o2/b_9_6.ms
28d02299e4e754b52077285932bd464bbec7ca8a05db5b1fd26bf432e57d5a31  runs/charts_all/o2/b_9_7_cof.txt
317dddde478a3f3b4de262ab1a0855e746ef70518f5fb2f4fc9985e2de0b82af  runs/charts_all/o2/b_9_7.ms
e5026a302c4954102510fda4cf8649703157c1b14624aaf22f600a96902af455  runs/charts_all/o2/b_9_8_cof.txt
01b3370effe25719fed16526f4dee3a828f2c4cc20a769a486651b4b8388feeb  runs/charts_all/o2/b_9_8.ms
17cd6699ea6adf48d8630b02de68b7d64b0ebc487b5e2feb3ca00ebb25bfd335  runs/charts_all/o3/affine_cof.txt
193c39d14d7d7481e30f3342a16c3fe63160688411ea3a08b2775915eed6a680  runs/charts_all/o3/affine.ms
660c91148b0d017e60bd8cfdd261ad5664068d1f76b55db55b104ed2fadf19d7  runs/charts_all/o3/b_0_1_cof.txt
50c757ee128b40979a1054d521696984a428b02bac437a10e9c4fd7b78279446  runs/charts_all/o3/b_0_1.ms
66d3ca8b2ae8445658f0d1d27bdcfbfcd80a399448f4101aa5b2e63a2ef9833e  runs/charts_all/o3/b_0_2_cof.txt
4a648e97992502da2af0fa3bf5bebfc770cb39f16d9b21bf1877bdae07b88bb7  runs/charts_all/o3/b_0_2.ms
785a56fed3dabf6d5b1eac408620c7d28ee950a30de6cd634b64aa436094d447  runs/charts_all/o3/b_0_3_cof.txt
a0a53b4c97033794c3f193f8c6060d780980d6cfc24e4fb238cb8bbc335f68cd  runs/charts_all/o3/b_0_3.ms
bd130ad2a9325d5990753076a688e5833df473677bfd0840229b7832ffd477fb  runs/charts_all/o3/b_0_4_cof.txt
532fa42d29b580bbd4cacf25582027c5d2f6867b337c11674a7a5fce2e358d5b  runs/charts_all/o3/b_0_4.ms
2aecd515be7c33a2b30823a558e93c598f0aabe7c694eff8e8ef62eaf0bd907c  runs/charts_all/o3/b_0_5_cof.txt
749f0f8106425cc050f620506e1598c51b38a0892d2d65f9b15fade2bdfba1a6  runs/charts_all/o3/b_0_5.ms
8264d86eccb209ebf6fc861fbbbfc9b1fce5f02184ece0f7fd5f7093e0fbf6a3  runs/charts_all/o3/b_0_6_cof.txt
a0b946b7d285aa833bb497860b0290599b64a9df5e1006efe87fd85aa2836765  runs/charts_all/o3/b_0_6.ms
37463ea1b52bc37b20f47e17bb4b7a63fd5ecc2970af08b2f9e706b5e48dd407  runs/charts_all/o3/b_0_7_cof.txt
b9531647b5f5298b7ea82d1d3e9a0910c34a6c557c17f1a045c2d118b78575ee  runs/charts_all/o3/b_0_7.ms
a71af3b8d6eae0acdf74ac2e56e375053a3686723b2a3b6dc731f5859d35d58a  runs/charts_all/o3/b_0_8_cof.txt
61ad57cea00f35d6a3ae31301ff7205ad6775fddfebadafac1f1f55d00e6c0c4  runs/charts_all/o3/b_0_8.ms
ac16a6e7cbcbf5c348767d18f3b09883116fa66d0fd0468c1129a7e24b772108  runs/charts_all/o3/b_0_9_cof.txt
29a7a29975ab7f4678b1f1a66893bc2a4254f2739779582a5efdd2d30f160b3f  runs/charts_all/o3/b_0_9.ms
59d66650ebcece48454b0b6492303a8453282bb1721f13409e1a4975343c6624  runs/charts_all/o3/b_1_0_cof.txt
600202565d704396cafa1d8df99a2e059e3623935af492fe267bb96741d67cb6  runs/charts_all/o3/b_1_0.ms
0ad7d6fbec4355b009de92be831e0ddff40b77907a7e062db77d8cbb26d703ae  runs/charts_all/o3/b_1_2_cof.txt
255d3f7122ba1ec5fefd851f67bebff5006255b725be847347cd110a3fe365a7  runs/charts_all/o3/b_1_2.ms
4f68d515cf5835cb7743e747a02b4dac51464a11ec37970c7fa0dabdd286aea3  runs/charts_all/o3/b_1_3_cof.txt
e50fdc09d9bc7963bc114552c728a874ce1ec21564cc87613f3ee6bc71044e0c  runs/charts_all/o3/b_1_3.ms
07d3dd8fef37d40e0499d18e4f0d7ec83e593209cd8cd69efb0c4ae16f2098bc  runs/charts_all/o3/b_1_4_cof.txt
dd4ec6904f9ca5ba5ceccb20422b68ffee79939fc05d5fbb2730e6b5970225d8  runs/charts_all/o3/b_1_4.ms
c668c9afa4c69445ee202d56e408a8aa86c843a77d7350824a4c2b8fe3f9e2a0  runs/charts_all/o3/b_1_5_cof.txt
fb6bd43e411dd54ef52ece0df798ad9204117dfcad2a1b4165324cb133f3b44c  runs/charts_all/o3/b_1_5.ms
313b78d672f49b72037dd2e827b601d8e85b2daa2e65590b4bfdeaef8b804cb6  runs/charts_all/o3/b_1_6_cof.txt
3bc0316ca19465bc38c1da2838cbf404519cf34f67b78bfdaa0557a7694cc7f1  runs/charts_all/o3/b_1_6.ms
120f4ddcf95269ccdb1c7816eb8c9e5feb4f2fd4ec5d42138337342c266b8c63  runs/charts_all/o3/b_1_7_cof.txt
ec9239f5308112e47fb0b48c20d565738bd84d9c8462e4a8f6d6965f5285d97f  runs/charts_all/o3/b_1_7.ms
1710f7c28e879eda2408e515b80121196103d1b76291290a77bda2773eecb23c  runs/charts_all/o3/b_1_8_cof.txt
0b7e2b6a4a72cb9fa9380af6a2eabd0f40963d6473a6ecf87ce00bbc8fac53f0  runs/charts_all/o3/b_1_8.ms
e9fb846c98f4a8f622e0f19a45bbd2631334b111626b2a6f7709fb6a7d86a9b1  runs/charts_all/o3/b_1_9_cof.txt
966e07d26d713cce94374b3dfa9d7aa2c7cd200a708dbe80ccecddc8775c0f82  runs/charts_all/o3/b_1_9.ms
01f3e0bb688b847e4c26e37715a8236e7ed3553a436102eb9296aea32bc08e39  runs/charts_all/o3/b_2_0_cof.txt
07655ebd29b9bccb9299db149e976f412121c35dc41480e63a93daaeb5399692  runs/charts_all/o3/b_2_0.ms
ea2688a187c90d0e2c7e27972f2bf3acdde504b9442a964f4e3c873126750015  runs/charts_all/o3/b_2_1_cof.txt
92337db5ae2ff2c3f4cbe4fe67de32b41dd5e89335a841d51e7fb6803d2ab4fc  runs/charts_all/o3/b_2_1.ms
40e305a7fcba14b43f758938bf822da672a3599d8153f90362a52ae28e193f60  runs/charts_all/o3/b_2_3_cof.txt
d99991ba20a0d0a1776a683e6c3e0279cdfeb31898f319f1eb841cb8f6de758b  runs/charts_all/o3/b_2_3.ms
42af4b619e36dfb9be6c226ada066faf886bae905ab75eaa911d90beca3858b2  runs/charts_all/o3/b_2_4_cof.txt
8a387cfc0c45ae502024b404f329f7001e59a7551127b6d70fffe1574107cffa  runs/charts_all/o3/b_2_4.ms
f7bc925a0d7de645eaca72a45ce5e2e6ebbcc00ccad5ef5d83426e2f5b22d2c4  runs/charts_all/o3/b_2_5_cof.txt
113eb8a60da438497dfc419d5ffba3c7a118e0c6ae9177c48b619d4f9a236f3f  runs/charts_all/o3/b_2_5.ms
ff5cace9c7c8689cf524b3775fa31cad72da4bd8a61b846f1c199e99f78991a0  runs/charts_all/o3/b_2_6_cof.txt
9e0b994e3ba299e95b341cb221df8ae23390a7fb88dd2c3c9f3197c042f4eac8  runs/charts_all/o3/b_2_6.ms
eebfbe1096180822bbe62f0cc22f265709ce620a8746507b0e22000791249f94  runs/charts_all/o3/b_2_7_cof.txt
b54b95a3a2a908962357601e1baeb9cdd2216da5ee8704ebf20f03ff08a70ef2  runs/charts_all/o3/b_2_7.ms
f6d2edfb3289b494f5caba8a726a1121f3416daf7a09c108d71456c6e69df2e6  runs/charts_all/o3/b_2_8_cof.txt
868ed0cf401dd8d6d0ee1f31bca80c4ec0367ab61c8e1ec9ecda3fc7ba881d79  runs/charts_all/o3/b_2_8.ms
d8f436c710b641f802fea90ecd73456edadeb2b9d480c64898ff66ece1daf7e4  runs/charts_all/o3/b_2_9_cof.txt
e4076eab72eb34090ab2b6cbbb11e4e31fc80751ea5f4ba5a12d44f3d623ff4e  runs/charts_all/o3/b_2_9.ms
6e9b4d3249816a2332edf808c75eb9bf53ba8a7b90574b269763e5b2dc202c93  runs/charts_all/o3/b_3_0_cof.txt
f1bf9b9db205ba957dc91825a616fa71aaefff0cef46f5abf3bd1d28c471dd48  runs/charts_all/o3/b_3_0.ms
08dfb30f49c44c9efb6ee036ce756ff49642b416d931964f7e8b9e941c842dec  runs/charts_all/o3/b_3_1_cof.txt
4f520e3fdd0f66993200e82d4c9845afebb37a8b09847f786c6ecf77c9c785e0  runs/charts_all/o3/b_3_1.ms
9c494edbe39d073754cf6628dd10517480bcdad8b0cf671e643c78bcb0344fbd  runs/charts_all/o3/b_3_2_cof.txt
6ff51e08cb435f8031e0b04cca43f5f943fef41861fbd7b394880e80428bdf5c  runs/charts_all/o3/b_3_2.ms
1db4539bfcfea7081616e4b6980e8cb6ddbf218ac70bd0c36053f516714b1a5e  runs/charts_all/o3/b_3_4_cof.txt
987d66b94b306ab08859f5067795a644a5cc9f36765a17ef22a5f2b4590fc750  runs/charts_all/o3/b_3_4.ms
aa04ecc70cdd586ac4295bd55b7ffb21560ae143e3115763a049a38e210686fe  runs/charts_all/o3/b_3_5_cof.txt
c88b177f215c46a73561c0bd4d4c0e8475597d920f5b5172c43a88fa10dfcc15  runs/charts_all/o3/b_3_5.ms
59fdc0238b9f80a7f9ff7330a718c81612273a75b7eb964b56aa4ca1a528e4e4  runs/charts_all/o3/b_3_6_cof.txt
d740b109038c98a2121e7f9e34ab6c59bc19c6b2f6b868e05d6bd14b7b5e9810  runs/charts_all/o3/b_3_6.ms
49a853dfc626b264557ed4bc5e0be609e470c9028c353ac15ec0e746b303299c  runs/charts_all/o3/b_3_7_cof.txt
05145b7a9eaa87d0580108ca06c4b7ec7265f16cca38ea5431fb3e560a64fdc8  runs/charts_all/o3/b_3_7.ms
13a7879a9773d04f6fd32d5003a21e7c826a97ea56ebbac8ee087e3a02307cf3  runs/charts_all/o3/b_3_8_cof.txt
f92d44f17ebba6018f2366891675fb2df866f9122c0aceb996f60faded620d56  runs/charts_all/o3/b_3_8.ms
0766d92bcbf9969f3cd17dfd8e3a9d8a5615f405db658dd3a7b79d87c54ed13e  runs/charts_all/o3/b_3_9_cof.txt
809ee1d0fae7a628dde3320b2663134a5d2428717dbcfaae3ec5f11772dbee22  runs/charts_all/o3/b_3_9.ms
95f53ca10506fd4bf268644cd76bb6dba77125d471c5c76c5aeea69d88adeb98  runs/charts_all/o3/b_4_0_cof.txt
841e80ea447f466f24ce1a9a98b792219d502b6c7053a269346a9068fca547a4  runs/charts_all/o3/b_4_0.ms
7d9680174158ffc58bebdc80b7924b4e7c8ef87cdd4fd9b6f61696f829323aec  runs/charts_all/o3/b_4_1_cof.txt
46da6c32ac0c5b5a4ab7e8342b7b1a26c0534c492e830cf02cf4fca4f1e3bed5  runs/charts_all/o3/b_4_1.ms
5f016d07748fc6df17afd316e0705a5f72fdcd3450d9fe4bb7f358bb58760eaf  runs/charts_all/o3/b_4_2_cof.txt
8a489a5bf14284cdb9b71142e0eacfdf1a140982321157dafba4fd7fa70e6633  runs/charts_all/o3/b_4_2.ms
cd14150fc3a5e80cf5b221ac9f4c7fdfc326ba29afa1adb7b2b780da1be14021  runs/charts_all/o3/b_4_3_cof.txt
a30d2b708222b824e30eaff833a1ebbdd1f891bdbbfbc300fc011f2884ef79f3  runs/charts_all/o3/b_4_3.ms
405a0a39da30953564bb8cda16e3860b1f572e50f44b1158a6414d210d1783c1  runs/charts_all/o3/b_4_5_cof.txt
2cce2716cf4788690694bb9c7332ed44cb367b575a9e15ac00fc563463e2b651  runs/charts_all/o3/b_4_5.ms
45fde06c19fe84ba66a2e1e1070a39dbd274f4d4968dc753aff7dec1b17ebcb5  runs/charts_all/o3/b_4_6_cof.txt
a1149fb35162db39e8dfff02ca295844ea217096199bd5508f5798f123d70a57  runs/charts_all/o3/b_4_6.ms
0387b7d2dadfc120e08a8663a40ebaa3073033b014caa2d89fade80204d77ea1  runs/charts_all/o3/b_4_7_cof.txt
52916f0ee26d0ca623135c8e9cb5c86a3014d936235bea90fcb0bc1543b09c7e  runs/charts_all/o3/b_4_7.ms
78891fe38bef38edc7688676ece85e9d2256e10113dca0c4b90f59406949ac12  runs/charts_all/o3/b_4_8_cof.txt
3a0aa4a5bfa2b16d754b001cafe767a9ecec02c14326c75ee79decdf17cdd66a  runs/charts_all/o3/b_4_8.ms
ff52c48379ab63c25703a9a0c2f2ad85856419e0fe58dbf2af118d0250bb2565  runs/charts_all/o3/b_4_9_cof.txt
3824c10620b4f414a139a652d4f4da702a9f6e64e8edaa372e3f3235dc110d89  runs/charts_all/o3/b_4_9.ms
0e0a8b3f3094d2b1357d5cea29bc038121bb7f0ce338c9dd9471a607830aa7d3  runs/charts_all/o3/b_5_0_cof.txt
8a1466228b2295b408747f4fd79435b8e1913964325837673a80cba04e6980bd  runs/charts_all/o3/b_5_0.ms
1f27eed867cf3126221a577b45df9610a350e1799ef0303ffaa2654df380d2b5  runs/charts_all/o3/b_5_1_cof.txt
ffa8abb419071052d4e00e2884241d61820cbe3ae560cbba0c26727250c17cf8  runs/charts_all/o3/b_5_1.ms
6aae8654c588da7afd5c844b1bd6125fd61277316caaa4140b3d5a05c92da7ec  runs/charts_all/o3/b_5_2_cof.txt
d55b1e4c2d01d7cd3ba2f480428038fe53e88aee31bcd6e9ec934c16ca0e012a  runs/charts_all/o3/b_5_2.ms
9b0c9a465d06c5afb49499b321cb182af68e29fce5d06a48d5f72492c5aec945  runs/charts_all/o3/b_5_3_cof.txt
5bc223494065e1b8e6dabd0a83eeae6e8905df5ba907d61b184a169d81b6c18b  runs/charts_all/o3/b_5_3.ms
68f9cca3a23f6b4a80834876f28d122e0be8e7904e746f9cf37bde0ab65059c8  runs/charts_all/o3/b_5_4_cof.txt
7f6488e2f00da426ea8bf859e2f20660ed642e70e592837e0e41bb68c09f5e56  runs/charts_all/o3/b_5_4.ms
42408ae5b1555c01b61b60235bf5a19b6392a3e90b173089262525064ed25b93  runs/charts_all/o3/b_5_6_cof.txt
361bf3366964ed6c620baf40d329776049b113c435d34c61a1b093ca30a5a675  runs/charts_all/o3/b_5_6.ms
00ff0db64781b00c3632b6f91fe8bf2f4e5975fab83c74b08a01d8ba19b4fffb  runs/charts_all/o3/b_5_7_cof.txt
a14185705cd5263b3d854c3a0e7b54f95c4a83d21421d984941348835f1690ce  runs/charts_all/o3/b_5_7.ms
4dfe27539ac8c9876d71619b33c0f611f9c9d582dd9325bef517564e43c6c414  runs/charts_all/o3/b_5_8_cof.txt
5429f148f374aa6406c4ab42abfe4016adb682a5006ff3add508d2cbb398ede1  runs/charts_all/o3/b_5_8.ms
1026dd6b5268610484fe6c258db4689b325c7c15726c49c63523787083319068  runs/charts_all/o3/b_5_9_cof.txt
93a897b2293d0bc5f6cf2805fdee8b189a8974e01d6665ea7a9f432802488cc7  runs/charts_all/o3/b_5_9.ms
0f02cac0eadd8bf43a9350e3ffd1711ab341c1bcf5f05da21428d31547cc32c5  runs/charts_all/o3/b_6_0_cof.txt
ffc63df6775379060f084344c57d6dbe79949637c58030ad8beb7b5a4083e26a  runs/charts_all/o3/b_6_0.ms
6997cbe705ac3d347aae21e8d9f4acd3b6a6312b3dc95034a57652db8468884e  runs/charts_all/o3/b_6_1_cof.txt
4464c221d0ab08cf694e0c7a430e4957abc4eac1bbb05eb8063845ceba07ab7f  runs/charts_all/o3/b_6_1.ms
5b0fb4a926d5d6cedb86d68a3d4d086fa3c09569d9bfdce709ad36d8499e0dce  runs/charts_all/o3/b_6_2_cof.txt
78b6393f1c92672839e7942244be85f1fa9b33727afef2659fbec23af7726c44  runs/charts_all/o3/b_6_2.ms
9bfe4024b69748e14346810ebbb7c0b4ea30afd769ca271e4ff33333143e00ec  runs/charts_all/o3/b_6_3_cof.txt
5072b72228678c3f04a4a29a8b26ae5ce9d3d58165998eddc9ca1667f9326b46  runs/charts_all/o3/b_6_3.ms
27eeadba31cf93231fe4eded9d471e7430f9c8a1a55b77e3869ccaa7953e701c  runs/charts_all/o3/b_6_4_cof.txt
7a8e20896b2854be3703d7d5c64a0040e84704431b2880f9f828627b76049abf  runs/charts_all/o3/b_6_4.ms
9820b0bf9e09e87e9aa85fee8390eff3e0f8c962f99886553b547b28d7924b41  runs/charts_all/o3/b_6_5_cof.txt
a7984797aa42a47ca2ac1cf1bc429bc9503f1b1b829b35e797c2dfecee9f94c4  runs/charts_all/o3/b_6_5.ms
7249dd44d7eb896d206269b6ad589a8d1ef232243000d63c8f890bccefce25a8  runs/charts_all/o3/b_6_7_cof.txt
4c3dc8be2346bd349aca618e3d5253ef0446082b60e58b7eab5b68d8ce2e03bf  runs/charts_all/o3/b_6_7.ms
f0e490188ef00165abbbd52de200d11497297fc9e8b7d416989543f47f5ae450  runs/charts_all/o3/b_6_8_cof.txt
eb0090b41d64278c086f94a4e1b90640651518205bb48620725f84d128a43a6a  runs/charts_all/o3/b_6_8.ms
ea9de0a123660be5e95244a7307e760c4a3573305f5c343ca047c86107e60ab3  runs/charts_all/o3/b_6_9_cof.txt
c4dfcd3562cf31481bbbdad18a1d5c365cae0eb0286bd847abfc31e84b068748  runs/charts_all/o3/b_6_9.ms
13901cbc023693dd822eebef0772372af87e2d0f7a7ab272c69ae01841bef528  runs/charts_all/o3/b_7_0_cof.txt
268018f6d9ef054a5787d205afa656b38df75372f329873348a92a434e426324  runs/charts_all/o3/b_7_0.ms
030bb83fc68c5cea44ab7a89ce897f05d1b8c7a7b9c2b4b871859ffc8f3142c6  runs/charts_all/o3/b_7_1_cof.txt
e4b7ae57434d3fdb85fa70e45aa1f2c45598724846c95c6306576cecdcd31794  runs/charts_all/o3/b_7_1.ms
1acb1471db574421dc21e2d5984eaddcd48d1d5d37823149e4b5d2a098b502c3  runs/charts_all/o3/b_7_2_cof.txt
71c6330cd5596ae4d235b449ae65416c1f26a38368f13ea8d7bfcec9d0d21b9e  runs/charts_all/o3/b_7_2.ms
319062600adc50ecb73cee036412d09ac371eb98236002da024766c705f9b0cf  runs/charts_all/o3/b_7_3_cof.txt
059cf60abc555ee9d0ff0a2556425f0ea84101c32cb3e96cd90947461259a45c  runs/charts_all/o3/b_7_3.ms
f188ce78b0bb4858badcc44807eb69f0534ad2129dc3d31aa5e6605cb79c1cfd  runs/charts_all/o3/b_7_4_cof.txt
764232479541432f70953dca573fa247066e38625d8a3542d7f274948a74b34f  runs/charts_all/o3/b_7_4.ms
7408aa3922214d8197d30410487d2683b5f7b39abdaf23bf387ee23481159b45  runs/charts_all/o3/b_7_5_cof.txt
186574b2d125273326747cbbf2af06dbb83b6926c39c5f854675153bce12f60a  runs/charts_all/o3/b_7_5.ms
86ddc022df043dd9c4f8549ee130ed45fbf88df9ae28444eb020a5994e2249b0  runs/charts_all/o3/b_7_6_cof.txt
ba30684c25ed66cf4fed2f7cdc8999d656f3949631c0b63af863785f01e2ce16  runs/charts_all/o3/b_7_6.ms
34b2e11346d58416b44fdb09e94f567180ea3e77601c61d35806b54f0d9710a1  runs/charts_all/o3/b_7_8_cof.txt
58569d60b8025c8a24b9e03035855b0831fa2f3edac49572f2173e39f8485458  runs/charts_all/o3/b_7_8.ms
4fe8be8987e3bb31eaed359f3f21243867afe20329fa20cec7f18755483d6e35  runs/charts_all/o3/b_7_9_cof.txt
a1c5df85f1657f1db3ebd06dc3a95b4fdb7f03891a5b19f4860020377ad01e99  runs/charts_all/o3/b_7_9.ms
1c16648f1dc1d1e96faf2df3cd9ffaf6171225f5b59e6f13c2eab99c1b3ab6ec  runs/charts_all/o3/b_8_0_cof.txt
40ab83ced8891c54511866bf460c0c5725b757d22ce6591fc60fd2a715b9e3ea  runs/charts_all/o3/b_8_0.ms
f49a2e9cd49955c201418fa87cc7c2b3c02fcb791d3b5eb30073f83e4ffa55c0  runs/charts_all/o3/b_8_1_cof.txt
d99924f965da9bf406f6c1d5366cab938e1f52d2c14e30af8a13bc46523c1b28  runs/charts_all/o3/b_8_1.ms
b5e09162768cc1144d4e2c150f393084544abdc36ffe1bd7cf35a2a519856af1  runs/charts_all/o3/b_8_2_cof.txt
cfb27bb4ad792558c4414337697c9ac738114b3142b8b8f1455163301fb0cf79  runs/charts_all/o3/b_8_2.ms
b90c01bd885d264cd3ac012e009ee935a8dbf6fef2aa50083affaad1352219f9  runs/charts_all/o3/b_8_3_cof.txt
da32b55b558aac64e3a2c87cdad86a816f1ad1a3caef9c7d47bbf094239180d9  runs/charts_all/o3/b_8_3.ms
1d8f0ac99468550f304b563ef5a07500f462d1fe23339e75b43e28cb8261f248  runs/charts_all/o3/b_8_4_cof.txt
868b465b2b6304975d32483e08edcc9c69b19380c47ee5257194377ba674ee96  runs/charts_all/o3/b_8_4.ms
f14f55a9366f6f1b986608f32a169dac62b7a9224feb5992cb874ccf79e1f4dd  runs/charts_all/o3/b_8_5_cof.txt
5a24193e251ea654ccaa392b884ecd4adba9241a3907b55a238e01712010e90e  runs/charts_all/o3/b_8_5.ms
378b5506f8555f8c2771cf5cfd6f0d4c399ff9b45d7c1767894b7dcd021c344a  runs/charts_all/o3/b_8_6_cof.txt
6be38c1d4b3dac9f7ee61eee513055f1f503928875c64bec371cd5796edb3285  runs/charts_all/o3/b_8_6.ms
5f45a1bb169b31d4a99b049d28a876951969ed9e3f8bb6a894084298bfe4c972  runs/charts_all/o3/b_8_7_cof.txt
f5c7e451f8ec9ff236169ce3cd129f641cebc4719aff2299c3d88563102fd0a0  runs/charts_all/o3/b_8_7.ms
60222b306667beb053d19276c911264e285b09478b5c1897a15b8305eb04a4b8  runs/charts_all/o3/b_8_9_cof.txt
a90ac6e2123732815af96c6dbafaf123fce7e6767973282ecdaffaf51f3fdd34  runs/charts_all/o3/b_8_9.ms
abac9922bac808a26188078b287fe38b83746a5a99c9936246086fb20ac41e23  runs/charts_all/o3/b_9_0_cof.txt
2f52415f2fda5c2a5b80234c2363559cd27a63beb50829f502c0ec2b1c83b369  runs/charts_all/o3/b_9_0.ms
bdf5d77dc6f90a93cd4ec688874495436964140f2174007d903de8d2094bd116  runs/charts_all/o3/b_9_1_cof.txt
efc50cea219ec8089cff3b99c1d45ac1689b94931e4e8e5d9717ef0a480f12d7  runs/charts_all/o3/b_9_1.ms
83549d85ed83191332fad325b9a770834ec5b69edb518c5c5f7d3e79b2be0d83  runs/charts_all/o3/b_9_2_cof.txt
3817b5294d2a628c322200b412e01a98ff617668b9c26dcc40437b7a155c13a9  runs/charts_all/o3/b_9_2.ms
cdbf2645e905d61144c15f44de89b106129fbd9e871eb7a7277aac3b22629be9  runs/charts_all/o3/b_9_3_cof.txt
b312e6d66b2d5b0046a94442da4e3f945885d4edd7497db407ef0abcde8d898b  runs/charts_all/o3/b_9_3.ms
c7fef58b4f48ff7333f2e56f97767bfe21667dac78512759db601b2d80911cf3  runs/charts_all/o3/b_9_4_cof.txt
6b7286d6a70e69c76826e312655059240d59cda0d15d00711f9c630791886981  runs/charts_all/o3/b_9_4.ms
642027dea2958b98f8d9e8bd744a391849b64e03722c354f84fd9433adadaa66  runs/charts_all/o3/b_9_5_cof.txt
70e6de9af11a2adff18025fcbe3fab1e594f624e3e727360fca75badce58d3c5  runs/charts_all/o3/b_9_5.ms
fd80acf1f76949c03535d0199a5aaa6433d673b7d0c593e6df17d2bd2f1534e7  runs/charts_all/o3/b_9_6_cof.txt
884cc3d3b28a74a30cbd1497167b251448fbf17a9c00ec9ff59519a4219da6bd  runs/charts_all/o3/b_9_6.ms
5e2b0010703869ed758a5316ed7990b04a398502d2508cfbd86da6c096fe8436  runs/charts_all/o3/b_9_7_cof.txt
e8f3f794480ad706a501e1d865369da02926036e65611e95200e57fb163bc635  runs/charts_all/o3/b_9_7.ms
741a67b9b04ef6f79bf6e9e5c19e94663051dad8169b9afff785a3c6d272a919  runs/charts_all/o3/b_9_8_cof.txt
2891b98cf72d22e783f27f4c5eff7fe8fd981eba505f0116537c92687a526c92  runs/charts_all/o3/b_9_8.ms
3829b520a8331fa6f01dc0738609bed165df6da590dc451805ff61e93c6bf9c5  runs/charts_all/o4/affine_cof.txt
643a00b8c300934c1881b0e64d95a5a1f53f7e6dc7c4b8b2c1587144994006d5  runs/charts_all/o4/affine.ms
af7536f725ac7604e791772255dc4438ab7c14e0d198a6e60fadc93c54413f8e  runs/charts_all/o4/b_0_1_cof.txt
69f4636d0fd89b458138975ca52792839199ddedb7d30c4f7e87e71bb2e36c73  runs/charts_all/o4/b_0_1.ms
8bbf0130fd499c0bf4a4c7bbcb0efd654db90dd169ab9a4a236b431596b1846b  runs/charts_all/o4/b_0_2_cof.txt
af47c0b170caf7410adb9bd45c295f6c7971fc3ef14f3e32664a25a6c8ce8263  runs/charts_all/o4/b_0_2.ms
492f9db9be2fe9a17559ba53632eced86dd2b8b23907ee8c5f03a6d32d84e153  runs/charts_all/o4/b_0_3_cof.txt
427191d08811626d709e1695c31bf226eb4c0394798a6906fd4607b8d0421495  runs/charts_all/o4/b_0_3.ms
3377a414ee500fb12337258f6ab4c84d6676eb35a71e4bb1b23c625dc5d11b99  runs/charts_all/o4/b_0_4_cof.txt
99aded223756a20149c3b0d4002f13938ab492295e58d311f799f68f3a1ddd2b  runs/charts_all/o4/b_0_4.ms
3369bcab332516982f80df43fefadf73ede2a517881f5719f2229210aa9ff437  runs/charts_all/o4/b_0_5_cof.txt
15a3587297ac056ccb8465eef93a6c103b834b46be19e57f47c9076f9941f758  runs/charts_all/o4/b_0_5.ms
a19de26bad643607286c93ad295569c61362c66953741ee65aebf4d852b55f77  runs/charts_all/o4/b_0_6_cof.txt
210f404adbe1ab885419bb0b1632c09850e2e59ded646badde23a493df5b06e1  runs/charts_all/o4/b_0_6.ms
6b35b7d677e31cd370182fb4473a641053cb6eb5b1802da24ac7c84123a6db30  runs/charts_all/o4/b_0_7_cof.txt
aab5cc97c966ddc065299adb81984f513470876841427d859ca9a0405b718156  runs/charts_all/o4/b_0_7.ms
5dfe19ebd8b3b553aba009ba78f2c22fe484ee7def47a6d9d6b0fa453c5a1b1b  runs/charts_all/o4/b_0_8_cof.txt
be119391e167b4adbde4b04d7e3f00998587e802316fa6c6a2e2e44f1f15e7bd  runs/charts_all/o4/b_0_8.ms
c1ca5e7aacb4ac8269709e505ad02ef1084f859795db4458b8444b75219bfbe6  runs/charts_all/o4/b_0_9_cof.txt
b8f6933d6414749ce7af064c42c14fa23145811cc7e4247530a2fb501b13ed02  runs/charts_all/o4/b_0_9.ms
2c54c31a4c5d9659f7ec7815c5f7a02aa3aa6dbbd8c127365a63f181dae1a9e6  runs/charts_all/o4/b_1_0_cof.txt
5699bc5b8c28029a3e28be9332a6a4ef43a54cbe2bb5736cdd96c7c813c1d118  runs/charts_all/o4/b_1_0.ms
31afed86031e3d9a79b0053867ac04ca0222bab3bf5daa1ff77c5b65df3a748c  runs/charts_all/o4/b_1_2_cof.txt
c16fa4ed8ee1e82ba212c0f3d3eb8f6537ab50fc8e4357485b00ac8f7ea540a5  runs/charts_all/o4/b_1_2.ms
29cd42e96f8421b4100a1ad1cf9278c3c3beeb29ffc46cc7d3165b7d6fe8d0ca  runs/charts_all/o4/b_1_3_cof.txt
abaef808afe0f72ba1accb00550a572811439d0e1db9aa4df47269081e6d56b3  runs/charts_all/o4/b_1_3.ms
a22c245421236b1082ec42851db19e31a4e7f193621a5e86b9283b62083c391f  runs/charts_all/o4/b_1_4_cof.txt
e2725d295ca8bc5df55ebb80509f866ead63c6b2e788103a8231f16d85da8be0  runs/charts_all/o4/b_1_4.ms
cee2cb0a1a725c7feb0ff312baf8e10b666565c4e3e0050145822af0d72498c4  runs/charts_all/o4/b_1_5_cof.txt
93c636504706cf14ae4d28098d32f95b3328959ace110592eae80d86f9ea6297  runs/charts_all/o4/b_1_5.ms
e60b54b1f8b3e51b690b47545aeaca4badaabefb7a067f344f081381d4f95ef6  runs/charts_all/o4/b_1_6_cof.txt
e40862f301e6230e667e264af78256517a93b1303f4ce75e69adb38399e08e8b  runs/charts_all/o4/b_1_6.ms
81a116596b91a91eeaf9f644ce46c8e52b0f3f5734556412c4899726f8c6c59e  runs/charts_all/o4/b_1_7_cof.txt
bf8f1872b3212c940c6ae5b2fdd18a870b446dbb0e54cd21ba6eb1c743b1edfe  runs/charts_all/o4/b_1_7.ms
e57ab4250653a0726a19a0413b8a4aca9f3fad132bf687a1f31161f94b53b555  runs/charts_all/o4/b_1_8_cof.txt
dff60a6d1a7c26a719e20d175d8e3a1fb2aa2d05d86c2ba016080997386e1cf4  runs/charts_all/o4/b_1_8.ms
3724e963bb832243fd12d61727874b2ac591db333588acc6e6769032fab7c5ae  runs/charts_all/o4/b_1_9_cof.txt
fe4ab7d99a5e4654be630105a8f3670c4ff26f9f0ead8b4287152a5e2c2de3ea  runs/charts_all/o4/b_1_9.ms
d44d03eca8cbc62717912fbe483c9f8d95e3bab8459957aaa5cf7dcd4b742d5a  runs/charts_all/o4/b_2_0_cof.txt
b06aa3142757f37e61e19d6cdbcd84ae0bed4911472bef8710e3a5b2cdf70678  runs/charts_all/o4/b_2_0.ms
29c358778678e4614aec01d668e7147a8cf7dd56b2083f82fe43e34f895304e9  runs/charts_all/o4/b_2_1_cof.txt
2ed4329b60c305c88f02f662ca81eb2ed2fc30201f4397e9f95b4eadda13f16b  runs/charts_all/o4/b_2_1.ms
751d9f0e02db6fd0d8ae848ed2ceab7677b6f2cef4efb3e2a665b13c0e63c54a  runs/charts_all/o4/b_2_3_cof.txt
69b69519f131d408c280016abee4c3716f3779afadb7ccfa105ed3a938c6e412  runs/charts_all/o4/b_2_3.ms
66bbc60ba169dca640202b510b7588eb186cd276845e3577c13d45cfcab68dab  runs/charts_all/o4/b_2_4_cof.txt
3f513f98cbaf583372144d9823428d5b4511306110fb9df3f155a649f84886ba  runs/charts_all/o4/b_2_4.ms
38cba6d54e77577bbd8c60409bca68dd20c7446469fc13e3ced61b2e841a11ae  runs/charts_all/o4/b_2_5_cof.txt
f1e8803e8bd7a0af56a6791f0a926f7e06401a7216474280c161b3b155313916  runs/charts_all/o4/b_2_5.ms
5d969a59b2dc6f9faf0d7cb34bb205835a4490580dffff513b158ec4cf45b482  runs/charts_all/o4/b_2_6_cof.txt
389c105d379551b2c653d8350a38bddeed6f6af6e2b1dd57d50ab28ae0547d4e  runs/charts_all/o4/b_2_6.ms
b12f760ff7f8cd5946bdaeb665e6004705078cb5398b83b65ee0d8a4e7d05251  runs/charts_all/o4/b_2_7_cof.txt
e3cea2f0baad88ea8e5f5650136f0d987b190e1a5534afc41dbda6a567bc4eab  runs/charts_all/o4/b_2_7.ms
25f270647f9d8b3a5d27a452bb9316b92fbd0eb6b60cc130d772f9860df9b841  runs/charts_all/o4/b_2_8_cof.txt
0ede3368a134ac33f67c86856a3d181fae19a561ec91bd33ec0ec710ae7f5b12  runs/charts_all/o4/b_2_8.ms
a2594b86f34f8972e9bed7efc87e252a0c2f2b123816164c3904488405b22a4e  runs/charts_all/o4/b_2_9_cof.txt
0d8c07327f445e5d2d60f02bd6658b5fbb03a2200ae4dd54fa3971e4442f10c6  runs/charts_all/o4/b_2_9.ms
b74ce221bfb8a608132fc57fa4533d6cc47729a20ab7c5564d8bf5df2cd831e1  runs/charts_all/o4/b_3_0_cof.txt
245a4529323ada4633d237ef9d72510bacbd81f5286256e2eb9aae4c802b2d3d  runs/charts_all/o4/b_3_0.ms
a8184f928ebd506a1a9f555ebc27da233a5f6c83cfa8cc60f70ca964cef71479  runs/charts_all/o4/b_3_1_cof.txt
aadc0d9b71d2142e36f5732a1e004975fd935aa29132d41daf478c933cdfbb7a  runs/charts_all/o4/b_3_1.ms
5a60ec5d3f04c931f45ba9b2f5ac258663cd3ec1dad8d5cd0c388918336d4221  runs/charts_all/o4/b_3_2_cof.txt
9ddf6080f1030bb4484c8838e06667bef9d592057b8745c3fa54af9f8e1abddb  runs/charts_all/o4/b_3_2.ms
75d0e4859c9538c57f12d52b7096131c3688b455f9efe4501b8061e8d02493b0  runs/charts_all/o4/b_3_4_cof.txt
ddb5cd1ff273eb071bd617d1383cd65fa6d8e014068ac7554e9c599ee67180fc  runs/charts_all/o4/b_3_4.ms
2266bd71622aa3b5f454562122d190b513d10f1e022c1e150e4b41c3016baa5a  runs/charts_all/o4/b_3_5_cof.txt
3eb9e2b69999508ec619fde64c04bfa6e87005844fab53ced20bd591fe909902  runs/charts_all/o4/b_3_5.ms
03fc82dac075ee1b50dfda45d593f51b4eb2b80a191ac3189141bd25a0468e27  runs/charts_all/o4/b_3_6_cof.txt
43e99b8db1f8a601de4d1c19ac315a65adfe4c5009805a907305f58f6bfb7875  runs/charts_all/o4/b_3_6.ms
6801a358e05cd1058b8ff9353bb4c2d8f6a77d9ab09592b66f62cba367adb8c0  runs/charts_all/o4/b_3_7_cof.txt
6628c4817a7377ce37b0e27db60d56183259b57e85197134f8fe8604c7e2bcf1  runs/charts_all/o4/b_3_7.ms
64a024d91330398a563478e511ba8222b8ee1dce462d87d561bdc0ad31b9687a  runs/charts_all/o4/b_3_8_cof.txt
e754aeb19c869a0796e4b81a5ed72596265847b62a5e90497391c4ebfa0f84aa  runs/charts_all/o4/b_3_8.ms
2ee07b3b3891652a2a513f5e5b06576d2882f32e9706806ca25c497e91f345d6  runs/charts_all/o4/b_3_9_cof.txt
b31df05761257888a1d66dbf2c90dbc79b4f67dbc0c0df9dd025c93a0f1ceccc  runs/charts_all/o4/b_3_9.ms
350d04934854d95a1a3b293622490b20074a4826eed5173449da0360eab31757  runs/charts_all/o4/b_4_0_cof.txt
3164a3fd8a87153aef1a375c713d219d4765392117a81f78f92339feacab110f  runs/charts_all/o4/b_4_0.ms
1858ec3e21cfe5359120e6dd3effa67dbdb91e1b4c576ab457282ae45b0441e3  runs/charts_all/o4/b_4_1_cof.txt
9f0a5a62ff52b639f4b434cec9818e84caa98a8eb4048018e642d8c805c53523  runs/charts_all/o4/b_4_1.ms
3c48f26c439075f388880ca515112125602152d105bec4702090ba6dee315eaa  runs/charts_all/o4/b_4_2_cof.txt
860a909b12f13cdb7cebc475dbe65a77b0cba4e0dc5477a721f3c0f06077118f  runs/charts_all/o4/b_4_2.ms
b38b4b821dbdcf35e09d92ae962be1c85cbfbc98c12e83610fc47de1e6781ce7  runs/charts_all/o4/b_4_3_cof.txt
7c10f48c14cbeb697659b4adb096a2f64b462ce98a68a15a9e852ba5e3011b8c  runs/charts_all/o4/b_4_3.ms
beb2f3fcab6334417abe869be5c085c016b86c0e3169467aa839c370d567f3a2  runs/charts_all/o4/b_4_5_cof.txt
c0335636b9268b5784373cbc9a311656d8260842e26025f7277d156cb2c00de7  runs/charts_all/o4/b_4_5.ms
529eebff3eb913e81069348b33d92222dc8f0d41112b11f1299bf563448ff692  runs/charts_all/o4/b_4_6_cof.txt
164644a7076a99c0495aed5a38fc85aee7ae7aecca98dee0988a20421a1a6057  runs/charts_all/o4/b_4_6.ms
8eabdd116cd5caf21ef81697eb2b2dd294f64b9ffbbce40ece74a84a22be3a87  runs/charts_all/o4/b_4_7_cof.txt
3c26cf61d90b9d4211c08e042367c030b7a97f51c2d62618ed1786817c0f4847  runs/charts_all/o4/b_4_7.ms
7579c4e136b5c7edd735e5a0451edbb282126d7fe7202e3f3ecf371e5b982cbd  runs/charts_all/o4/b_4_8_cof.txt
ae1092de58e96138e7324b6401e1e239ee69c48596ea71bdbf82c32e81e8fd04  runs/charts_all/o4/b_4_8.ms
634dbd638f43b8a14923cec74514680eeee13e8c3d36cdc1d314aa0b393dc9bf  runs/charts_all/o4/b_4_9_cof.txt
254593eaf8f24bbbe504bb4133166fd012db07d210be3199f5bc029f347d1d0b  runs/charts_all/o4/b_4_9.ms
b8e74ae0323711907cdaddf243d2451de7073dbb137f5d280b7afad407acc692  runs/charts_all/o4/b_5_0_cof.txt
badd693cd0bf0c4d92c006a86f036d5bcf26c5e807876bf8efffae6f50291fe1  runs/charts_all/o4/b_5_0.ms
1403edd0b6fe0595766af0842378c444cdca7e220c8d7c0741d2ebd6fa0207bd  runs/charts_all/o4/b_5_1_cof.txt
4e6f40d3409b4c28af32de1e283e04e50def3881cbde29d6e05ddad2128a9523  runs/charts_all/o4/b_5_1.ms
30f3f39e817fb2e93dc14a38fd02e59adc30ee766caac6929e498795a79e97b7  runs/charts_all/o4/b_5_2_cof.txt
03ec72329c27d739f5a4a4a07b18f163d542146d15b1f379c269e02603a2156e  runs/charts_all/o4/b_5_2.ms
148d0b69e82e2dbc36f388130dd9621b176538627b86d0bc0312176ccdbb5f33  runs/charts_all/o4/b_5_3_cof.txt
2ee4be6cb127fbf99bd1e9b9f1e058e4fc881fae0bf8c3dd8e98f4a66c7f518d  runs/charts_all/o4/b_5_3.ms
6a6a899e153699d8dc7d6d2bce6c32600b876c3fcc41189075ba6adf35cfadf7  runs/charts_all/o4/b_5_4_cof.txt
3393cb44e1266a2495b0e56dd7f5862ad5fd8a0dcc4973e21d990f4915276e90  runs/charts_all/o4/b_5_4.ms
45a418f3331d92a3e1776feb3dc5dfad674716e071cd53818e2716cfa4816edf  runs/charts_all/o4/b_5_6_cof.txt
c786e775806708b3c05cb7ac3a43fee427cb6f159651203d0382203f1d0e33d4  runs/charts_all/o4/b_5_6.ms
d100d1bf908535313073033d5b21e5f8f604117ad9de980869ef6e0323840e07  runs/charts_all/o4/b_5_7_cof.txt
e27bb02ceb869d27954bc07f84854691efc74fe4498c281e1d17f7710e556392  runs/charts_all/o4/b_5_7.ms
90d331f96449c099ce24859ccbfb1e7881728b9e1eac237163de078828005dae  runs/charts_all/o4/b_5_8_cof.txt
02e30ef03f2ff3f7e98e93e90436d598d33da9cf9dbab6c8acc471a4f40fec1d  runs/charts_all/o4/b_5_8.ms
1b9e42112773421063bdbbc5de3fd14a57b53975f92008ff70dae274ad201ba0  runs/charts_all/o4/b_5_9_cof.txt
d8ffceab03883a07fc1b026afd9ceb9a854b518702688de2fd6c1d1017d48f54  runs/charts_all/o4/b_5_9.ms
a6afb445804c33508fc3d3cbc18b3e855cfdb7ae986bd734877af1578b126304  runs/charts_all/o4/b_6_0_cof.txt
90c72cb1af8b1103187743ca2474d4911d3f3e7902c117423e1dfb21e5d1de06  runs/charts_all/o4/b_6_0.ms
4aa1d13b5e7cab9f2c935ce2e904ca2416fa94e5edf873352def3969a6cf5206  runs/charts_all/o4/b_6_1_cof.txt
d3b27c6c0dc1fc9f3a5be34b11e9361d58997ffcbfa7102acaebd03fd1327289  runs/charts_all/o4/b_6_1.ms
b9c70735cdb7cd3a3719fd2f93ee4bb5e913f2d2d873236ebf97f29e432cbde3  runs/charts_all/o4/b_6_2_cof.txt
77a6542ea41fd83bdd1635fb5a6a690e8cf8e03cfe21548af1080a541dbb0eb8  runs/charts_all/o4/b_6_2.ms
e080bad512bdd50978a45a25d0e8d5ce7518a3393a643377a052c8c9d68f6f53  runs/charts_all/o4/b_6_3_cof.txt
d9b50f00888bcfd3c2dac4f040777f1c27904a5dac36f848a703853497f9ea5e  runs/charts_all/o4/b_6_3.ms
16d4ba19908daff14a5fe5a1de8e798955382c29f54cc65e820e87b6fe582a4b  runs/charts_all/o4/b_6_4_cof.txt
58b1bfa380fcc70b1a617bde5f8b4ce980295231bd7105d168c4e9606bce27f7  runs/charts_all/o4/b_6_4.ms
8165bd88823bef43ba90901c22206582655606c770110dd7632ad781f5f33720  runs/charts_all/o4/b_6_5_cof.txt
87980aff12e2aaffa639b70bfe8c79c7b5abb74133c5974d86b0addc90209bcf  runs/charts_all/o4/b_6_5.ms
3a3c8d4a6ef7c9043a3a185538eb01c7db735562830d9521814a75d748daa5af  runs/charts_all/o4/b_6_7_cof.txt
690ab41e47348e10a2444cbe46978f87c762ddd17415e398bc4ae5b51277a93e  runs/charts_all/o4/b_6_7.ms
01bb9b1d9d06a856baefacd4476cfe1c8d1716399155ecdf033e23370b3d7ff9  runs/charts_all/o4/b_6_8_cof.txt
255d8a68f4846f70db66c703321b32d600585206ca1f23610a6e0ac6c031e70e  runs/charts_all/o4/b_6_8.ms
80ea29405f1d64b5108f14e87c4d21ed76c6a62e0970bd79edbacc5859239865  runs/charts_all/o4/b_6_9_cof.txt
8586ad9cb366a2503aba708812c513bf9b389ea52d50f5c59df27bed9d45c1ce  runs/charts_all/o4/b_6_9.ms
aa49b7feb764b6f6f4a4378cff93ae82239c1b278ff121ff0719eb858baa9fcc  runs/charts_all/o4/b_7_0_cof.txt
6e5682d957b784310c4422e71b8b9e26bd4157617a77218cd42946f168fb7138  runs/charts_all/o4/b_7_0.ms
e9804dec537a2d502e1212e7338a56e2202b46daf2fe3137257dc1f1905dfc50  runs/charts_all/o4/b_7_1_cof.txt
b654fb3ddd1fc5a0e9f531be69a9ed49d18d18434136856335d857615a26742f  runs/charts_all/o4/b_7_1.ms
9fa9426bc1f7eae933177e34cff51ac39b6ae4ea8aed0600c82d463c8805a4b8  runs/charts_all/o4/b_7_2_cof.txt
a91d3c337f644aba5f7c6ea837fc7c579f105ba3e3ad8cc34e6c20ad9795be63  runs/charts_all/o4/b_7_2.ms
4510f0d277e0490f7116d38c9c57975512298985fd449209d525a4ece543da4e  runs/charts_all/o4/b_7_3_cof.txt
bf4e54f37ba67010ea3f0646bb4f28c4ce0147f34eb4caf5943f619b34396382  runs/charts_all/o4/b_7_3.ms
3280495dc4c1ff7e74181de8ad7784ab7c7743bd0d35fba355958aa9dc3d5dc7  runs/charts_all/o4/b_7_4_cof.txt
b20d257585aa8d21d02960dde80541cbf71ba43a1596aacd5a0e5eef6ae5a3ff  runs/charts_all/o4/b_7_4.ms
267fa9a0632dd335f88f236e04567e129505064cc5c176decd362497d12462e9  runs/charts_all/o4/b_7_5_cof.txt
b32d4b7c3f7eb8d03dd38d7757a28355bca7ff6787e9ddca4c5e4ba9865af87e  runs/charts_all/o4/b_7_5.ms
84b3fc500fced96d4e963f43857d945e81c9e67a7346b1e4897442024c1286b3  runs/charts_all/o4/b_7_6_cof.txt
65e17a76de55490ca71ec0a59b0142f930782e1c3a254fe57182093c50366331  runs/charts_all/o4/b_7_6.ms
568a48d8ff91f6bf5fbef17589a93bfb8334f3f34e1dfcfe35ca2a007bd100cf  runs/charts_all/o4/b_7_8_cof.txt
dd38054075a98873b2e69eb2559a409fa80d5acc52570d8ed740143be162ea62  runs/charts_all/o4/b_7_8.ms
c95d617baf02b88286791915b24fd30081e4bd1e3eec608fa3035164fd44054e  runs/charts_all/o4/b_7_9_cof.txt
95e732c057c6558013fe8ba51b09f8c7401d088e21b92ed58a303c81645e3b80  runs/charts_all/o4/b_7_9.ms
1fb0b647fdbe2cc7525204788cb19ccae931a28f9f0d8b753ad4b1e71e315cab  runs/charts_all/o4/b_8_0_cof.txt
7c718d42e6c988716cfe7338d309b1399aa39dbb4fc30c261a243ee5a692e391  runs/charts_all/o4/b_8_0.ms
8dffeae74b6704fc51ce62bf770aa8359d9fc0de684bc1e028f1d64d83ec9fc1  runs/charts_all/o4/b_8_1_cof.txt
f0b3ace21b2955d0cd699826cfcf0701ea0e0c2d3b346c46d3b87ecacec60770  runs/charts_all/o4/b_8_1.ms
7e485ea51ff6159c27ee9ed8a6b03743b4675c7f5e3d751d2a46c6162a23eab2  runs/charts_all/o4/b_8_2_cof.txt
e05c184ec7bd1e27ae5c5f6910c8ef150869df332f49b1fab8637da22b11cef3  runs/charts_all/o4/b_8_2.ms
a5f7bbd259015763c9459393dab3865f712608d4472fa81040b97e308576cc83  runs/charts_all/o4/b_8_3_cof.txt
98a3b1e6a9fc4884792dadd3acb2a58c8c939fa75b4d816cb5597d049b7fe85f  runs/charts_all/o4/b_8_3.ms
665236aeb2f0366ab965921eb47b781ed2398c35c897395b9fc7bd10cc662ef8  runs/charts_all/o4/b_8_4_cof.txt
74fe138e0f93c2fcb48b97cb9e7d0aa19093bb8fedfaedcfb330db3be10e2b4a  runs/charts_all/o4/b_8_4.ms
4909c0ca9ab481dd36f45b7fd3f7f5add206da894f97585a529775bb8fd33ed7  runs/charts_all/o4/b_8_5_cof.txt
e90f823203847e38078bd65d424e57538007e24a7e9281cec9206651c1747d14  runs/charts_all/o4/b_8_5.ms
5a25a429ab3f83a38cfe41505186feaa11869e5f96a7517978ead941b57b70ca  runs/charts_all/o4/b_8_6_cof.txt
f4f2fae9caa3fbda3ba5d9b3d3046a1fdc8728d7df9e82faaf15f24f56a474d8  runs/charts_all/o4/b_8_6.ms
32f13d2b1cde110b505f81523fc37f6923e28b786469e2275a502453850aa646  runs/charts_all/o4/b_8_7_cof.txt
c0837658258cdb678167fca1bde4caa28663e2a5ee1c9dc4e694d13364b1f6ef  runs/charts_all/o4/b_8_7.ms
cc3a8f9ca73c78b17ccfa2665a05a7d574b3affbd75a4aead4c7b35f0794e54f  runs/charts_all/o4/b_8_9_cof.txt
68172697c04fcfc56c2924c91a1f7d9b84c116412edec779624464dab6be66c7  runs/charts_all/o4/b_8_9.ms
c3090ac9af3a4a56cb27f30462efde7cdb99ae84340468ae9788a810d43cd7ac  runs/charts_all/o4/b_9_0_cof.txt
851d3c8ef0f5afd1b0442c89f8b04f75dabb59da2a46e041f2b7242ddedef97e  runs/charts_all/o4/b_9_0.ms
4994415b20c895344520e0622f18f4dd873f426539bb59e388fb08365a3276ef  runs/charts_all/o4/b_9_1_cof.txt
8aa1a926bfe2628a752f5b66b9dc4c7fd4483f41ae7253a82928f14d0d2c7825  runs/charts_all/o4/b_9_1.ms
2fad38fa327ea7445574e7744434a1484edc44c0a53e1b20e5968f82613173ff  runs/charts_all/o4/b_9_2_cof.txt
79fdaeda5344a8addefb75844c2c368aaba47a4de97fbf1b66930ae84d778946  runs/charts_all/o4/b_9_2.ms
cbfe6663c4ab33711a54a51efdf50fc1d34f8f6ebd05ebba57123013fa3fd24d  runs/charts_all/o4/b_9_3_cof.txt
6451709183c432da5be745c0cf16d5afe5e825a30e1c56d2d7b92ddf962ea485  runs/charts_all/o4/b_9_3.ms
5405dbaf55df5431b9c419a8c58394646ae4eb6d6cffe571678d5d951764d7cb  runs/charts_all/o4/b_9_4_cof.txt
ce7d5d16dc00b791c7e993430bb40200eb7654f76a69733f6a1622652f92671d  runs/charts_all/o4/b_9_4.ms
56ca5e2c71a344efcdf2d5bafe3cba4d77a668d9ae4bad1c88941e8383c7235c  runs/charts_all/o4/b_9_5_cof.txt
4a0e78bd7e3a06b23f96ba324a9bbb12d446ca8247384cb34429ea67e7ac362b  runs/charts_all/o4/b_9_5.ms
b6a0112edfe7c738459629cf2c17af7346b004c60097db5b448a0b04aff4b436  runs/charts_all/o4/b_9_6_cof.txt
92b66b3c79c4b1b61cd4eb6ed1925c13114de02b2318a387d68d380a8ba2865d  runs/charts_all/o4/b_9_6.ms
6028d38edd05f37cf9659e45b1ea35e4d41f773379c2c745cea2e62f662c0848  runs/charts_all/o4/b_9_7_cof.txt
405466f56bf2d9a84436fc55d497e88c9cb6c0b83c5197854efb4185dc7b82e8  runs/charts_all/o4/b_9_7.ms
f89012192fb2d5ad88b8a351b07de9680a5a94aeedc8e1040caf9d905e692663  runs/charts_all/o4/b_9_8_cof.txt
82729cf66017cc511a8f95f4351108ab105dfc66b2f4fe18724268b69b349144  runs/charts_all/o4/b_9_8.ms
a10309194220af70dec50da93bddbef7f80d80dd3bedb6f815656021e69009fd  runs/charts_all/o5/affine_cof.txt
454d6545781fb2a1de73a8f878b0c0bfa85baf1cd20bcf2401f933277fb0d12e  runs/charts_all/o5/affine.ms
737cac78e3c54a255d1e76ed716dfd7e0b3bc950beb79c0359afeb6a8db3cd31  runs/charts_all/o5/b_0_1_cof.txt
728786ef9512008b24e3208f745e79d1db6cb9b46f86f8aae137aae7b6769bde  runs/charts_all/o5/b_0_1.ms
12cd9046c0cac16e99533c7fd53d04a2ecd6890b6c54017f30050bec6f6f518f  runs/charts_all/o5/b_0_2_cof.txt
a4536af53375fc09712b6b340b8c63b9534534e27aab19eea98d176b8b5a25ae  runs/charts_all/o5/b_0_2.ms
39be40fc6a87fe83faa929eebff0791a32e92e4bc9f31496dd89f5a4e9d76c74  runs/charts_all/o5/b_0_3_cof.txt
7d6cb9d2deb6fd80dfe35a9c1fc15ae219dcd5274b75b98cc057455b567b7930  runs/charts_all/o5/b_0_3.ms
59b055edff9da4fb38d4c45a2fc26db7f97c421c5afd36eaa32b246d7e52c491  runs/charts_all/o5/b_0_4_cof.txt
9c2fc53f43755738d7b2cac573aafdb3ce1cf19a2418aae21ec7a137e9bd159f  runs/charts_all/o5/b_0_4.ms
55f380669964d2fc1b200c907a5423f800fe9a947581391101acfd5bb871550b  runs/charts_all/o5/b_0_5_cof.txt
ef47e6c08379fe37a3b929b47ed4706110c571cf1fce371131ac8d9d6c23f9b2  runs/charts_all/o5/b_0_5.ms
b19b270afb50c75a10878b28fe5f0e91fe391632dd0dcdce3757808342ad44fb  runs/charts_all/o5/b_0_6_cof.txt
57024d7376647c46471c5f6271e64cc49d96a398597d318109a9e32199cc05f7  runs/charts_all/o5/b_0_6.ms
3a833ea5235a3e2762acb0d2c4bb1a3cf03448dcd6d6fb890cd9de723be77b08  runs/charts_all/o5/b_0_7_cof.txt
ab9d6f6fb4462d1ee6979cfedb24e1134ed0a62c77e2cc7bf9f925132b9fea88  runs/charts_all/o5/b_0_7.ms
78bf461b79315c6d5a704929bcfe51b8ffaef73bd03452e4fed345277fd1a0b2  runs/charts_all/o5/b_0_8_cof.txt
74592e119fb50ecbe9e7d55250ba070073d07d47f6637dbb2145aed32b04dd85  runs/charts_all/o5/b_0_8.ms
953a5ad1c977e5aae79b379109995f4fe3cd1640d1a446dd8e33a56ab35ba5a8  runs/charts_all/o5/b_0_9_cof.txt
0c3a663654024b170b71dc52de4d7ae8f6355f8b172efe679b7fbd2bc5feb771  runs/charts_all/o5/b_0_9.ms
da940c461d8e94926f8a22cd2bff5a6561f07029e5f71257b303f4794e51c158  runs/charts_all/o5/b_1_0_cof.txt
fca366148f4610c9cd2f208b32f814cd7739ca161b4b971ed227e56149a31a8a  runs/charts_all/o5/b_1_0.ms
1b73bb149062fee56cb38bec81f0cd2c0689e8da8c6c3c7672f8671a29c97eb3  runs/charts_all/o5/b_1_2_cof.txt
69b8e7f121a2b2b94f7da2851d2b843b6757ccfa85cc5feb403afb4e3b5aa54b  runs/charts_all/o5/b_1_2.ms
a2344f70d2ea5f3540b8c71c33bf954d1a927fd0547dcb806011936ef6389f8d  runs/charts_all/o5/b_1_3_cof.txt
7a4c87be61b25e5ad467a8c04daa706c1e59ccd561e43d91fb26a7eaf5220a41  runs/charts_all/o5/b_1_3.ms
785c7b50a29a9fa033c16193e7076ccc7ec616bf4d6617418bda5ea9576c68c1  runs/charts_all/o5/b_1_4_cof.txt
edd34acabe483cc94183b10d20971097e9300463ce6093418d6e6396ccde9888  runs/charts_all/o5/b_1_4.ms
4042db24fe83f3dabc9898dd9f156a2bb38304432208266be23483f6520f38d8  runs/charts_all/o5/b_1_5_cof.txt
76c2a66be5e2ead9a2188b2698479f40de61aaa9d898816d2b00fdad6779b41e  runs/charts_all/o5/b_1_5.ms
8914d11e45392d08d80797374784ce985f3fcf892d2f65cd0c37db7ad36c6250  runs/charts_all/o5/b_1_6_cof.txt
74d8ad6961f804c067051c399d213cc62b9ab96024b9800bf751164f80a9a49b  runs/charts_all/o5/b_1_6.ms
bfbf389e77ce0051e1e51017ad7ed806a6f9224362457d639c4a3e08fc937321  runs/charts_all/o5/b_1_7_cof.txt
af851edd43172620cb17a1377d0ad1335e12ad7982ddef8499dca22df54ea303  runs/charts_all/o5/b_1_7.ms
a47615d1f28b5ba4caa40e4273aa8609d98588abe393cfe5f7c715d23f3254e9  runs/charts_all/o5/b_1_8_cof.txt
59859188707a8c24bef51d1db9b361f6d7e600156b32cd2f48cba46ed00d6641  runs/charts_all/o5/b_1_8.ms
6599da3aea4105d78925dc6523599ade3208989afe73e00aab0a09a6f84918b4  runs/charts_all/o5/b_1_9_cof.txt
41ec51bda4973a3443f9db2c5b96391b4f2febee77bf4c06d2a6f85e941ed103  runs/charts_all/o5/b_1_9.ms
1bd805c3e8d5f38edf83ff9e578a3a4858f5594fc1677e151c121a7e4a5a53dc  runs/charts_all/o5/b_2_0_cof.txt
f042cbace1f4b76a485c70db23bf3f818d503a71458e6c486e92749b213f1c92  runs/charts_all/o5/b_2_0.ms
bc57660d8bc4ee8ce49e616abf67de2e47d1491676e5a5b8136a53585d9a0928  runs/charts_all/o5/b_2_1_cof.txt
14088244a9460bf2a259dc44d3d707f9fc4f4a0524aa37e8e38a8455e7430947  runs/charts_all/o5/b_2_1.ms
3e94dc0f12583016555d3cb06092e44241a9e5a61ef7d5c39a86fe00fc260afe  runs/charts_all/o5/b_2_3_cof.txt
452b82c6469e168f75aeb806d172f1a0673c071050a650492b7969e41f2d7f5b  runs/charts_all/o5/b_2_3.ms
100ff70ce8ee1751cff9a6cb8f3a6669cf1da4ba14431d3ccb88797f4bba722d  runs/charts_all/o5/b_2_4_cof.txt
e2e7cea5014081d61940d9f5c2429b3c27dd2a519908c341b9165e6f7e243aab  runs/charts_all/o5/b_2_4.ms
44fb5ea059f7b83b56175e5057fd4ebd1eb39e218a3de78863208c5ceda5d1b0  runs/charts_all/o5/b_2_5_cof.txt
2519b559305c5c94266c198bb96b8678c116c12fde63ad7d4b4fd00a53615a3d  runs/charts_all/o5/b_2_5.ms
e90b58e4dc70dfc9edf289f30b75fc9bab244c3d78f79077d96fbb02a90dce0a  runs/charts_all/o5/b_2_6_cof.txt
0a7583d377ac81da3d0cf0ca5833f895ee492c10080e2a9fd74f196c244e8917  runs/charts_all/o5/b_2_6.ms
a3f7e6ad90d72206f8a170fa43b679843cb6eda2c541e53b8095546afe0b9eba  runs/charts_all/o5/b_2_7_cof.txt
aa8686fe8ae4cbfabde90f8bed1b36d4788a60a2743fefdbcd62e8fabcc10988  runs/charts_all/o5/b_2_7.ms
e4da6dd08811fe95ac044ba4c8d54b84ec309cdb00a3b2c22d4a4f3f3fff2661  runs/charts_all/o5/b_2_8_cof.txt
bd4334992f027e8fefa50c04e82a301c540855d5b67533182f706d51d5b6c07d  runs/charts_all/o5/b_2_8.ms
92c049e10ebaddd70ed789938a3e4ea0847316057499bd7a7bd17f1310eb19cb  runs/charts_all/o5/b_2_9_cof.txt
51e20bc0fedcf1cae05a9710a335078060cec02743bd761a3780472293d67e07  runs/charts_all/o5/b_2_9.ms
06bba34d711bbc95b9a1fc4a178dbca2d821c3a119cb30c93f0c59c49270256f  runs/charts_all/o5/b_3_0_cof.txt
eb34c09bcab54f8f53f4f71445a1d7e11a53547edca5b3b28557da5445ed020d  runs/charts_all/o5/b_3_0.ms
e444301ae4774c7b6d0edad0a8db784eebe44664b4b99c996eed07c888d38bc2  runs/charts_all/o5/b_3_1_cof.txt
521fda5a182cd72c79a467c4d52c8e2b492f9319f8ad18d0d583c618a09b3b40  runs/charts_all/o5/b_3_1.ms
cfbc9b8473e4befa2419a495d3bde724a8bfbffac22f194400d0f0887899e748  runs/charts_all/o5/b_3_2_cof.txt
ab145b4413a34e3db233664ca988820c098512d94bc824ebc18726e1742fe395  runs/charts_all/o5/b_3_2.ms
8378708791b79986ec0575154d7c8abda3c88ca1dd42555de713a7207506f67c  runs/charts_all/o5/b_3_4_cof.txt
1eac84d7c57cad1845d8e4a137a72e735e28be96e3d7abdc8ff05e9dbd90fec9  runs/charts_all/o5/b_3_4.ms
a1347bc9766de9de1e40e6b93df7c72210b2991d94adf69668c190623a3fa0ef  runs/charts_all/o5/b_3_5_cof.txt
2d4a1fa6ba01ad1aceb1206614ae357ac7169e3dbfd0b55bcf2df6423d9ff388  runs/charts_all/o5/b_3_5.ms
10223d27a1c8b1e3265f92af09be8eb2f6bcc9afca8adda3178e312b0f2fcd72  runs/charts_all/o5/b_3_6_cof.txt
8ec9d3bb7fdeb1a9805bcef7445cb8027700a4ae15718c12484cbd411343bdb7  runs/charts_all/o5/b_3_6.ms
efbb3742710b58a3116bd2eb562928ad132d6272236523d10aa1ab5265c94059  runs/charts_all/o5/b_3_7_cof.txt
8417b242406fc9cd804ecef77e9df2210b3e30dff0996828816590ea7f4eb6db  runs/charts_all/o5/b_3_7.ms
b2726dad04d9aef7da61edae5138f2cc575275ca3e1e207a9926364b3f4b035b  runs/charts_all/o5/b_3_8_cof.txt
83ed9df33aecb124d5006e6d577ea833b3875960c43f1b47fcce88da3975ddc8  runs/charts_all/o5/b_3_8.ms
fb17cfc99793aa0088fb8112007ccb65c11ac12b2576bf272b29f7b1c6a320fd  runs/charts_all/o5/b_3_9_cof.txt
007862b7f4a514494eea4cffbbcd8cd42a84523c2211cb4923b293ecf52893b2  runs/charts_all/o5/b_3_9.ms
3ce7ff498a0030358442ac8bcb0ad8a70992d17743535fe4438b73e6ec667c69  runs/charts_all/o5/b_4_0_cof.txt
db89c1af768c78f927eff580d437e441cfd9687cc61481c0ab65f46549f113e7  runs/charts_all/o5/b_4_0.ms
699822266615142bb08eb5f672485b7da669f1bb7ebe59287efd9ae045c33a15  runs/charts_all/o5/b_4_1_cof.txt
95d31f7dd4f4e7cb8a60ec3d136d1027bb8511f14798220f9782b9382b771db8  runs/charts_all/o5/b_4_1.ms
4f401f7ad9b2abbcb94ce5b25da1f3987eb9b81e282de97c7645426e4476aeef  runs/charts_all/o5/b_4_2_cof.txt
5dc18637e58cc683f08992f030689c3f2f142703d310ce356550b5e890a57df3  runs/charts_all/o5/b_4_2.ms
5f8b43de99d17bcaae9a8c1527568d6946273762b99fcc9eece7b1fa1dc0a8d0  runs/charts_all/o5/b_4_3_cof.txt
62864723bb885e0f26189a2542b8910a5e583e13f9c75f17cc2c7df02b73da34  runs/charts_all/o5/b_4_3.ms
a6502992eb2840ac3c3bfb72644f196d1fc8c4b3ead8da4db488903edd8fbf6b  runs/charts_all/o5/b_4_5_cof.txt
04c1bfa6b3d16999f2614384d5c08c2fb7da699fa2eb8fd13f921663f5d252bb  runs/charts_all/o5/b_4_5.ms
9808f766990865646f35f3b9916ce2fec476cd6a4eac9f603e73ecd251777843  runs/charts_all/o5/b_4_6_cof.txt
2cd2d7282b3e367d70f756a5206b7ca67b965690aa1225383b8ae27aea72fee3  runs/charts_all/o5/b_4_6.ms
db0a68ad0dca67e63e194906b2895e48161e0616ba82c6d7e13793544456779a  runs/charts_all/o5/b_4_7_cof.txt
bb34e041a2b70463af778873fb537dd28a779a3ac8d3ac3688bc1403433ee46f  runs/charts_all/o5/b_4_7.ms
cfd1d7d545a7fd9f7420757be961e52ffed7a4943b6ab1dc531af8859705f6ce  runs/charts_all/o5/b_4_8_cof.txt
95b3363dde318090bda16b6f74d9d098f6ac5001cf72b6189cdc1b1654b989a5  runs/charts_all/o5/b_4_8.ms
68bf2c7b75c8aabf95cb972600e6450ea5aa25aa36a0bb6208f0dcab4eeab9b4  runs/charts_all/o5/b_4_9_cof.txt
f9a0c9c9afe49017bf080931c23d70348df0a821e32317aef68cb7049318a005  runs/charts_all/o5/b_4_9.ms
0999a4d51036177330ef5a38d909f61f7bee5d707eeb8bdde780c0443900bc59  runs/charts_all/o5/b_5_0_cof.txt
870a1f047d23d03354c0f9d7f190bc3c3fa43084673333d44d54d6cf6686c9e4  runs/charts_all/o5/b_5_0.ms
3ca60c2c46703d5efeca22ed870ca55213db06ef893f3c5f30b88cc29d2bfa41  runs/charts_all/o5/b_5_1_cof.txt
aa890d9e964054e0c8aea6d87561c3c08ab3428124ae97954e0d5e8b2939695d  runs/charts_all/o5/b_5_1.ms
b5740b507bfd8292b1e650a0d834f62d666441bd2b6db2b0a9b6e2abe904d1d5  runs/charts_all/o5/b_5_2_cof.txt
964961bad603979ef79604dabbb18329043e73777d4b91b21cb6ac569261c219  runs/charts_all/o5/b_5_2.ms
618fdb22854b1d67e39ea7d22c99003ffe1057c06e49657b0ff0c52c3ac6a307  runs/charts_all/o5/b_5_3_cof.txt
1403405cec517d280287cbac668cc2e84e1e8afd44cc0c62ef47ab7f7615fc65  runs/charts_all/o5/b_5_3.ms
0956af1c6cac78e0c2a24a06a9be8386699c8a20c30cf1c2e52f8ca8a1be8acf  runs/charts_all/o5/b_5_4_cof.txt
558a0e4844145dc879a87fd7c545cfa396453131b78a86d028b7a87bd24c4f15  runs/charts_all/o5/b_5_4.ms
1cbb56d78945469dad9542d7a93edaa39c35b1668fef579acf4b039d82c4f3ec  runs/charts_all/o5/b_5_6_cof.txt
12cda06e6b87ce5da407271b70627e0a7dbe5363c6b03ef4b1c4f005d122b72e  runs/charts_all/o5/b_5_6.ms
09b1038f7789daedac79b10a688a935b6a49b723a79b7e0e31fa80335054243f  runs/charts_all/o5/b_5_7_cof.txt
d35b917c460fe09d2ee1427196282596015fa3f98a7e17dba2ea95d4fa669a79  runs/charts_all/o5/b_5_7.ms
166665f9a6071bc5402a34f8089ef6d38ded8dd93eeb7d97fc2a50594e824c91  runs/charts_all/o5/b_5_8_cof.txt
f177e9c193b5566c3e327d2aea4f40bef2dfa660adc39e8005834e35b75b35db  runs/charts_all/o5/b_5_8.ms
d904a0ed20ad99eabc3cfee85b754e54d96e05e2b82c9273d9a34f985048ac8a  runs/charts_all/o5/b_5_9_cof.txt
2f1d3a887a899172013d8e855dfd2ec8954a832c234c522109479dfec0c2120e  runs/charts_all/o5/b_5_9.ms
d15bd5113e7a79c443cfb856dc03286c8f6591535492c491d34df4f861c5289c  runs/charts_all/o5/b_6_0_cof.txt
aa5674a8c4dbb81bbfb8057673a6cbda0199fddba61f45fde004a4a7440aa1e4  runs/charts_all/o5/b_6_0.ms
af4c573485e7276e7ee98c2ba02ce467e9f36bf7e8f62a7bd1788ab4611d6705  runs/charts_all/o5/b_6_1_cof.txt
f436a2d3603700cce4adff3658da21a582e756ed89b843e3de877610731ff8ff  runs/charts_all/o5/b_6_1.ms
7719c15aaf81beac5cc49d06b0592778325130ede785135bd516d84d29080031  runs/charts_all/o5/b_6_2_cof.txt
7fb9d3f671258532e65963fcd79f72b542c4e67dc07c6850a85aa8cf8af34bf5  runs/charts_all/o5/b_6_2.ms
5522f2064681e4666aa007d366e0523d7bc1d482158b6f2138b72c892b43d1a7  runs/charts_all/o5/b_6_3_cof.txt
64b76e7100c881cbfb2571e046d15bd30f5e1f54b3321e35da645f8d9f3b9f2a  runs/charts_all/o5/b_6_3.ms
1b6ecc3ff2f1a9ead953eef8f0e87c302877d62fda7eb39a8afe20ec3c4b2eb7  runs/charts_all/o5/b_6_4_cof.txt
f52c2bea0aa508ae4260caa51ef65c33d380089f0a16bbcd634436ca21d21d19  runs/charts_all/o5/b_6_4.ms
a317e77e531a5da42a9ba4b5fb942d40477078f63d6dde46f54da0b7ffec2548  runs/charts_all/o5/b_6_5_cof.txt
d1db6a68cbee331dc8deb0d6617e02d3301aec0f0f7ad8e9bf56c4172607c9d1  runs/charts_all/o5/b_6_5.ms
e7928dcc1669956b1f7c300b6977c50a690b06428d41502c34224c535c9d896b  runs/charts_all/o5/b_6_7_cof.txt
0c7534168173cef08c725765649f17cef390b08c44fd501b220632f6238fda95  runs/charts_all/o5/b_6_7.ms
a5b81d03b4d79215fb3ec55d31a7c1a0b56e5e834252b4769c42b805aa4900a3  runs/charts_all/o5/b_6_8_cof.txt
1dc50c6e3ae941e501d92b52d4fdc278cd21c3fc3af587c05b5e9bbb92e17075  runs/charts_all/o5/b_6_8.ms
00639ce53c80d14053cf3b3ebe1aa5c2d092e6fcdb9e0b65eda0d46c98b9dde7  runs/charts_all/o5/b_6_9_cof.txt
5f4f835360242655f5fb7fb9995c46bebcf386f2aab6ad8240b85719f434584c  runs/charts_all/o5/b_6_9.ms
b2f332e7b69dd9499af6412d72a82c4c88a7ff48330b8bf9f8a1f2bdc57679db  runs/charts_all/o5/b_7_0_cof.txt
db7a8a2e3ca4c8b94807deaa945514d4fe487816c28935218aabe61b899957cc  runs/charts_all/o5/b_7_0.ms
f3aa6a5bd070581bf8f9acbbd95fc6b0ced8bee64389eb4c8209122fe86b904c  runs/charts_all/o5/b_7_1_cof.txt
fa25492356d986c76cd25ca0ccbba11a49ca3f62f87ff60239f81bf40ac3987f  runs/charts_all/o5/b_7_1.ms
9188e14de2f94b05a00eb7daaaaddc69e0817e612aa4ba149ba961c8285fb34a  runs/charts_all/o5/b_7_2_cof.txt
c61ef7ad98687cda95f2f0cfafcf67359421ba7081f6318e3c5673b43062f15e  runs/charts_all/o5/b_7_2.ms
e12a6efe7cfcc2d8cde500cbc326bb42d28dd29d735bb716b51e051b06787bd7  runs/charts_all/o5/b_7_3_cof.txt
f609cb4dc2e7fa67e42c8d8182730b1f1223b0cbf3d299d29e7332ebac8dce91  runs/charts_all/o5/b_7_3.ms
065a37a2f45a8800db41c963d4c5398be78facc8bd043fe0e7e8b5c98e9cd90c  runs/charts_all/o5/b_7_4_cof.txt
944816772230d6639ed088af923b95fe596551371f30ec0ee45e9ca857a00401  runs/charts_all/o5/b_7_4.ms
f9c2eac8d99b737559c05fb037067bd90cc74a3a4dfb9fa605605abd8dc378fc  runs/charts_all/o5/b_7_5_cof.txt
54e7b857a49c198b2ce01a580fc3494eeeec6691cbb99acdb06b21cfa2a9080a  runs/charts_all/o5/b_7_5.ms
902909a7a58c6d2f4842c730ffed4fe23063f4af6143d04cb4141ff1c1e5e51a  runs/charts_all/o5/b_7_6_cof.txt
30bf1747f322fc1ae05b8bf027feb1cbaf1df0978cd35ed441119f7eda8704dd  runs/charts_all/o5/b_7_6.ms
e0f9feeb847ed2acc9d70c063a94d1a4500d4c944dbe4a19a036b4667ce1a6c8  runs/charts_all/o5/b_7_8_cof.txt
386bcc40667c50f51b5b34cffeafa91ad695bc883492a01c5f6936465a8e20d7  runs/charts_all/o5/b_7_8.ms
049519fa8e7f58051ad340e1dc1d2ef66c4ebb8fbf9916cf0dc059db9e820b89  runs/charts_all/o5/b_7_9_cof.txt
cfb899419537a6f8b1132408e0b4d1c28d09ac22f92e5feb010825495eb39518  runs/charts_all/o5/b_7_9.ms
767da94852bb74250ebdac0401e113bf371f301518a5b45fea96bffb582575e3  runs/charts_all/o5/b_8_0_cof.txt
1c47d132b37f57f68faacd08c10f463c0d85949d6b0d5b70e9137d8842bf5611  runs/charts_all/o5/b_8_0.ms
aeb73ed5288b97500850fccaa2e0a7b1741c22615548d1a1eecd7a94bf15c642  runs/charts_all/o5/b_8_1_cof.txt
faff00b6c00bfe0f0e984ff78750a2e5ce1353f5bc16ed571f3e8f4fae43af53  runs/charts_all/o5/b_8_1.ms
29229eb3e04c14eca5c95343a366bda2f5cd27c43a482a2239f767168f5626d6  runs/charts_all/o5/b_8_2_cof.txt
7375478a8823faaa2f6c2321b1b068091105844d7a650c54aa823e3118ea3357  runs/charts_all/o5/b_8_2.ms
03b95e0b74e6096e11ef90e044551e3b5949d38177c5f8ed61849a34d906f77f  runs/charts_all/o5/b_8_3_cof.txt
5409eb63339971d63f3828579a295a34224cf49fa79498283e09d58f7e439fa1  runs/charts_all/o5/b_8_3.ms
e29adf7fc0b52da1b3192d999921f3231a887086bd992d3e603b1fbe6c7b2df4  runs/charts_all/o5/b_8_4_cof.txt
63fbb920e78d3ce1a16adcedfad01da823a97fb636d0158242308a493a9b2650  runs/charts_all/o5/b_8_4.ms
ace48799f264c3777335d8abf61759f185719394d912740c4e5ba5ef86109312  runs/charts_all/o5/b_8_5_cof.txt
2dd1e94d24bb5ff6671608e7f0b554234a505ab0f66cb91229c246593262b3fc  runs/charts_all/o5/b_8_5.ms
5f7aa52658ec0558f30739a96b62112fd3dd29d97b0710b4b954e5fd4bbb100e  runs/charts_all/o5/b_8_6_cof.txt
5fcf12e5b9b1e4e4e94d20a52fdb895aa9bea58fa31ca762c5ca71060c660a94  runs/charts_all/o5/b_8_6.ms
06d320c46f876d52a45bc7bdbdd507d5f28e28d8ab386b5964513883adf38824  runs/charts_all/o5/b_8_7_cof.txt
1a008c50daabb754cfab03712763077a6448a1dacbbacd2ad1e5689d5146496e  runs/charts_all/o5/b_8_7.ms
bba1ede78734e82f406266dffd1dd10242abafad39065d0776209deab39b3a4e  runs/charts_all/o5/b_8_9_cof.txt
0bde0225d68d3b599ad7bc917deeed9b2de06b320b6cea69e496a8094b749e85  runs/charts_all/o5/b_8_9.ms
112ab56da215e9c9de79c355b9417b1945756cb2ae14f74d1f7e052b345432c5  runs/charts_all/o5/b_9_0_cof.txt
932f53595fd31166a0bd246f6e18ea05fce2c245073f8d7c7ac2a3b2a8ec3bba  runs/charts_all/o5/b_9_0.ms
1a3ce6ab829c33175fb01d0179d13253b31218bc9348a870f9c1ef4d3b67abaf  runs/charts_all/o5/b_9_1_cof.txt
ed0b1d16e641abf1b4e7a2120f2326727ad912cf2f9c66170619651ca5e51196  runs/charts_all/o5/b_9_1.ms
62526dd82294bb663c0fd431c64e4ddc64c14cf224e53092d06f36b10edfb677  runs/charts_all/o5/b_9_2_cof.txt
113f11cb1a23c36d06682a80efbfc8adeab815fe05a296fab99665c757c1ef6e  runs/charts_all/o5/b_9_2.ms
f7f0ce6f5871d8ca4092132ce92eb7a6eeab9c98f1b2b97fb5383c02991737a4  runs/charts_all/o5/b_9_3_cof.txt
6dc3348d211deac78216cfa37b1ba147dbc5620402bb159dab67ac8c8dcf2605  runs/charts_all/o5/b_9_3.ms
42a95a63c3a4a34cdb38b58063364a2280faa9c62ed3836e22a5a30fcde45ead  runs/charts_all/o5/b_9_4_cof.txt
8edadfa0fd024535eb8411466184c8203f7d028b7af26c95d0d7a9f05afa0c8e  runs/charts_all/o5/b_9_4.ms
4833d88a2a91392307249cf60a9085c341d510f3eebec818f8e7fbadf12b0a22  runs/charts_all/o5/b_9_5_cof.txt
a341bd52c178082305a51b7577683aaf8056b82ab094fd2f26959e08d6e0da51  runs/charts_all/o5/b_9_5.ms
334b0daa8b52a3820436e7d882e8a99d17b0093973df03a2875d467cd1539d93  runs/charts_all/o5/b_9_6_cof.txt
94efd8acf3401347192d6e521ed72a9864df96580bdba3159330ea86fbab369f  runs/charts_all/o5/b_9_6.ms
eb068881b6bd688df6c33e7ea442f0b366054f293e4784939290ba4959985f2e  runs/charts_all/o5/b_9_7_cof.txt
2cae527e92467a1969bc2972f6c453a819c01dcfadcae8c9c63d23553941a60e  runs/charts_all/o5/b_9_7.ms
d087d96c0a71a3ac694445fb77b69305095262e7c31894af532868ec4239997c  runs/charts_all/o5/b_9_8_cof.txt
c0d6d608f8abd1538801575f6f9c1a09e685cfdfbf196b2eafd23e1403385679  runs/charts_all/o5/b_9_8.ms
48cbfcbaa6dee780150028c1c0589c4766e46c38437a4101493fd220f226b261  runs/charts_all/o6/affine_cof.txt
f2750fa9703664a0c3eeb6fbf693fcc180abc58f2b7ae31c029953e8255a35f7  runs/charts_all/o6/affine.ms
76595ac72b94e16c885f5b331988eede386af7e506cd491a599edef3703d545a  runs/charts_all/o6/b_0_1_cof.txt
bf9e17ea35771fa34db9808ef773cd2956b5cc5cea0db07c52b3263440db00bb  runs/charts_all/o6/b_0_1.ms
ea4aab040d2e60cc2c5bae0c3325766ed4a67083a19ed01fcb5bdf480a8733af  runs/charts_all/o6/b_0_2_cof.txt
35f521573a80feb572156153709376dec8286d7754f51f4cec2dbcb87a7d3af2  runs/charts_all/o6/b_0_2.ms
d0a8bb6cadfe6752e2cd961c013882c29b6ca7dc76a473fd5879b90ccbf5b37d  runs/charts_all/o6/b_0_3_cof.txt
21d49f2e3aed598fbb987eee6475699fbc8eeea6cf543599d334d39de2ea3fb1  runs/charts_all/o6/b_0_3.ms
ed5fe3b746f6abede8825d88193c1c0f6bf09276f119af2b6b6e1e78d25d806d  runs/charts_all/o6/b_0_4_cof.txt
0e14f29f2ec757e600a7f4ca571a27009a1b795f1beac9a57177e2838022f610  runs/charts_all/o6/b_0_4.ms
8c82c3ffee95e8627cd66375a6af734e0bf035d8f256bb75b537368e897e16fa  runs/charts_all/o6/b_0_5_cof.txt
0da581b9d62fb9ae2adbbb144786e740ec61709936f1a6c56690f824f25458dc  runs/charts_all/o6/b_0_5.ms
d4158e74252a32d0c8aae5c8c40ebb4720f5fb3e53a77c7cb9ec9906e0849c8a  runs/charts_all/o6/b_0_6_cof.txt
357afa055cb3b961cab83d3fff614229ea906397117b78d0f99a3ecd875f0e04  runs/charts_all/o6/b_0_6.ms
c893a4cb577931aee0189870401cc39dc4f3058d0b30f82980d914a7b0a9bb55  runs/charts_all/o6/b_0_7_cof.txt
0e53c8a5c9358e23c5d10dfdfca777e4fe976f716a6a0a5d9a178b392b773a2b  runs/charts_all/o6/b_0_7.ms
9e4d5ee236a4b5731d63002c044537b3f983c0f91c55c3b8289c0ce7fb88a1b1  runs/charts_all/o6/b_0_8_cof.txt
55d3029e6e504f68dcbc50a946517b9dad098d02c5f0b71e0da7b443680165ad  runs/charts_all/o6/b_0_8.ms
cd9e19d72564dfb5c55865320033cdf5087e325acbaa73b8b26781a6e3ff1d22  runs/charts_all/o6/b_0_9_cof.txt
e878eb878738e50892ebcc9e1b3b4a4f67987ea6cf6cdd1889b4fe94a9b99150  runs/charts_all/o6/b_0_9.ms
d72262d3d0171112e8c44ddad48d08964c34cdda92cf9f20035fe31d20df8922  runs/charts_all/o6/b_1_0_cof.txt
0cca68ab9151a894d2f78e8b52c9b09fe384525ba0f06d9610a0cad9d0440de1  runs/charts_all/o6/b_1_0.ms
d2120f502522f3fa645840318f475197439d9cf90fbcf5c8ee9e20ae8718cb29  runs/charts_all/o6/b_1_2_cof.txt
f67a83bcd0b59f232b44808a64e86a48c94d81a92672d4363beb11540c764d37  runs/charts_all/o6/b_1_2.ms
2a91afa5b6e2046089d762f1cc343c9c2486fa96b2e1bece62526bb25999b9a1  runs/charts_all/o6/b_1_3_cof.txt
889a826dc6d03819c14b2696a4aadfd788f714d9878e7ac65fd03bd239653ac0  runs/charts_all/o6/b_1_3.ms
1df72f427444187b3f3974e6893e82e28932075643ebdebd76b8f0efbb15f462  runs/charts_all/o6/b_1_4_cof.txt
97f8adbe6e0d071fb9ef91e8d82e300c9fb0866e02b392d64ef06b6996dfb400  runs/charts_all/o6/b_1_4.ms
def04ce7a6fcaccef9e74b3e1edcd0209c46f4f96b62b45eb8626108615142e9  runs/charts_all/o6/b_1_5_cof.txt
6c0c76865c45a75c1cde796bc6175da65921c996cacc4ec2e169305bdcbfd30b  runs/charts_all/o6/b_1_5.ms
93f3caaa319a1b26ee771e7e76ff0995a6044c204ea62e373fc90a6c80e47609  runs/charts_all/o6/b_1_6_cof.txt
c91cf5bc3bdec270dd41da0db7d3e205704f7e0664de8b7d8409ef847a9375f9  runs/charts_all/o6/b_1_6.ms
06d9c1e74893d2c7db1b5d269956e6cb41a75ae2d8f57eaf5a0675e1af617be9  runs/charts_all/o6/b_1_7_cof.txt
09fa2b74c968732378f6be6dff8904449b4673e4fb4e15451ce211c156c96d35  runs/charts_all/o6/b_1_7.ms
ce703028144b49e52906368421a9ee56286d4e403039551ce5bc1948a94a0034  runs/charts_all/o6/b_1_8_cof.txt
933d67cb01fef4a0c61098f710270e3b4792c2adeedb06c69475bc78d1421019  runs/charts_all/o6/b_1_8.ms
ee41a179dbd2a8289675ca1111786c7cc4a2d75eaa97406599412ab282fbd32f  runs/charts_all/o6/b_1_9_cof.txt
808259b45986e2bcbda3d3207ed091fe0fc4aa956ff1dbf6b1c2bba97e412d5b  runs/charts_all/o6/b_1_9.ms
586571cc36f6136163fd059d479b31b5f9b8ed623d01675504d75bc0b03e8bb2  runs/charts_all/o6/b_2_0_cof.txt
4c0df29119e31b2123cac2762207f1da8cdd6913359ccb9277941abc96435a91  runs/charts_all/o6/b_2_0.ms
650f116665e993d285b6b8925f2f0c07c3a07311d66653808835ee91e1fcc752  runs/charts_all/o6/b_2_1_cof.txt
f96a090452a584e63de8b9914b01c65a949e70ead3f9362a079a357b0bf70d3a  runs/charts_all/o6/b_2_1.ms
dc6a305ba57dc86e568857b0a66c3545c89facb017805db81d1c1c04f1cf0b01  runs/charts_all/o6/b_2_3_cof.txt
0cc248b1250a0fa007735c5e645aef944c7bc81f76bcba5ffb1c0d98dfb7278b  runs/charts_all/o6/b_2_3.ms
bd66855061803e87fbf88da831bc542a88da30cba5b2b7a8c54d4b32e897782e  runs/charts_all/o6/b_2_4_cof.txt
2608d2e26d9eac3fddaecbc4f877264ef105929f40d3a0cc90704ebd7de6a9b1  runs/charts_all/o6/b_2_4.ms
a437c910f2592479baddc8bb80e983ce5b21e01d439e2eafc2ea220695268346  runs/charts_all/o6/b_2_5_cof.txt
33a579f6071ab01994c4eeadb3b31e3df6b0281e9b78360d4fd1697dc7ee1b72  runs/charts_all/o6/b_2_5.ms
ec2b698aaa8704110c0d963f3ad6fca2e529db451df0c157349add10814a5e1f  runs/charts_all/o6/b_2_6_cof.txt
4a8113e8059666fc59733dd70998965c37bbd0fcfb44f72bb869fb098cc3493d  runs/charts_all/o6/b_2_6.ms
a25a5a3e1aeb7f34507547dec5ab2b7577eecce38a8d01031aa61ab8abffd098  runs/charts_all/o6/b_2_7_cof.txt
92fe4c1a7e3e6d07e9a70469a39251b5e026a2389c7201e1b3d6df2d9007c087  runs/charts_all/o6/b_2_7.ms
214a2c0a00f5ec74b677ad1735727186c5ff305da08318c28daba62da9253fcd  runs/charts_all/o6/b_2_8_cof.txt
5a707273e362980a889a8367198af5f17c19893c9ad7bdbfbbcb73ebe5955da2  runs/charts_all/o6/b_2_8.ms
53cc8ff76319b4a648061165d2d7f749a6fd3252cf11b573b27e77a9f032bb2b  runs/charts_all/o6/b_2_9_cof.txt
94bae5e116c1d3fe1b50477c02a9ebfcc7f00dcf9f98899dbed8f87be6209257  runs/charts_all/o6/b_2_9.ms
d3a4a27f2676d5008243289d4c34e1a64ac0a81ead5780a917465492a3614607  runs/charts_all/o6/b_3_0_cof.txt
aedca9e7b672294492f7ae5fb51b000ed941832a304351e7352d57cc77c199bb  runs/charts_all/o6/b_3_0.ms
bc53ad398b064594c404334cc391d8f085d0988f3ceb5d68ccdbe808eb4294dd  runs/charts_all/o6/b_3_1_cof.txt
078349c3ae4850a1be74427367752936551cce89644e3554f875f9c5ff8b8ead  runs/charts_all/o6/b_3_1.ms
1a4e58f44d2083b653bbc9fc50cb066d1d776a668d8f0f10f92b3f971f80062e  runs/charts_all/o6/b_3_2_cof.txt
d729a5fe6bafacbd65b49fb0fc6c1a6e98aebd54c391a7c137e3e57881d89626  runs/charts_all/o6/b_3_2.ms
1cbe33a0847f540e8cf4a0cfc7555ccdf9f32777324ec132d959b5f25cfa222c  runs/charts_all/o6/b_3_4_cof.txt
2bf0f129d30a642168a824d3ee150a75cea63cd45c5b93021b34d40cecd0c2ef  runs/charts_all/o6/b_3_4.ms
aff6bea0076c352f488e183e4144eb9d88a29729f8d496f1256026ad6d4e89d1  runs/charts_all/o6/b_3_5_cof.txt
2b188ea38dbf76d96cd8ad4323b0b8060477ac5ddcf315b7d1b1e65cad0fb514  runs/charts_all/o6/b_3_5.ms
0f022b77175015c7e91cf45685b402a9d5338c418b232e852afd8497bbc6480d  runs/charts_all/o6/b_3_6_cof.txt
d8cf15a2f29e2b5eb34c50a9de50672b00acf433bebab5d09406432d2e10262d  runs/charts_all/o6/b_3_6.ms
8fb7b704fbf16fc5c77154396c8340dc1bf341178e1d3a6c3437f6fdca8cb7db  runs/charts_all/o6/b_3_7_cof.txt
9a0856d36e38c4821e801e5e2d606790a588e4639e3d8d7ed2c4e653b26f6d18  runs/charts_all/o6/b_3_7.ms
4b1d33dc21f2277233e180839cfab3f9d4ec63f6333671530c45e4ae4d9d6ca8  runs/charts_all/o6/b_3_8_cof.txt
755fd6f4c1912d7ef4335122931af2d31b5ffed6c12e1838d3894b39eedeeb4e  runs/charts_all/o6/b_3_8.ms
1c91c81df6cb5b44941cb01675bff7e74787e9e7b483135dfbaf73c1fd32a275  runs/charts_all/o6/b_3_9_cof.txt
82109721528669bdd8468191861f467e19d75621e21f86f4f70f8a824cc1fe54  runs/charts_all/o6/b_3_9.ms
cf2fae2bd26c62a9c284dcf421889a7a1e1390dd842e317aa377c60fbcc4dd33  runs/charts_all/o6/b_4_0_cof.txt
4ede4a2db2e2733e1b722aba150bcd2fcc925163d04fbada269a78b9f6df1136  runs/charts_all/o6/b_4_0.ms
40dc8417d007f60ee22e005347fabe8025361fb1a831faf9002fb84e098e87ae  runs/charts_all/o6/b_4_1_cof.txt
606f402385f8f7d12436ff343b2f8c5978cb8515b2915aa1a469bc2de2d867f8  runs/charts_all/o6/b_4_1.ms
085366ec08e04c0d1168a45c7733dad957dda4a2733dae2b315f170119153e46  runs/charts_all/o6/b_4_2_cof.txt
7bd20c281fc62a3d16d0fadfc3d4fcec2cc3fffe6f44d39658c11ffe24febc12  runs/charts_all/o6/b_4_2.ms
f381cb104f953af54cfa7ff4332ef53dfa09facc1bec2400e3a8d52a61156b72  runs/charts_all/o6/b_4_3_cof.txt
c464f578eeed2b3bb0f56dac3ba9701e9294d7a7b3c1254d9b2ba34a7381e391  runs/charts_all/o6/b_4_3.ms
0f22768415bcdec305db7a8d2223fa411411b0f86a749c7409fdec662376f8ed  runs/charts_all/o6/b_4_5_cof.txt
aece2fc60ec224a15394e17e077db3054334498658518e1f89f3a5d0b0e1238a  runs/charts_all/o6/b_4_5.ms
5bb3a12c1de6daf164225435019d52b8b1f9453d521a4854a9bf9a8888751390  runs/charts_all/o6/b_4_6_cof.txt
4cb939341e2262ccd6f0b14e102a6140e44acdb44e6b62438023fd9b93e93ecd  runs/charts_all/o6/b_4_6.ms
5d3246179b26697c3740756e3db425d68be06ec546cd60354982dd3c4c80930b  runs/charts_all/o6/b_4_7_cof.txt
5ba8d94ed832e8632393f9ccaef00d4907928ece625f4fa5351c0bfafed89496  runs/charts_all/o6/b_4_7.ms
e85cb021f8375808f004b1ff2756b2b0f8e87051262ea23c7591f26f9e26a8df  runs/charts_all/o6/b_4_8_cof.txt
0260f4c2894f80c31ba7cf238ff2457c8d69f0a973b45d687cac6ac25dcc9d50  runs/charts_all/o6/b_4_8.ms
a051df677306d81a4047e2714bcaba9289c7e75baa3c3eeb28bb5ed5ca98357e  runs/charts_all/o6/b_4_9_cof.txt
3e7b75496d2de5841edf7a2a2b992835e1ae0e81278f4be5956528d052426c0a  runs/charts_all/o6/b_4_9.ms
b182e3ee0e6b1ad74516c08e4e9eee665d9a8714c6f51f88ff2e74b769166442  runs/charts_all/o6/b_5_0_cof.txt
ee01d47f292df63bdf79737105be96a00b01938b334d70e940aca9719c41a104  runs/charts_all/o6/b_5_0.ms
f91c09c1e34d43b008d297db73633efb85922deca4db8b3b30d18f929a97671f  runs/charts_all/o6/b_5_1_cof.txt
248c32c29aa784ab050967665d6f0afc91de1fc52c042779657b4ce6c03b0a83  runs/charts_all/o6/b_5_1.ms
bcc975673f29aed178be5463593e02bf47846752c56febac358b1a06ac142232  runs/charts_all/o6/b_5_2_cof.txt
ee190923d70d6a8c633a1764f61e248f0b4cfa4e49363be55c39d96e9fc9e125  runs/charts_all/o6/b_5_2.ms
6318e45300f6b26e1e5acad725902af2d643410a82fc7b3529f93af6dacb8de5  runs/charts_all/o6/b_5_3_cof.txt
13c4851763f0db4ff708a25770f50852cab0e2670759edd3383e3b67eaa36949  runs/charts_all/o6/b_5_3.ms
ef6fc43374b55337e01e7471f766414d18ffe3fb805120b2c02d3cf4d8f120f4  runs/charts_all/o6/b_5_4_cof.txt
2cafb8ea60525bfc09f9ee9ed5691587f3fe5ad502397402577245fa4959211a  runs/charts_all/o6/b_5_4.ms
e7d2c238be258c44d8ff423de4253baf8531b817f0704573bf97f65fca6768c3  runs/charts_all/o6/b_5_6_cof.txt
1d8980ae7f95188cbaedf23be8cf4e14f63369fa2fb45f58a0bfc13fd2c69596  runs/charts_all/o6/b_5_6.ms
55de76587b0cbb7a42a0c905c2e13022021a5e747a2a6bac7f8796abb20bdd03  runs/charts_all/o6/b_5_7_cof.txt
b213090a8ed1bae079a329a7f303be8e82f833ce0db0d9472512292a541716d3  runs/charts_all/o6/b_5_7.ms
745ee1164648663466daa5f79252d31e23f8cbd916877c164924bec8574bf7b7  runs/charts_all/o6/b_5_8_cof.txt
3106d112d63a979bafdae6da4d53052fcab1e90227c182294476bd1fdc7cfe5d  runs/charts_all/o6/b_5_8.ms
e9b749cf35b73a5665d30db9a0c4f97eeaae1363036e5a5d4b3b742a5fda30a6  runs/charts_all/o6/b_5_9_cof.txt
db153c5f8f53cf10a9d671ce9084436fb21ac1bcf3e1b39943e63b7e545a0d56  runs/charts_all/o6/b_5_9.ms
04a49b1c69b274a7fbe6298f8bc45df4f8c418554e3e9af5190d591e5c17bedd  runs/charts_all/o6/b_6_0_cof.txt
aa38bb7fafe751753a7e084f0a2ee1aa8115d338857a6a86107546ec9113b46f  runs/charts_all/o6/b_6_0.ms
4401dcca68629839e199e44362ab9ad43d4ad8cf017614a2856d7c0150d54c59  runs/charts_all/o6/b_6_1_cof.txt
fd368af9a1a9e506acc593f2e1ae9bb168b72822bcd02834fa7fde1fb3435d12  runs/charts_all/o6/b_6_1.ms
1fa429d51de90948dcaec05db616b44a654c9b353cb05e9eab422d1941896d44  runs/charts_all/o6/b_6_2_cof.txt
60bf09f42976fe2f3c57a3817d3b9806def554606af5291905735c34440db492  runs/charts_all/o6/b_6_2.ms
207700373e7d1ad396caff69b3725a45c293ec680205ad42c6697847b5834996  runs/charts_all/o6/b_6_3_cof.txt
14957cf31b603a5e29944ca446ce7ea696fc78e47984f04db7ef3cdf3f039a00  runs/charts_all/o6/b_6_3.ms
1c5edb96c29f5da51df4589d7d358f9ec72f73904aba97220ad90f6ff07d0f17  runs/charts_all/o6/b_6_4_cof.txt
c512bf051a4688bf25512038ef5104aa08cd3ace4236d873f209b1388687cdf0  runs/charts_all/o6/b_6_4.ms
7a4b586ed97adef880ad7cca6f4063a90855426e6cff920f815a5574cabaccde  runs/charts_all/o6/b_6_5_cof.txt
2a10b04a8247b90f4e27af83569ecae25af02b7bddd966afb0977b78fdcb9627  runs/charts_all/o6/b_6_5.ms
a8f477d9cbf921c3e393073de4bbe1be9526b0dc8a9a0476f7554832855a7d69  runs/charts_all/o6/b_6_7_cof.txt
0fa0e2673f06d015ebc7dcf791e1ec03e76bed83a5cc2f376a2157a2673b4290  runs/charts_all/o6/b_6_7.ms
c9d6453b23af674748e8fa944c955d61d948005ce446023742b1fdda550324e1  runs/charts_all/o6/b_6_8_cof.txt
28a473b689bf3c141c8b5b23329152d13169b562cbbbc6bc1753b386d5f4927f  runs/charts_all/o6/b_6_8.ms
280ba5765417f3b15c4f60a5d0a309370e4a35bb4d77cf3ba6a5d6f108429ae4  runs/charts_all/o6/b_6_9_cof.txt
187cafab3065dff9ee0d28620a8c90cb5af0d8ab474e08fc8032501fc062511a  runs/charts_all/o6/b_6_9.ms
d56008ba69f6143d1fcb80f34966eb170b362fbb8c35bd1cf4fecbc9619046e2  runs/charts_all/o6/b_7_0_cof.txt
eb3944cd517c82bdfae34e5615078d214b6b2b2b7f6e5d2e248959a0d15e8a7a  runs/charts_all/o6/b_7_0.ms
ff2416826d081dc3b5695e4b681452a9bc47ace31038fe7ca42523da311745e8  runs/charts_all/o6/b_7_1_cof.txt
49e5b12b1047a1c411394b169072e99807a4d9b01e96bedeaf400388f79b756a  runs/charts_all/o6/b_7_1.ms
670e5e9b6cfe3f2104220e933577f2b2ce44925276550a056517e3b20173d0fc  runs/charts_all/o6/b_7_2_cof.txt
bc91f5d7335b9b3692d43f2acf0545eab86133b549963cf60c70fd6875f7c6e2  runs/charts_all/o6/b_7_2.ms
0b6fa2ea64a2c8a117d8a345c713e99a8909be482bb14c6e153d049a380c6b19  runs/charts_all/o6/b_7_3_cof.txt
76fce7fd5d6eb7a2bdb1c570b0e2b0a34d8513940bd8d8c91762c58f4ceae0f4  runs/charts_all/o6/b_7_3.ms
10ba1565d406d9c1f90293a8c481e9e37b56380cf0dcd92eefacd0ebb53c7aa3  runs/charts_all/o6/b_7_4_cof.txt
6fe94f7c7fb94bbc9484502eac145f89ab6cd14310e2c923e772c61b914143fa  runs/charts_all/o6/b_7_4.ms
dd2dd39edefc60b05083a3f1fde2a3dcf199c840f094aff6caa5f2f784aab9a3  runs/charts_all/o6/b_7_5_cof.txt
6569bbd3b091d458bc4568a363541840fccc089513db1844e1528ec4d08fcea0  runs/charts_all/o6/b_7_5.ms
2d8609e17b4219863429aff00f78e602bb7c1d65215ed54f10d61ab5c879e4aa  runs/charts_all/o6/b_7_6_cof.txt
f098a025964dfa16b6d5ff576cee042a6b567118bf0a9b094b201fccfdf5e30a  runs/charts_all/o6/b_7_6.ms
7494d54ecb7f7baab495e2d7898c79ae654977590f4b3661e1cf594e62be503b  runs/charts_all/o6/b_7_8_cof.txt
660ebdc5065f91751ee71fb1011e0f172025f6dd10827d444a88709f8c9927df  runs/charts_all/o6/b_7_8.ms
2c09cebd33bd9852f2b5ce468486f87277416e98ec5221e4a0fd03d05948ba82  runs/charts_all/o6/b_7_9_cof.txt
287c575523566dc216045b07ee4aae47a7673d550a2d76d45b5ea4360747d249  runs/charts_all/o6/b_7_9.ms
08faae54bc735976c4bb5ae61cd5dbc2aa34c0a3484d67f5e094071afa1a29fc  runs/charts_all/o6/b_8_0_cof.txt
00160e485fa2229c7290dda69e022533d8a1012e75a3c7c1010cddd30cab17b6  runs/charts_all/o6/b_8_0.ms
388b434cd50f1f9a6df66f8e375123dd2e49d602e7b12d44d4abca9bfd016047  runs/charts_all/o6/b_8_1_cof.txt
91b96f4854f2347617dff986cccceef14cf310bb05c6e09b6af1bdf2aad55d39  runs/charts_all/o6/b_8_1.ms
f2477a9558ec015b54b0e79c7ec01184b7efe0275a64b94a0af8166a976d8249  runs/charts_all/o6/b_8_2_cof.txt
28c058f3b7b042fc08d94b7c109426c9da6c192d7d1cf76b91ab08cd7e40056c  runs/charts_all/o6/b_8_2.ms
66157cab1e087b0a740ac03204a2a8ffe37aab467454529ac7f03a2144b08ae9  runs/charts_all/o6/b_8_3_cof.txt
e70304916a0a4d5ef4e66a958064d6fbaa87e353b48f02703fdf069c53194ae4  runs/charts_all/o6/b_8_3.ms
006e205933dcd59e22c86b1b2fd026f3f86f7c1c445c502f6b8db99615e7745e  runs/charts_all/o6/b_8_4_cof.txt
73ae5d4d04749bd166543b931b20dd96f8b7fc9a04e4b48dca96541abcfd9c0f  runs/charts_all/o6/b_8_4.ms
4f16b617a342383f98cb22f873696f1abd4a7b93b8f79e372e668e3525db796b  runs/charts_all/o6/b_8_5_cof.txt
25139e851099b57bd9d617f78a79f76129e038c3f2d5af8dccdb8bf0d146fad4  runs/charts_all/o6/b_8_5.ms
0526d4b9f38a34ec09be48ef8eeb299b973f872c6bb59f51bb9aaceae1519b26  runs/charts_all/o6/b_8_6_cof.txt
d4eca2cca07fbb74348bcac236868267707999c7c974de81e6281d88e54be6e5  runs/charts_all/o6/b_8_6.ms
c46bb185bc325aaa1cb018105b502d6880696b35f55e86a37e077f8f9ed70f3f  runs/charts_all/o6/b_8_7_cof.txt
478d5f5921d80c845b7dd7c418851aeffab7b3228944d1d370ae0732b49e2186  runs/charts_all/o6/b_8_7.ms
0bdab0cddb5a2929d592a15313cefb65915ec2b0ae3e3a0c86d13eb97fa02153  runs/charts_all/o6/b_8_9_cof.txt
473674c15f7031c667fb70228b9c5afe012648faf252f7dcae395ffa52c4778b  runs/charts_all/o6/b_8_9.ms
e0ff39f28cededcaa0c1f7712bbcb755f60b8f04bb351088138366c0a6ca1534  runs/charts_all/o6/b_9_0_cof.txt
439ccfb9618a6b903637aeba62cba322b0e2b892c956b2f601af70c816e26305  runs/charts_all/o6/b_9_0.ms
88f6a7166b1d32c13be8a5d174c3910f022332e9256d81177bc4f71630171675  runs/charts_all/o6/b_9_1_cof.txt
b96592fab044671b1f252289d86f3830796234ac8f2f6948ef8639051eb561df  runs/charts_all/o6/b_9_1.ms
1a4a0ec51b36f6a86285f08a502805297f755ab82adf352350e49e0bbac6a3db  runs/charts_all/o6/b_9_2_cof.txt
27efaf7882b38dedf5af9158bbedaadf74821ca8577ce4c19aed2a1b4e2f42f8  runs/charts_all/o6/b_9_2.ms
a35a441728198135fa11f9edb8fd8fe467d19631bc375acd30497003c872063c  runs/charts_all/o6/b_9_3_cof.txt
853e1cc5cc4945cd66eb19ccf0c831a534727381492c81bbed918158e3d5cdcc  runs/charts_all/o6/b_9_3.ms
b7c792e714ee11402dcf77fcd788c93cc55ee3594259bac85b8ce4b0e0d58c44  runs/charts_all/o6/b_9_4_cof.txt
864978cd57b95c0f82eb89988766db692169893ae2487e5c81dfa658d68b209e  runs/charts_all/o6/b_9_4.ms
e5261a3a076c576f36d70adafc6ce6f0d9228569139de26672745a6a6ff439da  runs/charts_all/o6/b_9_5_cof.txt
8f776fc3b39b1e995b8df953782ba453cd0a6d8dc280dd28c6d7c16c34c29ea2  runs/charts_all/o6/b_9_5.ms
938fa647219b17e42849ca02660c6a13118b0783ac6ada7a0d9cd94f093a9d6e  runs/charts_all/o6/b_9_6_cof.txt
556143f4a80f0587b6a98911cead3fddb156de491647782d469108a9b4c868d7  runs/charts_all/o6/b_9_6.ms
b0a680b5e914218822854956600468091e6b6e7f09b25b20ea7777cb65355333  runs/charts_all/o6/b_9_7_cof.txt
f36bd3f4094d262fe64d426f0dd6074fdd6be1108d0323d5bfa2ee440c6b9927  runs/charts_all/o6/b_9_7.ms
6fb7e9361a06de0c438067bfdd0e319275918169e6f718e60e5fb85fe73ee885  runs/charts_all/o6/b_9_8_cof.txt
37e991bcde42b07a753b7f91aa56a23c2d22f1d1511cf078112aa04c6663238b  runs/charts_all/o6/b_9_8.ms
eaf8a085a1a9af8bb8293ad78ca07e83d4fc8cf675d07794a75d5145857197e8  runs/charts_all/o7/affine_cof.txt
a95e10921f64f860d3391e701f83a0d2e951e878569d02a0a0708bfbf97eb5e7  runs/charts_all/o7/affine.ms
130325a75104c8424f2b581b56e32dbb8c0a87a73ca1573c7df77c2381f790f3  runs/charts_all/o7/b_0_1_cof.txt
76199d588a5c1a9135e024412e897bdb8ed3639533c1c505c05b1fc58cc4324f  runs/charts_all/o7/b_0_1.ms
34107fc7b91d52f0314aab86c5945c9cc7ce83a7fac38b9077d3fcaf3d759e3c  runs/charts_all/o7/b_0_2_cof.txt
50a46652abf6a33f232e1f52d5ced3b7d8f361f3048b1fb9bee15447599c3e55  runs/charts_all/o7/b_0_2.ms
4a44924aaab7012aad5178f5ff34a8e7100a2fbfb5b74dcfb347a400ede5cb24  runs/charts_all/o7/b_0_3_cof.txt
479937b5a0573052798cecbf3045866c00a08c4d49964c8fa8e100226aa1fa2b  runs/charts_all/o7/b_0_3.ms
332bcc20f7a2ff1c50b7a6d0cf63aa903a6e216814c07fbf0e7bf82ecebdb82f  runs/charts_all/o7/b_0_4_cof.txt
1e72bcc76abec8cd193cd9aa02d3679ce345881a92f6a4af451f54052074fe46  runs/charts_all/o7/b_0_4.ms
ea74ac4a5dc75760d5c789c140bc6f3bffd5c9798f32e30c8be287a6b9320ec9  runs/charts_all/o7/b_0_5_cof.txt
3c5ac4244208631e4fcd88494fdc6684644eadce4e17f429d488e5a2fb47600e  runs/charts_all/o7/b_0_5.ms
56cb67e4385c234bf68ff1a53e8f4727ab9f6396b2da6f83bef49edd1b6c9b8c  runs/charts_all/o7/b_0_6_cof.txt
83e1b22e99afee47760faa1bb735d2a476bb96cb94fec7d511b563255e5a61b5  runs/charts_all/o7/b_0_6.ms
b96900b8528910f6192b812428aa07c509af9eee6c6b81429eceee310b60539b  runs/charts_all/o7/b_0_7_cof.txt
64d39e12290448c5b1e27d011decbab09085a6047796fc5b10b00aae3182ee13  runs/charts_all/o7/b_0_7.ms
52a8951f1c61f67b699eecc2ab8b721acc6012452e348765a6b85ce98499f9ad  runs/charts_all/o7/b_0_8_cof.txt
32c3cc7372aad22994ae3ac2232077b91114aba68d044bb6be0649c1f563d65f  runs/charts_all/o7/b_0_8.ms
c981dddfb856523228adff24e234f40a0ea3351d7309059a9c5bc9f71d10052b  runs/charts_all/o7/b_0_9_cof.txt
f2120d535ba931dc6bc29ca6c756e5940f378c9472ba2ecbeefa029f7791f865  runs/charts_all/o7/b_0_9.ms
3514270a09c86d3e47fc2aa1d3571e1097ce6bcb643e3de6cd5774b625db056a  runs/charts_all/o7/b_1_0_cof.txt
83b0da3f37a32691e06abc54b018532b044b2ced2b3f5f8d7e6f4b3b36d2612c  runs/charts_all/o7/b_1_0.ms
e15e76ca9dc128278a175a8d4c8d50448f9315fc04fb06f82fd84cc81fa1b0fc  runs/charts_all/o7/b_1_2_cof.txt
7805c4c5e9fef98d318baea22df513cf3cfe09002a5dea8c38158a466a74159b  runs/charts_all/o7/b_1_2.ms
a64eeeeb7d77500815c0c6d4172e6d10c0ca7b5b85fa9b0cf9d624ee4a78de62  runs/charts_all/o7/b_1_3_cof.txt
e24bff6d421e2dcb348126efddbcac82705e2edffda5cc556547421a346cc0bd  runs/charts_all/o7/b_1_3.ms
996204d23ff7c3080f0c16b6f321ae3e415cbbe7b7963eda92d7f61fbe8f05c5  runs/charts_all/o7/b_1_4_cof.txt
ecd08d1a988c4b143ac45aef38513dcb631ca9f6c4adb0dda6c2c174b9e2268b  runs/charts_all/o7/b_1_4.ms
efb9f990321d144db7cd5d6ff7141a1d284bb92a4b51a13e5ac8f4d9e0a1e360  runs/charts_all/o7/b_1_5_cof.txt
3dcc559ff87af43295c9c5d062154758438205d167d531c43698f4fbb4f36bd4  runs/charts_all/o7/b_1_5.ms
fe86ef472691f9039ac70a95cc882fcc26749f4e5f628fc7bba1004181a383ba  runs/charts_all/o7/b_1_6_cof.txt
3a65d0b68956cb3fbf9bca36e80320366f0f0a9009b735f5b3d47f0d725cbbbd  runs/charts_all/o7/b_1_6.ms
133cd18ecf05e490951ae925dd93b754ba8362382d59dce99b5ff5a3f01b83d4  runs/charts_all/o7/b_1_7_cof.txt
ccd260209b45d9f4a85247cc6083aa59789e667802d5fe79b000945c3dd18a32  runs/charts_all/o7/b_1_7.ms
9f2926e31ca6e5f4c6dae25529c3338890702548ee31c27bd066f15beb7be74e  runs/charts_all/o7/b_1_8_cof.txt
7acc4380978bcbdc6e3a36ac5c8d25244d373aa7b2a78554af36ee6372ca4677  runs/charts_all/o7/b_1_8.ms
1ed6c02c38ef543056d1251c26c08006ce5ed9c6b23cf4de97867f43446ba322  runs/charts_all/o7/b_1_9_cof.txt
7c625e26921b614db977d177603e01b2af519aa8cd4dbe7e4a18574ec3453b5f  runs/charts_all/o7/b_1_9.ms
6335ba20245de85b0ea9be25fad4627ceeb43f7ba8f48ef8a13299575f0e10e4  runs/charts_all/o7/b_2_0_cof.txt
5af967dc264492623feb8fce0a9246a870a138f1e4c498e16e38dce5ae6aa2b1  runs/charts_all/o7/b_2_0.ms
71e25c3081703cb5f67ad9a839078dda7e224f21fa06b824a7971c15ba2d54c5  runs/charts_all/o7/b_2_1_cof.txt
7969145f6355f02f41aeb59b8d307816312b674fc9019bda6826333f27d9ab05  runs/charts_all/o7/b_2_1.ms
ca61179c0c7ef9f90a10e5f11de25f4ecd66386b78676063e6284151526be269  runs/charts_all/o7/b_2_3_cof.txt
ad1a04ab8d45393eb2b7b4fc86a50ba74bb599d9fffd44b88f8b1034302402b8  runs/charts_all/o7/b_2_3.ms
0b699bdbd865b4414a9164e928288709b1740e063ab5cb2593fc6c7e0de82ce7  runs/charts_all/o7/b_2_4_cof.txt
af6ec7e780e10540fd1b4a9c7688fa7898ec35d0ef8347704c6158152a329bf4  runs/charts_all/o7/b_2_4.ms
b243094189658016bdd1ebbcc583f061e2ff8ec784bd5692ef4e76101b2356ff  runs/charts_all/o7/b_2_5_cof.txt
68996bc919313c336f6ddd89198b9559cb6857a07a2fe649f2d1690452c60343  runs/charts_all/o7/b_2_5.ms
ccb271d8a463f87c219c8c0deff298c823346bc0427ba79481746aab6f61a410  runs/charts_all/o7/b_2_6_cof.txt
f982301132a3f8c410962171125eb89d74699c3793966ba47be8767e3a1e5421  runs/charts_all/o7/b_2_6.ms
8cebb94cb948f506f13fbd74b3250c2901a82db0fbf66d93537d0295af0eef61  runs/charts_all/o7/b_2_7_cof.txt
0917ca2d1e0aaf972e87eb6d56f1a6750cc0c960b49944ac8085827a115ed100  runs/charts_all/o7/b_2_7.ms
95687860e0f434594f53f742c2858aad321d246dda9c3f736929767839e4dc86  runs/charts_all/o7/b_2_8_cof.txt
4d26b8e0ea047fc7c7c1139a652c54162e629fadc966bebe78b5ea2fae10b4bc  runs/charts_all/o7/b_2_8.ms
dedcf58343e894faee4d73a0b92e5574e1e954dab6914c558e7eaf43ae6b98df  runs/charts_all/o7/b_2_9_cof.txt
e8a25538bab0fef97b745c573ca5f367e248c2b1b6bacf4de91ed3df5bf641a7  runs/charts_all/o7/b_2_9.ms
cd18f3f413fa516bee6541c50e08eaf75273d9fa848ad0d915d882454cda38e8  runs/charts_all/o7/b_3_0_cof.txt
134c1088f8c1c0804cdc780df6b31394bb6b36108fa03a4579bda1836fe75ba2  runs/charts_all/o7/b_3_0.ms
befc199de7c0507068944d29d2c1a1da86d39394ccd22e6b88bb97004f8c85f2  runs/charts_all/o7/b_3_1_cof.txt
42c8c4251aefb05b479d41593ef5632ce1bb052c7d79da488daac2b47958b962  runs/charts_all/o7/b_3_1.ms
b7b7eaf5c470db7fae8a1d23a46515875864fb345687b22c894bc51801cecef3  runs/charts_all/o7/b_3_2_cof.txt
08de08b1492e1a098d545e37f8e3b78608e4e8d331408097f3106def055fac23  runs/charts_all/o7/b_3_2.ms
cd7d2de14ac923108de2f8825a667e3a67e834e0871162c03298b29295795eaa  runs/charts_all/o7/b_3_4_cof.txt
01abd218121a13ffc53b773e93a0a45a28181747d0c69455e42356c208d03f0c  runs/charts_all/o7/b_3_4.ms
935c97e63b1f4f00fcb1623d60d904e0916e85f1a45a19d20d6c9707dd2a8cfe  runs/charts_all/o7/b_3_5_cof.txt
492591f570c2587f6f73e488081700726019bf28d5cc3770e422eb0e2687386d  runs/charts_all/o7/b_3_5.ms
0082266d22bcb8d7631cbfe620a1a5ea59112cacc679543006c71189554a3784  runs/charts_all/o7/b_3_6_cof.txt
dd264b8f52411c34514f4813eb374575e087908576658212420f84668704614e  runs/charts_all/o7/b_3_6.ms
eda74eaa4f349f78be657d4d7ca894b42ecfe7b4617ac502603786b0413e6c9f  runs/charts_all/o7/b_3_7_cof.txt
a2eb2790560621aba51d6e7e57c60914554ae5776a165dbade202a8f5ac77a94  runs/charts_all/o7/b_3_7.ms
63db5510e42d8b477c81356379a9d6334978c0f79ef974373d78c04357a10dac  runs/charts_all/o7/b_3_8_cof.txt
93726de7a97a96f762d4cc93c7c441fb877540dfc46bb3136507b10a1d2c38df  runs/charts_all/o7/b_3_8.ms
e829a1f93e7bb6bf22b5ff634455d1196347cce66c46794be3d8864240709f99  runs/charts_all/o7/b_3_9_cof.txt
81cd21f4934cd8e24a71f32be920ed32b7327abe4b6b480c0d2fa8f3560eb65b  runs/charts_all/o7/b_3_9.ms
38a6d7e65b10e64977a6daf060d1b8f4943af00a8c4e99a3863e0be8f4c2fc4f  runs/charts_all/o7/b_4_0_cof.txt
a4fe62c1e7c59f6a98cc2853b30171ee140da569a59b8ecc577e88ab85ffab24  runs/charts_all/o7/b_4_0.ms
a9e22e21ed57b3032cc2b99d798bdb28154a3a25a16c69dce99f4c65ba2e1453  runs/charts_all/o7/b_4_1_cof.txt
22daba9026cb3b643932abcc6a3d78bef54fbd1b5ed8543dc64e37be01517282  runs/charts_all/o7/b_4_1.ms
364d1139034886212770c103f76867ae7dff555d050ba10f0c590e8995ca95ea  runs/charts_all/o7/b_4_2_cof.txt
7e33e9752a30945e9cd96c31715bd4c8585979bab44239798c23efe797335eae  runs/charts_all/o7/b_4_2.ms
9c19159669f476a82cbb216c62181cb558d760dcd5f404c6e508ea95ebeac32f  runs/charts_all/o7/b_4_3_cof.txt
65726b5dbc0df2b293d00770a8f9d14bc3363018371e97a6b1fb71b551ca823d  runs/charts_all/o7/b_4_3.ms
c82c680a38ed5e96e304aa8bbca28ad3900df5d80824e179e8801b52a0e66c44  runs/charts_all/o7/b_4_5_cof.txt
e57b2bee3e740de18a8f7ae17a1b978cb10bf35dc76f0de2b8a8698c44353993  runs/charts_all/o7/b_4_5.ms
88f4e2952b18b683bd3bfb567bd58c0b7997535f35472cf8fafa728cb5665cec  runs/charts_all/o7/b_4_6_cof.txt
f6d46dcc748cc82afd1d455389072070633b66625448f778af532ce2e339654b  runs/charts_all/o7/b_4_6.ms
9314e0d3ec24fdc53466fb765c98c4dace5235ea8d063be6b9214cec44a697cd  runs/charts_all/o7/b_4_7_cof.txt
7e3f8b0f66207153f4ceb3d7ba5e876f6d95297471ba9856e784cf578e54244e  runs/charts_all/o7/b_4_7.ms
a82099cad19ddd4fdd856cdb2e55d7bb85be8352e8cc52a3503c1063a2517ab5  runs/charts_all/o7/b_4_8_cof.txt
0a6e1dd9b2e87ae13ffac2601b627a5849c2cc746cc12a5529cd4dd2ad3a267d  runs/charts_all/o7/b_4_8.ms
79a4221daa34877716d4937c01d2187af5e099ac48a4e4269efab57cde70d1bc  runs/charts_all/o7/b_4_9_cof.txt
b56cbdd008f9000c7d87470df4e9e6ad3817690ce70f80014ef28d495f4246b4  runs/charts_all/o7/b_4_9.ms
ae3087158abab898c780ae0594f5f4652a6f4062b6b261f4f892a7031870e67c  runs/charts_all/o7/b_5_0_cof.txt
f35fd5d82d7aa4b3bc844cdaf0781690d6df618ad1e8d45120ad3c5e210f9618  runs/charts_all/o7/b_5_0.ms
0b2a7c37cdf6b06f01edb8c26687eee58ad166fbc8d7b6133309be0e59b80a86  runs/charts_all/o7/b_5_1_cof.txt
4805fb383c6a26556b0aa2dfc228524e8f8ec74c37dea598da5c8fb08072b89c  runs/charts_all/o7/b_5_1.ms
9f4427b32b4da6c7e175886fc3083451e586297da0a94f749b7599f83aa33011  runs/charts_all/o7/b_5_2_cof.txt
6d79488d4292aaf305ed09f16d3f4a42b7abe3d3e24576ccc183327edd032f6e  runs/charts_all/o7/b_5_2.ms
e5e837a5dd3013c11d633e4c95d4e512b5f64fb98c7b2c63f780f2260e299b43  runs/charts_all/o7/b_5_3_cof.txt
c9bbcf91f28bc2422ec441745604dd718dfd3b83e4edcd53ad4fadcc41548697  runs/charts_all/o7/b_5_3.ms
888315275e3692638e2292a3f0e483eeebe699d1a568755fa011a673b50f531f  runs/charts_all/o7/b_5_4_cof.txt
a13f15e86c19483ee7795959ac8e1a300ac419cb8525ea6e380942924eff483e  runs/charts_all/o7/b_5_4.ms
1e6c64e056ba4c32f45bcfcfa1901d0d0a6a3f225c86a842d4339cc0c7056567  runs/charts_all/o7/b_5_6_cof.txt
e2175bda68fa431d4140824cea69fe2bdd73887b512097a20e6a03e9f7cfe587  runs/charts_all/o7/b_5_6.ms
8b3f742d19fd548eab957374bae2f3e0e6db2fae58584ef1e114d97f93b732a4  runs/charts_all/o7/b_5_7_cof.txt
a4dfb61c88b134df451d8779e12ef2489614464e87eeab10afe39797e9fbab17  runs/charts_all/o7/b_5_7.ms
c53790aacf888b17138f47e6736caf44b152c0b76e80e45d45160a85e1ad5048  runs/charts_all/o7/b_5_8_cof.txt
e2964e8cde0581c16011ff195375fdfbb82bb920c4db4b23f8de206b3a050efd  runs/charts_all/o7/b_5_8.ms
7ef63aad4a306281a3271326505094304506d5de9202946d1c243b09c701ff62  runs/charts_all/o7/b_5_9_cof.txt
98f9ab1c2e6dc5bcd5418e40f0591fb8485b712dc4ab2a3dfe99c76cbceff2a5  runs/charts_all/o7/b_5_9.ms
638235fba439ea8775ca46873aaea299c56199263bedf4a8bf19c6487e97cc93  runs/charts_all/o7/b_6_0_cof.txt
27356769e1c2923536c7882bf52407ab8a08da4413d7ef2725cf1e0ac2dbd03c  runs/charts_all/o7/b_6_0.ms
75c6c52d992b987cb932e9e4e4b879a8bb926210bf21b6b041a02486b6034b7b  runs/charts_all/o7/b_6_1_cof.txt
b80826851a7fb0148191b590e484f89f0393930d2751f28dfa9c725feaf0ee7f  runs/charts_all/o7/b_6_1.ms
ace21f0df47e24fb35e309d3939c0e7c26f3521ff124678f9fb2ea89c3d139bc  runs/charts_all/o7/b_6_2_cof.txt
5e9c407ed158e6fae5801079fb91ed02991c83866849bad8e51551f41d2d7e26  runs/charts_all/o7/b_6_2.ms
ec75b32239ca341a743c90f5d821985958f5edc8fda5df26f8337d518e203846  runs/charts_all/o7/b_6_3_cof.txt
8d551980363b32a654182337105de836d90b36003af90d6d348c81b27b084a2e  runs/charts_all/o7/b_6_3.ms
d4949ee962af2b22021dcda2cef94a7c6b11dbcaefee7346c94a7a16c1e84d47  runs/charts_all/o7/b_6_4_cof.txt
6f282b1e38daee38ffe8eb220d965da04c433a6a7469c6097953fe5f6abe8a31  runs/charts_all/o7/b_6_4.ms
1e537b684125819bac739b7df3c2bac24bb27d8f31b846f96b41548155ccdf1f  runs/charts_all/o7/b_6_5_cof.txt
fc1bf0e46f2d7bb1940efd4335d8fd7e770bcf579ee2f67a7158c73df16ef039  runs/charts_all/o7/b_6_5.ms
b6726f8a39f0e0410a22d3979811fb9510e2c22e7fd69144dc8e687b7049ec8f  runs/charts_all/o7/b_6_7_cof.txt
54925fe272f9a3885c9e31881f93261a5d0f22a06dcb3bc9dc03f43e94d0dd02  runs/charts_all/o7/b_6_7.ms
ceb09fd2cd9a79fd65eb3d98f1b4890a72e8da3afd0ca268efa070046bb142c8  runs/charts_all/o7/b_6_8_cof.txt
afd5c713d997905e11233d3788e4215b51f9722b2cb0e255ab2c1ef1b788a7fd  runs/charts_all/o7/b_6_8.ms
15f0cc4cf8ef2f0fb0c8dc817425568786fc8864993f9987ccbee0fc439fe969  runs/charts_all/o7/b_6_9_cof.txt
bea04426aabdee48071127cb4d273e34ef86649cf0c02bfc203d07e3b78019c9  runs/charts_all/o7/b_6_9.ms
0aefc0a0467010238dd3d863987a9e5526fe3bfa5f8156b4b023662914bd71ec  runs/charts_all/o7/b_7_0_cof.txt
40f814bf52cf5343239b5dc407e3ca65d928af4f69e6ee4ce5095129b174ddec  runs/charts_all/o7/b_7_0.ms
5a361be6428f7d7eec38673bd18b4d09eefb4cfbe4209194ebe3f899b61e9602  runs/charts_all/o7/b_7_1_cof.txt
4b4e53b537e1f0f9ee12a07c146352c8c7903f6e37d6403b888a3629d1b6d977  runs/charts_all/o7/b_7_1.ms
f11ed71262e66caff5876c95bc69c719c37bdc41c1bc7451b89504e0631d71f1  runs/charts_all/o7/b_7_2_cof.txt
f00963bc06e26770da73a51f5d162e51cb0ec6ea0bdff1ceb59d8fbbc0a87302  runs/charts_all/o7/b_7_2.ms
44151d69e5195e428ec2588033b2d4a043c91ab123c1fdef108b733e54fc127e  runs/charts_all/o7/b_7_3_cof.txt
40fc813a24115099d1d82a7bdfd5f9a86777e891013e9f387d56c5144be04bee  runs/charts_all/o7/b_7_3.ms
ac05e8907688492eb5cad173af2ebcbe45f43b9643ca8e15cf4a9f1f1af93ba2  runs/charts_all/o7/b_7_4_cof.txt
004c4ccec964e4a0b7a21c6d2888bd19b35901d73e00ca47ceaf3a4fb3de1773  runs/charts_all/o7/b_7_4.ms
c7402866812a111c976750b7a71d569018bb91942b4aac9f132801bcdeeaf71b  runs/charts_all/o7/b_7_5_cof.txt
f594d9b829f6a7436fe6447f6d14075853bd00d81bb9e384f1bc8ab081117d5b  runs/charts_all/o7/b_7_5.ms
302e5dad4b0b180cffb6ce006a9da8a3891e6bf097a8b34331ffa5c4795b230b  runs/charts_all/o7/b_7_6_cof.txt
2f71ce53e4d2db5f66b082675a038bf3290da3afd2bd7f43640c9af1493be33a  runs/charts_all/o7/b_7_6.ms
156f2899648e18cdbd1f9ea66735cb946d293917ccb237f1f081f4634c379070  runs/charts_all/o7/b_7_8_cof.txt
d6dd2d791c7b8d8dfc637b154ece37cd1a78ab5af8394ec9099c409623bd507d  runs/charts_all/o7/b_7_8.ms
4b5cdb537aa7ed7d6b4a03384597aa858e521201e2369428e20e980ab53e41ab  runs/charts_all/o7/b_7_9_cof.txt
842338afaa5169e8c505e5e7761b209a4621db952f70dc78a8a50aec4ae9a0af  runs/charts_all/o7/b_7_9.ms
cfc7bccad648ff9b8a09abb899d888fa80d0c4c5d462145addfb67f46a949150  runs/charts_all/o7/b_8_0_cof.txt
2e7fb8ccefa4fb5ffcd7c79ab2f37c490d2221c1e4e37a0d7b134786446198a0  runs/charts_all/o7/b_8_0.ms
9bd7fd376164dbc1a2cd7a502505c4c44d58c73a18732b3f23d5a250e26f938c  runs/charts_all/o7/b_8_1_cof.txt
65b7b70e31903b0f2a3cd7edd199b94d30cbf1b8a628dd83b3b54591921c3b25  runs/charts_all/o7/b_8_1.ms
619950e212db5fc540e2f01d1291a2453e1fd82fb32769727f0eb81e58f7a6dd  runs/charts_all/o7/b_8_2_cof.txt
86728d99f3db1b5fc72a47c4daeb5a6b1a605870e8f197829b14b2adf2031f56  runs/charts_all/o7/b_8_2.ms
e4f6a9cd18479545929d8c5cdc939edbdae80d3318f16b0bdfcc9a9bb984bccc  runs/charts_all/o7/b_8_3_cof.txt
9402dbc178d5b4c0852ad513c6475dfa6c9a30e5ed9428b170c647649f8796a6  runs/charts_all/o7/b_8_3.ms
7c462319b2b3a314f8da427508b3e51402f72ea0fbe8ed111f38db0ad982f439  runs/charts_all/o7/b_8_4_cof.txt
3d536fdaae55983f648fb63fef911692b6f3a0b07beb7b54d079e9f57ab5058c  runs/charts_all/o7/b_8_4.ms
c87e11b6598d59733b85882ee87c66776c1eca43f5b4fe17bc19be843d8b8684  runs/charts_all/o7/b_8_5_cof.txt
1dc2fc6349ee99541a8915053b30cea68763a056d4003e4dd4368555f91df1ba  runs/charts_all/o7/b_8_5.ms
8e7fa1ca115decc054c1602e3e646e4e5a3770de4d759aa3a8b60202ff0fe543  runs/charts_all/o7/b_8_6_cof.txt
04ad22f74773b32184877a7f05c0db40e5fa6ad26f6437c2b89e9ef25b03ff5e  runs/charts_all/o7/b_8_6.ms
62c3deb735aac29094d89a334e247d41f6c3a9d1b56f9cbecfae33f67e33de09  runs/charts_all/o7/b_8_7_cof.txt
8dfd69a8c873b5f79ea57b59e9882b05c50fcffadec08a542049588b11530c0e  runs/charts_all/o7/b_8_7.ms
16905058dca7e8433d79c03e98a0b37edfd7946578955a312c169a4cb43d361a  runs/charts_all/o7/b_8_9_cof.txt
7fb10513487199946f7ffdf342027a868b688f37b5d319babb693ee7a78f6227  runs/charts_all/o7/b_8_9.ms
73995744b0e9fc71b56d2265120b7331498a8b9187916f4774a73402cc3967bd  runs/charts_all/o7/b_9_0_cof.txt
3a6ab3626ead7d1be25a7afa854f06d116fd7188c2419eb9513175844e186a35  runs/charts_all/o7/b_9_0.ms
86d730c4ec40e21f4dd9e9dcec7ae91ecfc989b689ed30da42f00a35289be927  runs/charts_all/o7/b_9_1_cof.txt
45a09056cf2de3c48c3d8c5f03d99bf2c906de553dbdc3d59acc54040b0e1693  runs/charts_all/o7/b_9_1.ms
c0fcddc94ff9a6a46c247333cdbf52d4b643487d2543d6437d19a65238032e39  runs/charts_all/o7/b_9_2_cof.txt
5523e5279d6dd9d2ca269175c03407f6bd809d41a31e90c9872f0278ce4872aa  runs/charts_all/o7/b_9_2.ms
2d99e66d574fcdc57259bb3608ac96666bc963ab88baea910833d19a8c3d5374  runs/charts_all/o7/b_9_3_cof.txt
9181346376aa8798cd8c1a7d7e8e2601da82dfbcc54e1555c2dc4faea773d345  runs/charts_all/o7/b_9_3.ms
65d5b2a913a2cda7271f0bb4e624b5bbf506d9dc7bb6c0de012cbdfcfccdf876  runs/charts_all/o7/b_9_4_cof.txt
04c76c8285f860793cae9956bd708c8eb25815ba7b4f22604c702093d1274078  runs/charts_all/o7/b_9_4.ms
fd7eea93c12e067b1c65672daca9a419a98ac89a8bcab510e8f9c73be44fbabc  runs/charts_all/o7/b_9_5_cof.txt
987e57a6072f11d41985ca19adf483e7290c38b5788eb4c428265c9e4c57b53b  runs/charts_all/o7/b_9_5.ms
15150121f59886c2f1bb27a58d0af535f9170e3638763603e65ae656ca35e7f3  runs/charts_all/o7/b_9_6_cof.txt
a93b1f60f761b5f77afbce756e31b67aea43205107869997ee3837616901fcc9  runs/charts_all/o7/b_9_6.ms
a6a7028518e0c7e49ebe14d8812b217494740cd5b7bf0ab8e5293ded3f63fe3c  runs/charts_all/o7/b_9_7_cof.txt
b13c7d5a61ba1b3e63b13d6b0f6989b026d555002ccdb958f9775180af3896ad  runs/charts_all/o7/b_9_7.ms
a1593765657da03159a324242a2f47100be5b2abff46f287618965bfb6c309fc  runs/charts_all/o7/b_9_8_cof.txt
df46081de3c439bc28d1f08d749d90792910b21c4f7d03159422dea3c34565bc  runs/charts_all/o7/b_9_8.ms
5e2ccfd604efb03445a5e40449fd68996eea8ada61591ff8d0d3811354cb0d09  runs/charts_all/o8/affine_cof.txt
a9a7b837611526c1b53edf35f60b5e181a5fa312af5a1b93b42521ceb0baeb97  runs/charts_all/o8/affine.ms
3f3db4f65793fa012ce5b2d90266f20638d37657f898b9045819e1e34345c35c  runs/charts_all/o8/b_0_1_cof.txt
ecc1a7ec3c35c5bce9118b3de8d163e4bbf21af30aece2da46a7f961015a9b9c  runs/charts_all/o8/b_0_1.ms
c27887ac3a73062b42acb63ef49e768254d3d7fd010c725c5ddf59ff44402338  runs/charts_all/o8/b_0_2_cof.txt
67778a73bc33629369b6b4d66162f0f26618fdfb4a035a7f507b38051e251b85  runs/charts_all/o8/b_0_2.ms
42c700c30149e6e9c1be8adfb4d457e92cc7800170ceff9d98fde5820bf5fad2  runs/charts_all/o8/b_0_3_cof.txt
c82b747a30e6e425c5e8fd7b80047fff3ddd9402e298dbbfd8fd4da260c7235b  runs/charts_all/o8/b_0_3.ms
6d62daba646ad661c8ffbca68e537375713b397e3aa63cdb40d7d9a918f1b105  runs/charts_all/o8/b_0_4_cof.txt
096515cc96e8bf33dac083543a41b5b0c87b2fca6d0aa719e5e7c3308b0d798c  runs/charts_all/o8/b_0_4.ms
6672b29a56c36409700acd0e7fb59abc84d9b786a3e3399f906591739c05cfd8  runs/charts_all/o8/b_0_5_cof.txt
753fa44661b41b21c4dc9b6ac55c75659ab35f782b756c83c0b3678feae18369  runs/charts_all/o8/b_0_5.ms
fac90ba01e38244af29a163c62d296eec7e02ffc9b7c22daeb3b9f86d5261e79  runs/charts_all/o8/b_0_6_cof.txt
3701961c88f7c523e52bf32f09efa05a6607610f5a57da25afd1ff8e211b562b  runs/charts_all/o8/b_0_6.ms
8bceb42b1ff974b1b16d37543e3f22d8733867a76728133eefa50004beb6dc75  runs/charts_all/o8/b_0_7_cof.txt
2b38ed5431503ff15c66ac03f2c9e35a72e674ae6149ee3a6a75d8746837696c  runs/charts_all/o8/b_0_7.ms
b4ca29313882544f7e51c0db07ca70cfc5691250968c76feaaca95f07e6ce3c1  runs/charts_all/o8/b_0_8_cof.txt
57ba22a00526e51a7644048bb54d3d6281baff71375ddf1fca1bccb134863507  runs/charts_all/o8/b_0_8.ms
8d15d4826eededd47bdf0ba78f7a5734e34d45d5fde276f2be7109743535e0b2  runs/charts_all/o8/b_0_9_cof.txt
98940540dc2e14660f868c6a3e17c93252b4e7a35898a93e4c10ddc7ce455de9  runs/charts_all/o8/b_0_9.ms
73c6ac89fc13d3076ab8e124bc5b14691bd3bef549205f2aeeabf9cbd7927b3e  runs/charts_all/o8/b_1_0_cof.txt
70800bd8e159e1f844887666feb2aadca95c659c5fc81a02ff5a203c2a35ef41  runs/charts_all/o8/b_1_0.ms
8a1b6020c5b8769d3ddaced9b0f5bde1547e6a02eaf667bac61c9bd765bb4002  runs/charts_all/o8/b_1_2_cof.txt
5fafb70d6c48beb5a08072350b60a2f1ef93d837953391c42bef8fb0f353525a  runs/charts_all/o8/b_1_2.ms
a41b3eff35a57a36e57ee9972cc5960c1b64f98056c8d6f90b5ed190af6ef35e  runs/charts_all/o8/b_1_3_cof.txt
d4f537983c74b61e57ffa660e480e93123ddcea2b67c8ac7a28c2b5959e0064b  runs/charts_all/o8/b_1_3.ms
3852e1e638be38c0e3a25ece403f34bbf396a67f91b8c9c2f9b32fccbf41bda9  runs/charts_all/o8/b_1_4_cof.txt
7559a1ee00e617cd15ab1d70461ca830ac382ef255d735aa0a4d90a071a42332  runs/charts_all/o8/b_1_4.ms
d49d951259e3a9bf5ebbda00decee3eb2b6fba6b1936cb3252f6bcfd0f47c347  runs/charts_all/o8/b_1_5_cof.txt
dcef19f858f3c52db8eff260d1f6bd084b6e12df544518abe2c41bdbcdfb6802  runs/charts_all/o8/b_1_5.ms
1c766c852b89c9e4c41daaf6bb6951087abc27904bd6f61e4ea6123f4c2ba345  runs/charts_all/o8/b_1_6_cof.txt
15bfabc4f30e01dacb7f21b49a019254681c908c1bb881b754c99f007bff16f1  runs/charts_all/o8/b_1_6.ms
c32dbf2e56744f0632332726dfcc6a8eb69da75a5490c8d51ffc6d691d340507  runs/charts_all/o8/b_1_7_cof.txt
cad918aff4b2f11430ce2651292b6c0353ef1e96772a6ebad128eeb62cb49dc0  runs/charts_all/o8/b_1_7.ms
ad327b9a9c7c5e628409fbecd43fd9ae3c0c782e54f6c956498ba9a24f3575bf  runs/charts_all/o8/b_1_8_cof.txt
fee7420af3313ee2ffeb65a89ce13407ed5fca0d7c2f496d06562e701708cd87  runs/charts_all/o8/b_1_8.ms
78dd02c1081916db859838d411d3f3eee697e0f0e96a9b69ca36e9ceb1a3e3f1  runs/charts_all/o8/b_1_9_cof.txt
272f01f112e66d0dbb7c1295fd4396843e3522477d60fc2692b5303d99b9df13  runs/charts_all/o8/b_1_9.ms
129aa19455ad4ed411c50d5e94e5e901afd11ccef1750e07e96c86c09b5ee451  runs/charts_all/o8/b_2_0_cof.txt
b43acb971039675c1cae48cf2654de3dd08fbb6f974fe3edd4cabe1d98141fb1  runs/charts_all/o8/b_2_0.ms
e29ac897bb91cb1ef1f5b30ad86df4bf96d729cdfd587682087ee883522965f2  runs/charts_all/o8/b_2_1_cof.txt
f8bacfc049cfdc1705249fb15801dce09bf68ed952b90a03b27d5c9b7eb1d8ca  runs/charts_all/o8/b_2_1.ms
2b273c79af2b265baac15f54545c84d19056c70461d12ebcb4475ad96f99d014  runs/charts_all/o8/b_2_3_cof.txt
22fcfb409529134ad9c0f9b6cf54a1ab4b6350b09aaa56c4782a654e2445e0b5  runs/charts_all/o8/b_2_3.ms
3d890634b10697a20c0a3afa9328e49b53f1188eaa9e605b0f6d10aa0e72ed30  runs/charts_all/o8/b_2_4_cof.txt
4a16a20ca51a865a4f539155089d17e0f1b804b9d97d9658e657a5dbe869ea07  runs/charts_all/o8/b_2_4.ms
1d4b2f21da84b6807a2256b759009f13f14d0ab2899a3fc0c463a02f399ce77d  runs/charts_all/o8/b_2_5_cof.txt
9ba11077d4b40e8cae0b0073cede86c8b723cf1b702ba9b77766d14848975b71  runs/charts_all/o8/b_2_5.ms
eb14be9c2917ca0bd2b0045e748e795481dd80d8696104eb0095d129f301125f  runs/charts_all/o8/b_2_6_cof.txt
38f6763824f8d1d78d7e6fc9dbe8391941794742f217ad2a5f1287449c68fbe8  runs/charts_all/o8/b_2_6.ms
0105ee335ceb98476535ff2b5107be968ed5d5d68a332c3d9bf555316d34157c  runs/charts_all/o8/b_2_7_cof.txt
07084b19d4f5dd06d42c014af92adc92a7e2dfac148980e061b8c37b9fb05cfc  runs/charts_all/o8/b_2_7.ms
c4033a7015d62f15a8680fc6d0916f499fbb5b7a389d707cd42eb042efc8c660  runs/charts_all/o8/b_2_8_cof.txt
5ec196f444efd5b0e2d99eb91c3c6d991bbfcff54b66a0a6fcc674a2e7410c9f  runs/charts_all/o8/b_2_8.ms
29bea5b2f15497167345c6caf81ef5695fd61ff55981d05b5a6d5271b2f37dc5  runs/charts_all/o8/b_2_9_cof.txt
f9714cd6e58242fda8353fdab92134a9e37655bc6887da7d444bf2d0ab68a2fd  runs/charts_all/o8/b_2_9.ms
2d985fe2ab4c7e9ab43df2d5317f7a3bef096ce87301cf34ed1c6f10e22a24eb  runs/charts_all/o8/b_3_0_cof.txt
4ae482225ebd71ee733f80feffe7aabb1ad66400f991867f1562932562b3e442  runs/charts_all/o8/b_3_0.ms
1753e05767a2c5b33635b8b60029a622d19b3e4ca827a39eb803b89d14e46af5  runs/charts_all/o8/b_3_1_cof.txt
7bd3f1451f4a58fe2b318eb6dc6d6fc9e802a7baae17e880e45b12356d4e737e  runs/charts_all/o8/b_3_1.ms
65e550dcb177dbedfa5263ab20f4bce8d6d634978c2308ce7dbb83921fb2dfd4  runs/charts_all/o8/b_3_2_cof.txt
959777386bee748b25aeb4d4bb8a24dccc9542a70f315f7c7cba49e6cb959a3d  runs/charts_all/o8/b_3_2.ms
335b06425c9fb89ffdc6ed076ecce0554d5c0a0bfb19638e4d94185e1fd62bfc  runs/charts_all/o8/b_3_4_cof.txt
3ac93b99ba337ef371155ef2e9eb7407b645e55f1db6a70ae64e471d1750f8a3  runs/charts_all/o8/b_3_4.ms
7eac93fbaaa0262464fb10253808437a60877dd4ccd3d4c358bb3d54807df24f  runs/charts_all/o8/b_3_5_cof.txt
e73145bcb7bbcdf5b8c28d66b76b7ea61bf6a5d831ff62a9851ab301c3521a13  runs/charts_all/o8/b_3_5.ms
33aeee656738bf6c8abf42159b6c84405878ad7a50c2a56ec0db2b391b03eaaf  runs/charts_all/o8/b_3_6_cof.txt
ceb2eacd586b47f5ac46ca01b994b89737e7ae218317d0530cc160894e3079b6  runs/charts_all/o8/b_3_6.ms
faff101c046ec609f604e58d5e4028f35dfd5758847b49445fdca32c1b0e20a6  runs/charts_all/o8/b_3_7_cof.txt
afc0e285cb9bbad48545962747c5f91700fc500b94d23a06d292f2ba66a19b1c  runs/charts_all/o8/b_3_7.ms
353bc02396014ee7add46a965ca22bc81c43f692a42664906c057d7602ba8369  runs/charts_all/o8/b_3_8_cof.txt
df5351cd12485e78b1f23783bebe370fc4dce956daea9b7bfd88369829ec377c  runs/charts_all/o8/b_3_8.ms
6c86bcc214dbe1f8bcc1500ffc9b98cd4376ed77baed3f9409576af3ba27c17d  runs/charts_all/o8/b_3_9_cof.txt
c4aeb7527826d0c21130eccd1be8cd2de90da7d9d631e7710c88d3612d695dd3  runs/charts_all/o8/b_3_9.ms
c17084fc2758a1a5e3ef8abf93dd0d5cc0844ed2149686fa9c18a664f5ed6deb  runs/charts_all/o8/b_4_0_cof.txt
c45eccabf806c3f169000e5e45fd28681290b4959236878e4982ec44afae30b2  runs/charts_all/o8/b_4_0.ms
d1408ac1f32d599056a9a2f5be473cd8a20dec50280e28b081160381a28bb340  runs/charts_all/o8/b_4_1_cof.txt
3702a7ec7ea48c9a8810dd975e6e8a29858814c3e4196eeba005e9bcc3bb6cba  runs/charts_all/o8/b_4_1.ms
c98c0e09f34b0d800e7746dfe5b23f62e1935ba4b889ec1503b6cca790e77e68  runs/charts_all/o8/b_4_2_cof.txt
336625eec26cf77db24e94e56ce06d46b6087e2ca33f1608f0e448cfea37059b  runs/charts_all/o8/b_4_2.ms
f7e9022c000da93d05cedfb3dcab784dabe06f4f9bbb0c42478c698dffd27e3e  runs/charts_all/o8/b_4_3_cof.txt
15bdb8065c8ab0a4f6196cbaea7ac95e3a90262a3aa1da5963b7410f6502f4b1  runs/charts_all/o8/b_4_3.ms
4f780a5765f1e0ba1b0c943ad779dfde2e2ab6e69f7d3c3e1bffab45ab2ac6c5  runs/charts_all/o8/b_4_5_cof.txt
b47780a1517722aa3b741380a15f0c1edae9d663bbf465d1b88dc429d0a50806  runs/charts_all/o8/b_4_5.ms
daff3608a6102e1098f8931715a326c4513025789b01e2935511a7ad46f8b34c  runs/charts_all/o8/b_4_6_cof.txt
57956ea057c0b3d9192e9c1368afa26758cbef01dfee26139314ed70d83c382d  runs/charts_all/o8/b_4_6.ms
300fc8316936ba3206fbd6c0be2a564cb4008aace1f477f4ef3154877ab9799a  runs/charts_all/o8/b_4_7_cof.txt
8b4347d6f14980941c8c4dd9e522960523d76d1a84c47e9b2026790209b500c6  runs/charts_all/o8/b_4_7.ms
3d8cf07dbd92f2a07b3e8602f66d0cb737657eb81bc3775b2167a3f805a69887  runs/charts_all/o8/b_4_8_cof.txt
2bd64a19600f49535432301baa4d94984a3d07744c208b651708592220cf78ac  runs/charts_all/o8/b_4_8.ms
f8ecebd0004d14210e71dc38617109a138c83312bfbc1ac96a084e044169ba62  runs/charts_all/o8/b_4_9_cof.txt
595747a956af7686b6f13100296fb1d7554bb1b6382844ca588e5e469c16d8d3  runs/charts_all/o8/b_4_9.ms
ee9cc294a0e9009c9860f6245d6c4f78b218f04d46e470b0cd610e73969e1c6a  runs/charts_all/o8/b_5_0_cof.txt
aae37737da00ae8cf8b1567debaf7fb0b53c0f451ababe02c3ef7957d0b4ebf8  runs/charts_all/o8/b_5_0.ms
eb9a52ece3dacf699237eea36a50239e0e04910891c00cc4a171d6e8b6488bd4  runs/charts_all/o8/b_5_1_cof.txt
f8c7bc1aa7c7bc8e82721a482eca90fd782eefb90ec9423332c583766155a95a  runs/charts_all/o8/b_5_1.ms
0c1fe912d7d8dba249117bded2b38aff6f1625e9f88bab5894166762431abddc  runs/charts_all/o8/b_5_2_cof.txt
77c9b1cf6b328487f98c34dbc8892f544fa89941dad281a14ef51e8f5c3d31af  runs/charts_all/o8/b_5_2.ms
214b626b244d7b19aec19e3e01a9c824bde1500c7650ff30848c4e3c97c81884  runs/charts_all/o8/b_5_3_cof.txt
de509fe443309f3d780547622c04ad2c2a7d9fa7d10a33c6d071ce035dd7df83  runs/charts_all/o8/b_5_3.ms
7b40cfcdfe547027e72bf60836e5effc55f519bd552912d8613b576151da75ad  runs/charts_all/o8/b_5_4_cof.txt
a708daa2045816f93fc73f0a2acc5d69890e323fb413d890f8337c2aed4cf6c0  runs/charts_all/o8/b_5_4.ms
4973e19f86bbe64a0744447c54180e46541122b78d08b91addadce92a4705889  runs/charts_all/o8/b_5_6_cof.txt
6f18b7fa21643c9cd0ae01a645d0524eec6702c61bec737ceb1f27830925ba42  runs/charts_all/o8/b_5_6.ms
3c78cf9143773cc78daa09a6d04337b23f1cd6e1e81c7a4250f3e41b1258fb48  runs/charts_all/o8/b_5_7_cof.txt
ed51eb4201b4955811bd4415b25f6bb091dce7cf80663d05ca7764f92ef987a6  runs/charts_all/o8/b_5_7.ms
5d7a29b4a3e2e847b6b1499d0253a7626ebb1fb7319d750b131cf6f932becd45  runs/charts_all/o8/b_5_8_cof.txt
77f1176b426b76e4972a69510b05569c509f190c3cc02b9fa265ae5173b5a849  runs/charts_all/o8/b_5_8.ms
ff7668840c8e62e1477f35201f56cd0831de9eb208bc9ac54e7a85ad30c0db45  runs/charts_all/o8/b_5_9_cof.txt
ccd4a617e7f2e3c4f5bdad043e1dfc70aa82ed3a64115a7a7c18c4ed0abde0e8  runs/charts_all/o8/b_5_9.ms
e7c500f83bdaf543c648cb25dfc3448a5aaeb6133932e46dd37d720d58abf230  runs/charts_all/o8/b_6_0_cof.txt
91117f6b1b4b38bce6c10bc53dba8981834afc0deed24ab15c61af0107ef1fe2  runs/charts_all/o8/b_6_0.ms
45b13cb974bad12cdc63cd3cbff46722c08dad84be71673bcafd64ff2891d5bc  runs/charts_all/o8/b_6_1_cof.txt
6dd289eafdc6b1c0aab402f75a9d10174f7b0f149cbd683380daf413451ff8aa  runs/charts_all/o8/b_6_1.ms
6f2bdafc408fbad8cabea161241c6ee0d3b879ce4351a3e50fa7ee638d80fcf9  runs/charts_all/o8/b_6_2_cof.txt
849dba340dbe71df8b8fcb857a94b8ce23daa2bd2b0f139bf867f685cb577e24  runs/charts_all/o8/b_6_2.ms
05d87f4158fbd3fe11f6b4a00687a11906e5ac0f99e4af428d06823d8ef81bca  runs/charts_all/o8/b_6_3_cof.txt
12cbd7ffef97216bd82f82209da67d27ab66b5ef79275d32ede197672751028a  runs/charts_all/o8/b_6_3.ms
37f9dcfbe41a0538160c28493a3ae921deec28645e0ad41826ae693b0cbd3b28  runs/charts_all/o8/b_6_4_cof.txt
c3d7ad1c1070f8e672c070f937f3e2e18665f82190755845afb3dc6cf95d0ba9  runs/charts_all/o8/b_6_4.ms
7a2e3e6c093093a75caaadf74b3938ec84332eb638e773bd76f94ca4a16d0295  runs/charts_all/o8/b_6_5_cof.txt
2949bdf3ef3191e5dedb08d87b2bbcd68d95ccade28cccb2f396cdc147fd5e10  runs/charts_all/o8/b_6_5.ms
bf638902bd5312bcdf2662ea0a76b09bc77fe44f8315ebee6d458efc5ff5713c  runs/charts_all/o8/b_6_7_cof.txt
f5c5fc6170ed99f27a2e88b2f9a25c84d09a579a348cc16ce6788665175fab42  runs/charts_all/o8/b_6_7.ms
c80fa0ba14bb51c0ca7122e38f1203660a1874834c407dddaf648a084fb424f9  runs/charts_all/o8/b_6_8_cof.txt
22a2c742ebd8de161be40431feddf24d2e06e2eb823d6ea9b76d5cd9053045b2  runs/charts_all/o8/b_6_8.ms
762ade5719b705e62e34507f5b14ffca0bca8152d5faf54c68f0e42bc91bcc25  runs/charts_all/o8/b_6_9_cof.txt
a56bcb2823cefb9cc7f73880598151f91a62924c87f24253820795e4ef9bcb51  runs/charts_all/o8/b_6_9.ms
e05f6d7347aa5b0a7f6a671bbb57dc5caf6c5d043a616e7795a1eef01919e392  runs/charts_all/o8/b_7_0_cof.txt
17780417aff371362edabdbd7964626d71e845572c2d9cdf1a853a5b2f3e4d23  runs/charts_all/o8/b_7_0.ms
4479cccb5a2630edc3543cd4b963a3dd626a80635d40c4f6f31d1ad1c3feb50a  runs/charts_all/o8/b_7_1_cof.txt
b93abcb18a3a3107eabf6b2cbfa9a1cc40357fb0b328c01626f4078d42fbedc0  runs/charts_all/o8/b_7_1.ms
c980c4cb346d80b33b6b6f52370a2751903f9695993dbc0838fe51a6fad43f62  runs/charts_all/o8/b_7_2_cof.txt
6ab33c19262f0ba3491160710f78cdb4d430c8fc53da60e4c831a30434d099ae  runs/charts_all/o8/b_7_2.ms
e9a571016722e83b87254f72f72cae3c4a4e44d2c2cd1d2a5ed6bf17fe4a34f2  runs/charts_all/o8/b_7_3_cof.txt
4f9dc012a264728df2334c7fb19155f2885679f15aa129320e40d94925965cd3  runs/charts_all/o8/b_7_3.ms
b4ab196909cc02e11535e2587bef694048dd09389eec3ce7cf71f7b45fe04eae  runs/charts_all/o8/b_7_4_cof.txt
2b7f3ae1c374edd25a6353ae360cd93a529d58ebc38ac53de13623458d11ec12  runs/charts_all/o8/b_7_4.ms
f4bd468e74925af587a3b5416ac6b2aeb248d47d64db518295f6c0508ae59109  runs/charts_all/o8/b_7_5_cof.txt
90d5facd1b99e9593f291184db4f3fd99d6aa5f2b526e3d0ee9b95ea949963a3  runs/charts_all/o8/b_7_5.ms
2b8bebed97dda6133b2b56019eaf0692029d87270c7b702e8ed175994aae9edd  runs/charts_all/o8/b_7_6_cof.txt
497dd3793c983cb3fd0f5b04c1a0ce1690387710c6aa65d55f961389bbc91299  runs/charts_all/o8/b_7_6.ms
6a78f19b096d8fd16e25cd01ad673234279ecf97f7a675604b00a5676140d792  runs/charts_all/o8/b_7_8_cof.txt
b8df6e236a4f2b6903efeeb5b8384eae1487d99fa579c6b383fe877823d56338  runs/charts_all/o8/b_7_8.ms
cf28f3d903a3b7ae8127b7a184ae60253cb01d3be4bb04ed073cff49dfd16106  runs/charts_all/o8/b_7_9_cof.txt
088c5d50ba292b9c1faf1ccadfffcdee7f84f462445ef87c4239154459fa0cde  runs/charts_all/o8/b_7_9.ms
672239d48264b1204a4961c57721da5589e72f5b31aaa4d553010977ccc870b6  runs/charts_all/o8/b_8_0_cof.txt
eb7eeedb7b11c696443aed3d6f0dee634adf3056c498fe8829617344bb333a06  runs/charts_all/o8/b_8_0.ms
685ef3be57acf262a317c6a0187b9c8dd5c7fd11624282e82de3a6323b0e8fa0  runs/charts_all/o8/b_8_1_cof.txt
962ce3d970c301e2a6c0b2bccc03e2acf968e91a79f852bc181d0bcda70fe35b  runs/charts_all/o8/b_8_1.ms
612941f046859c32a839f5c3708e12f844ee44c2ed4af81c3d8626e61c851ad9  runs/charts_all/o8/b_8_2_cof.txt
4698032b07e19d4e0d38b9059c8e8817a662b4a489b763cbe8e32ecce5ad5365  runs/charts_all/o8/b_8_2.ms
3e99f47ba1434a42b8d8e23a5d9920b84727bca001c38db1668d284877d42af8  runs/charts_all/o8/b_8_3_cof.txt
9ab1220aa4d0b273925d3299e102b4a586c43359e31e01473f7a24116ec56424  runs/charts_all/o8/b_8_3.ms
8a79559241f7966ac8afc10eff5b99a1ecdbefa369a4b30c9edfbe9ca16c2900  runs/charts_all/o8/b_8_4_cof.txt
4d6e58bc40c7e7cfb2b86f776ac2bdc4713504aea144d77da7ecb9887292f5e9  runs/charts_all/o8/b_8_4.ms
b057aa64b871de280ab04fce9640da61bf5a842fd069ddd17f44c3d738743347  runs/charts_all/o8/b_8_5_cof.txt
6e6d3b7dd60c108944f9c6f46f45d727a9e262e61d63b321f8bc1fa58a10f0b5  runs/charts_all/o8/b_8_5.ms
2b2da2280dcfbb112829864a002d14beec039ea6b111a4cfd9df338bebfdceac  runs/charts_all/o8/b_8_6_cof.txt
753b46a08f90ca8578842f960c9fa26e85594b04866932767435e1cfb2e8e3c2  runs/charts_all/o8/b_8_6.ms
548c7ef7fcd3f891b198594f276ec6c1ac23c0086730c78feb64d04a513fffcd  runs/charts_all/o8/b_8_7_cof.txt
34e95cb34f8cd75e571a168c0d2db3750978893824870841b3b674d2cfa67822  runs/charts_all/o8/b_8_7.ms
b5f239cc1c4c120dd985369be398f41b1d33e96d98a2395ddda6b0b7f553a99f  runs/charts_all/o8/b_8_9_cof.txt
0e19c47b8e3ba4079010e9c337fab31e176915692236a2d5d2a0fe0604b23dd1  runs/charts_all/o8/b_8_9.ms
cde4bf57c27cb7ba4064915f63df32a5345ec5ecec830d45e37b53e49936e8b3  runs/charts_all/o8/b_9_0_cof.txt
baeff228ec1a301e51e10452128825e9ad1b17534a5a977d6570b60fcc07f0ca  runs/charts_all/o8/b_9_0.ms
8cc96c6c6112648149062b48b8288a88049c1ffcf874883057e4c027d9dec5b4  runs/charts_all/o8/b_9_1_cof.txt
0ac409aa8341ca4392d1b901b088911da1a5b479637b589005919e3cf19abcd5  runs/charts_all/o8/b_9_1.ms
b306d0e1cd954b04623a98af243fa69f3fdb1bc24e5ca9817a9798059a67bfdc  runs/charts_all/o8/b_9_2_cof.txt
eb6c5b67fd47cfaccc65819684f33dd2110936433e65e193e3a9b8845ad7bcc7  runs/charts_all/o8/b_9_2.ms
c942145686331c704173b1ab43fdcf0b040767f6e3a22b4713dabbca975611a8  runs/charts_all/o8/b_9_3_cof.txt
b4a47aa5afed50ca567c2585e76b51cd16007f06b5002af228b8a5e7b3952fa4  runs/charts_all/o8/b_9_3.ms
0c30178f1ca4304f7884d6c4152961fb5e79153ee09d4870b6293f487ae8fb8d  runs/charts_all/o8/b_9_4_cof.txt
06f80ef049285734beb63e801ecc7343956de048506e1ed0c11ea0a73b04f97e  runs/charts_all/o8/b_9_4.ms
a099899955255beed80887b17d212dbace1f6f733586b20e23d4694032942097  runs/charts_all/o8/b_9_5_cof.txt
8b282752c28225d8c9aa52901680f5227e38c41f62621f210fc6f2dcff5aa387  runs/charts_all/o8/b_9_5.ms
38b84f40a4febf4f2ef55a5b4a184ca88df419ad017cede7aba91b2dd056e8e8  runs/charts_all/o8/b_9_6_cof.txt
4529734b9bfb4b29167e687082291e4f178e74131020eca15045dcb966ef8925  runs/charts_all/o8/b_9_6.ms
613b5e39345630384c25b452c040dc86665d34f7a4bef40ba712976a72940e40  runs/charts_all/o8/b_9_7_cof.txt
bb80101fec55ab239375e5a184f17638c1a4c362c3e4dd6ee95c7da9b506eae2  runs/charts_all/o8/b_9_7.ms
c4d4fd3fb1628c39a605764359fd40abc72370908067fd8bdb73172095b32f92  runs/charts_all/o8/b_9_8_cof.txt
bfe666bbf8c42c2e917ffc8e9a7e3950d2d5c87d7cac518732e0e07449a322c4  runs/charts_all/o8/b_9_8.ms
eab24e78d02fd290695ccd343e27698bdc3790565804b82969da4fe2817d1fbc  runs/charts_all/o9/affine_cof.txt
47759708a1e4ce0aab604b0819d761e84df95c228650376cf373feb26b47e0b6  runs/charts_all/o9/affine.ms
e7fb8b64471a3adfc419072ec11598763a227b1751e1fc2f96639ef43ce44f1d  runs/charts_all/o9/b_0_1_cof.txt
e2d5890fc19a0ed6abd584d368f502001e228ea8cf874d2812316d13c80ec0d2  runs/charts_all/o9/b_0_1.ms
aed0198a2e4fe418bafe6deafe7ae862ce80ff3c2be0fc6cede6e4812320d775  runs/charts_all/o9/b_0_2_cof.txt
378cbebb39ec4029acaa58e6c935eebd90c905eb3d7f705fbdda71edcba120cf  runs/charts_all/o9/b_0_2.ms
3e992b8c39f37fdfd4d9c0c1116d1c792c3cd392540c5bbd8cdb7eecdf26471d  runs/charts_all/o9/b_0_3_cof.txt
8f92ffcdbfb18f68276ab8d31dd2e59658b70e9a63f0532b8803c99fd027db8b  runs/charts_all/o9/b_0_3.ms
381d1ea1219f8bf61de75358783e82e4be05e47c44fd5e6ecb792f5470a0ecdd  runs/charts_all/o9/b_0_4_cof.txt
609033b9bd40f9dca205482f8662fb8ebd9bd3b691b01f59b3a2068ef51c963a  runs/charts_all/o9/b_0_4.ms
0f822103b7af6eb23e4f253264ab858eadb8ed063b2b5094a7d38b77b10c4e60  runs/charts_all/o9/b_0_5_cof.txt
5a784e76d54a53171deb18b0798a60e69b2aaca24b860906c2ab7e2f2dff0f17  runs/charts_all/o9/b_0_5.ms
a07f14e530310af9bd14f330868b90e8565c57fc95632c44b61c96d3f72345e4  runs/charts_all/o9/b_0_6_cof.txt
1e5501c9c9c15cc6b54aa1b537aab30f947b3cb0dc0e93e09521cf7fa2b6b13d  runs/charts_all/o9/b_0_6.ms
e1d2b407db4aa281515b9c95eb5fba80f9bc82f265a05e4d1ba66e0478d930ab  runs/charts_all/o9/b_0_7_cof.txt
d310349211f6fd1de15f2f024eb34bd2b33e01eedf74fe8395794dc3e5accd28  runs/charts_all/o9/b_0_7.ms
89d62e19796c15edf935102ee095422dcb6be7f34edbd1b3ea2bfe1fb9853321  runs/charts_all/o9/b_0_8_cof.txt
1c781885854a40217acb8b868f134a2685f26eb6a545640f3a27a510345ce68c  runs/charts_all/o9/b_0_8.ms
601f2c8b4d4169fce8bf16c13fb7a0f3df7f1da2ed29147f06077ab1723f21f4  runs/charts_all/o9/b_0_9_cof.txt
b073afa99cb0c862dd4957606b340e3a5bde6f221079bb02afa9c8db79773885  runs/charts_all/o9/b_0_9.ms
215d73c10f3d6a469caccbc4c16aa9610965ad4984eba2b27d3149baa44d9d69  runs/charts_all/o9/b_1_0_cof.txt
d4e664fdb7e36e91d0ee00a62c99ee1192e8912e88236cc15e4b736aa6b8218f  runs/charts_all/o9/b_1_0.ms
e36676a79bd8402350613facee7b170ab006b3b7244bada1105a87925aad0024  runs/charts_all/o9/b_1_2_cof.txt
eb8109e36b71d2f077b78849e7728efa7e4bb087e7a389c9bd9d2d95f1f55bf0  runs/charts_all/o9/b_1_2.ms
269b30110c396d5f30d1cff5bae7e5cca9c5f38eb6a898d6b22b10ee27bed7ee  runs/charts_all/o9/b_1_3_cof.txt
0b51e55c572444029a33a16cf4a640542e2fe6425e1e08c6f156a683f4afeb2e  runs/charts_all/o9/b_1_3.ms
a9d538ca3ac71b43ddefae282de132d0771ff49371e32dcc67523ce7030aa777  runs/charts_all/o9/b_1_4_cof.txt
eac9a0e02b76689e9b960835f59926205ed9c8e49d28184acce58ba036c89de6  runs/charts_all/o9/b_1_4.ms
72c1653e3bfbed3f8c08fd5d54f4b0260717d2b68d0e82c63d9df71ecb06aa7a  runs/charts_all/o9/b_1_5_cof.txt
e11c4576637af1f8c58f4d3017d0ae0ba84e95e66bc9189c7a0c7d4824590e8a  runs/charts_all/o9/b_1_5.ms
cbc39c08c5e097a705834a2a8752a912e3e326429bf6f3e901d3ff685c2fa45d  runs/charts_all/o9/b_1_6_cof.txt
26e786ac70bf25ab6c7856f1acf93db013b364cd1704e32fac54f81b7b9ae462  runs/charts_all/o9/b_1_6.ms
2c7e2c6ab207e7ba96440a4e3f4688b4be886c1b5b27f6fd810609430580e40f  runs/charts_all/o9/b_1_7_cof.txt
03bffc3002e82becd71f93d07e0e600def5306e7574c151b6f94566383e26efb  runs/charts_all/o9/b_1_7.ms
b7fcb3a076764a75923190d8e5be25a41ff1b0472367e6c224cc767f0723bfd5  runs/charts_all/o9/b_1_8_cof.txt
0347898ada90aeba106cedef133232d7c4d3ecc8a4a4162daa5bc00ecf2d64d0  runs/charts_all/o9/b_1_8.ms
c985cdeb9637fffcb0b11079bf29b97c4fb77ea6bf818624b9643391c96b6e4d  runs/charts_all/o9/b_1_9_cof.txt
a8c1f47bbc8bfcd5518730359b0e3eda1e6e1816a4c072cb622ed54c8a7a2e2e  runs/charts_all/o9/b_1_9.ms
e3e4ad3098da27f98473d3e7965f889c941e51e61a821a5709a3bf57f6822bbb  runs/charts_all/o9/b_2_0_cof.txt
d4bd738d9a178b4f8e2a2788c4a0eca0ecbeee346b347a8a47f3f4379b3999f4  runs/charts_all/o9/b_2_0.ms
c69db65380e09582e2c1c374c419f8f817ccce35bbf0a55c41a9b7aaaba86660  runs/charts_all/o9/b_2_1_cof.txt
7bf77d02b5f8577d8f0d0c2123fe3d29b94754aa7c4b8703afb53cb54a53f256  runs/charts_all/o9/b_2_1.ms
445745278b89092f9fce4115805347f3180473e7e35ffeb3bb346af07808717c  runs/charts_all/o9/b_2_3_cof.txt
21ead1f116dbc90765857be7b120d50f2bd2830ce7ae221cfc88fc250f192bb9  runs/charts_all/o9/b_2_3.ms
1fb3db0cd9946816a94a570078f7c8198e83408b725af6217b0c47d5a8756c91  runs/charts_all/o9/b_2_4_cof.txt
d0fdeddacba23dc8b5983eaafd2ae677b2002e5fcfff8a7a090da8337c2a92f0  runs/charts_all/o9/b_2_4.ms
f43de56abd8a9481f5a0e46ad7b41a30290bb87377e0c67daa5f229979932585  runs/charts_all/o9/b_2_5_cof.txt
036e1fa18e7f10354638e952644d33f9f2f32c16416e7cad4de437a12802cd5c  runs/charts_all/o9/b_2_5.ms
d1342e3376c699a19f1e5aa1bf04e42b2cec0bcc53c64326e71057749e35c3f7  runs/charts_all/o9/b_2_6_cof.txt
c6ed87b19a2cde6e56f854b35d166d14f8455f529edb2e6fe8d710da96cd152d  runs/charts_all/o9/b_2_6.ms
b35f49416f9e6bdf69c96de17c99f66ef8d084a8eb6ab41d23f40d6145c007f8  runs/charts_all/o9/b_2_7_cof.txt
93d8044005b05f8907fd7dd8acfc032721f4ade13d9e6659e536e5e9b0914373  runs/charts_all/o9/b_2_7.ms
bd9d3a28e435f3e7d8dab7d9d496db11dc06885ad67fb18fcccc9d00de2739a4  runs/charts_all/o9/b_2_8_cof.txt
ecf2e7f1f96616ab80ac21561d29888ac5aaadc71908038509b43a5f4f42bdd4  runs/charts_all/o9/b_2_8.ms
410b6cb24ebb737db09b813abcc680f75a66daf6c00e2e0fd146364b713ab0ba  runs/charts_all/o9/b_2_9_cof.txt
c222fb082bc14cf1fcde9f294802009f7fd904375509893aa73a103c7498a58b  runs/charts_all/o9/b_2_9.ms
07e7e63e9316c892983217d033c272280d872b34563da5e802cf565a62018cdd  runs/charts_all/o9/b_3_0_cof.txt
76545d832f00c303e1496b76669607213a5ba37c39af524ab8efd276e899b0ed  runs/charts_all/o9/b_3_0.ms
9cf74fa2b1814a7823bcf6fb437f2f433750f48aee52def578162ad035fe7d9d  runs/charts_all/o9/b_3_1_cof.txt
788271da622bf159e14096ca724dd40fe0bf2167bb53eceed5fb4242f6071a83  runs/charts_all/o9/b_3_1.ms
a728e9c1e0239bfff5f8ce8b7184b70a6d4e040dfdd89bf2611869cbc3f4a564  runs/charts_all/o9/b_3_2_cof.txt
0c568502492b969fa1f7c3d0a85152ee4dae74c72baf444bb38880e10b65d9af  runs/charts_all/o9/b_3_2.ms
15f1c5eba9a9b24974e2074faab9e7ec0cefc361f2d5b7995fba72d6b1155747  runs/charts_all/o9/b_3_4_cof.txt
52d5cc0679ddb980bc3bcb1fde0635dfd947d43901906d4ee75b22ac38f7f12e  runs/charts_all/o9/b_3_4.ms
0deaab903bd085056a20e20c6d90a7a9f8d006f12eaf9b8e8b25357265ee2e5e  runs/charts_all/o9/b_3_5_cof.txt
6bf3a91306d5ce053403a180d99836078ca012493d83eaf81e632dd5ff0e894c  runs/charts_all/o9/b_3_5.ms
4f5f1b7501e3f2bc3577f4ecb9a03e12c3b299fc265ed1488d28a8194752e56f  runs/charts_all/o9/b_3_6_cof.txt
093ebe16e579819e7cd3026e474b3098109b20a6eb173ea56403f7da2803a45e  runs/charts_all/o9/b_3_6.ms
dcbf2cf07b6b5b33d3c32ac66d4c871447441e6be644564ceb456d3dd19a1bb9  runs/charts_all/o9/b_3_7_cof.txt
1e34679a8e075c227710e967aa49f788d121062c8f2eb70597294fd528ab05b3  runs/charts_all/o9/b_3_7.ms
6c0e45b942db4d9d87d252b1361dca20bbdfa15dcecc1eefcef84bb7753df235  runs/charts_all/o9/b_3_8_cof.txt
95c3c5f294143786978eda4fdb7d2ae9e230a2783a462acbc67eb053b3d6266f  runs/charts_all/o9/b_3_8.ms
75040de7a971344b1f4f98d5a594d759f5a0d1ea3de329bdcf5e97d402fd3e49  runs/charts_all/o9/b_3_9_cof.txt
a4b09fa28bc6db267d217cb900281c738f89c731e460129b726a69e4bc9436c0  runs/charts_all/o9/b_3_9.ms
cb6f8d2fcf4b5ac6f37a8e33aa9b96b932d28c55bcbfb37cd8eb16d5c7a5c200  runs/charts_all/o9/b_4_0_cof.txt
5a2c17a3380185db801e5c6fe1a7e07215cae875942d20ab26527f9400fb1d5a  runs/charts_all/o9/b_4_0.ms
b033bc342f5dba59bc0972e1e289dae30b07024d61fbf31a8fc5f80b38e45bf5  runs/charts_all/o9/b_4_1_cof.txt
981bcb192818a577eb06e743a43f621d4a61f70d324686b07cf9e56c202e8137  runs/charts_all/o9/b_4_1.ms
070d13da8d9bf02670b3c0b239218cd2f4d7f4a0892091f5dcfd946b3941e5f3  runs/charts_all/o9/b_4_2_cof.txt
331e3b1e510b6babacbc8ba8876b77601eb79440a5a224a6435998fb0757c2f4  runs/charts_all/o9/b_4_2.ms
8aaa2bd67bc71037b26e78b34114278dc46275bd3c7bea920268eb5013346a16  runs/charts_all/o9/b_4_3_cof.txt
bc65aa942adafacc4a81789e9ce84fd4025b4cf2a65ec14682e7df43ac9fba2c  runs/charts_all/o9/b_4_3.ms
d27124f81b2bc2a1f8cf07c8021b4c00accb78d609c9bf7d7c2785f6f811a28e  runs/charts_all/o9/b_4_5_cof.txt
5523613d52930b789788e43fbf5b91f987a5f818c8e00f49c9800a3f67232608  runs/charts_all/o9/b_4_5.ms
2012410995e59aa2fa580d95dc57dee6db6fa5a7f6139da9108fa500debe5888  runs/charts_all/o9/b_4_6_cof.txt
02dd89c8da2ee0d29ea4e6f0077f9f172afaab471c6fcb2fb1ade7685e9b8981  runs/charts_all/o9/b_4_6.ms
1b6abde445813165a287fe7dd66671064ba796d5ecfc1f2f4ee3f532a79171bc  runs/charts_all/o9/b_4_7_cof.txt
3fe38d766133cbfa1036f502c11dec16efa560717895fa1706e020d2c3f21ec5  runs/charts_all/o9/b_4_7.ms
7f0e867c86918e69507aea73e280ddfbd08f6bdfbc7365f536433003cc0319e0  runs/charts_all/o9/b_4_8_cof.txt
c3f592e245d7d5ea23c8524280a6d515cf070e5884b3012e2cdb392ed3a5e342  runs/charts_all/o9/b_4_8.ms
7ce695f6df6d8a2209883ddb4185e82b01ec4dc0fd660db724afe52196340e14  runs/charts_all/o9/b_4_9_cof.txt
88d68056b3e5c3771ae4819b038b44d4d896655a86c162e552e8789e7824d739  runs/charts_all/o9/b_4_9.ms
569ffa9298237c7268143e19547fa7ccb8267a7f3f22a5080c742e9997e819c6  runs/charts_all/o9/b_5_0_cof.txt
b98049eb24a17e426dd106170ba6ac56393fc226c76b9bc60b094e540aba0ea9  runs/charts_all/o9/b_5_0.ms
dcb041ccfe13e60a68228191959c4cb994677661b3b31160301deba9d057502c  runs/charts_all/o9/b_5_1_cof.txt
4ef6ff70c81b1002c9032636a50b4550609a8e2703381181d2b2952508d5418c  runs/charts_all/o9/b_5_1.ms
dd190d8d178487fe9f3f1feb9bbddbd3671d24fbf214e75794270ba7e28599db  runs/charts_all/o9/b_5_2_cof.txt
8f76af217540729def411c4218d0e6631ce34d5ff00b56e9d817c83421fa17f3  runs/charts_all/o9/b_5_2.ms
589ed79e95d131e5e2301219e775be1934d47865f2a12a74e35e521063734b7b  runs/charts_all/o9/b_5_3_cof.txt
c191514f26d208f8eefb54f80482bf708a5ae503429690b69b2c68905167a851  runs/charts_all/o9/b_5_3.ms
5917ba5b701f41b27bb3dfeb64bef7f6f4268c62122e6257a716325f1e2a67b5  runs/charts_all/o9/b_5_4_cof.txt
d5f633a7ae35df6749a4a83be867e28d6a5fc95c7b6305b8dc853a98d7e74d9b  runs/charts_all/o9/b_5_4.ms
8f75d08653dc7067cca779e5a3ba94a093f18c925b709495c271e231fafde2df  runs/charts_all/o9/b_5_6_cof.txt
27fddc39e520afc6039695d46f33ccb26e54abab5fd557cf9c7683c02d300f4e  runs/charts_all/o9/b_5_6.ms
01ab1163162139675095ec0cf4e76c342ec395e745a8944df3c68af8ebba2ade  runs/charts_all/o9/b_5_7_cof.txt
c7d54fc611d05c4e48e8abf8506293f927c209551a79ef9a930b1c52d9d35d7a  runs/charts_all/o9/b_5_7.ms
a8bde6d8529d8da659c2bba9358e16325c3bfd78f21b787284417218c312cfa5  runs/charts_all/o9/b_5_8_cof.txt
c77ed4cd05569a5105bb3b8eb29a45003bc63ad6b9cfe463bdf3f4e18b8309d8  runs/charts_all/o9/b_5_8.ms
6e51b082ec46eb87a1b38f9444945f01015f4edf646f617ff49f38ff52f8c60b  runs/charts_all/o9/b_5_9_cof.txt
92d6a164eedf16f201dda060d755e94e0407103047f97dd1ee4f85d0625ad095  runs/charts_all/o9/b_5_9.ms
8962d21b08821ca869a4cfa3015056af2811c65892fddad15af4f7a8d65602fc  runs/charts_all/o9/b_6_0_cof.txt
ec9636268940bb5120be71184d384502912575e33080ba70e4fd55cd58f1a851  runs/charts_all/o9/b_6_0.ms
5ca84e15a0cc642efe67e74b97945fda685171d786cfd34122b88ccc3b0346a0  runs/charts_all/o9/b_6_1_cof.txt
d222c1ccd48349729c475d33413e5a19e2883ea9530e9ac03179babd39be7575  runs/charts_all/o9/b_6_1.ms
8b5ae8f966f3a70a2af64b802d99070d441ea56308f83397896d85752036ff93  runs/charts_all/o9/b_6_2_cof.txt
935f2a2f34a0ff39b674fdf9cb30df21d002c313bd8c5d9f07a653ddb4b55435  runs/charts_all/o9/b_6_2.ms
887192c2aa4d93da35a857501a2110cc66821adade23bb137eee4b65c8f62dca  runs/charts_all/o9/b_6_3_cof.txt
551f0f752cd73442467cadf8b5af4254bcb85c0e346b7d694bb0f570e8dba558  runs/charts_all/o9/b_6_3.ms
e56059097e98b860a45cc04dc9eb17ccd513b00a64206a14b2f9c8b7edffa1d6  runs/charts_all/o9/b_6_4_cof.txt
1f4ec7e30e73430aa403a3931ed3a2498dee2c0a671e7f01dbf9ef5e974054a5  runs/charts_all/o9/b_6_4.ms
be4e628cce32365a0171de607fdcdad823b51c57419c663ac25e857fd476ebcf  runs/charts_all/o9/b_6_5_cof.txt
f19f2feffbea51fa1b0a57982e866c5b6d2e56a563c60c82336d708a4fe3d476  runs/charts_all/o9/b_6_5.ms
0171cb9a144f83355b7c4a3c501eec911e9af97715fb784b09f5748fdcb77263  runs/charts_all/o9/b_6_7_cof.txt
aa863b9ac687590fcd83b66724199d4e541c6c0f6adb3ffdde261a6a90e40721  runs/charts_all/o9/b_6_7.ms
b7a4a6cff705847b9f57e1f8d3730bba02926062579d039dea2b5c52c829d90f  runs/charts_all/o9/b_6_8_cof.txt
d7f47eddf5863b50971bc2ac8f0129e5ff063425271092c764a7494951dc154c  runs/charts_all/o9/b_6_8.ms
57839106187f3c6b3abb2f82d2c0d3266d07688e5c3a5895d6c5887d3a543461  runs/charts_all/o9/b_6_9_cof.txt
999591da2ec3c3d74abfa4abf4a1323184381de9b9db9f98b5d7ab7e747d0406  runs/charts_all/o9/b_6_9.ms
d49c20d52db5a2b4c7d0a899241f49c58beabd4f2053ed5b8a751223c17bfc3a  runs/charts_all/o9/b_7_0_cof.txt
676381782beadfca0c354bdfda0cee105a8aaab90b7ae0aceabeca6ae3292672  runs/charts_all/o9/b_7_0.ms
b523f17a0fea8ff4396680aef0745cae8c662aedae98b10867d4663703c178fe  runs/charts_all/o9/b_7_1_cof.txt
89eb72f12561ff38bcf6efa0a62d0376a13a0255b89c02a4fa77c1548a03f082  runs/charts_all/o9/b_7_1.ms
8f539e549de2191d00eb05fbfa7ad7cd11056ad3d588a5823b4b7f3f598f83f5  runs/charts_all/o9/b_7_2_cof.txt
e9be6462c03feb94c5f6003357b2f3cc7ddef39327b1cd65f2b6816edb4fca77  runs/charts_all/o9/b_7_2.ms
a864d89da5ba8846271c4cc6e39e6ad8aaa5ea6a86631f6308daf47510faadc6  runs/charts_all/o9/b_7_3_cof.txt
8407dc2b6de40902cbea9cc3512fbb4318ea229c062f52e73444668b8f499351  runs/charts_all/o9/b_7_3.ms
8db59dba115773bdd4b8f23323e51252e491f5e5f969ea82afd536153bfdb121  runs/charts_all/o9/b_7_4_cof.txt
006ab3ee0d3edac7d347fd9c99a043b2994736b89436f505536a5574812130ed  runs/charts_all/o9/b_7_4.ms
a7c051c3996ab96c1dc855f368631b6a3469e0790f7ad521168daefd08f4fd9f  runs/charts_all/o9/b_7_5_cof.txt
a7c2dfaaf220f8bd120c86a3ffec50cdbbd51b76df36bbbcb25edb0b0905b70e  runs/charts_all/o9/b_7_5.ms
8e3c5b0fcd695958600212083b78a744cd820dd1395775b71a563a9c6e70cc19  runs/charts_all/o9/b_7_6_cof.txt
e459df3a23f5257d296b9b1b28cf37b703d2d6304f3cbacd615a0d348794fcb3  runs/charts_all/o9/b_7_6.ms
c9b0ce5be058a905ce6ac9383ba44be33c15325d9c95567db81ad015baec8e2a  runs/charts_all/o9/b_7_8_cof.txt
a4ec2605e9ab518c24119092904cf0e2c8d723624c988d3ed57861e25c45a0d2  runs/charts_all/o9/b_7_8.ms
a149f432de0a7addb615db2fa86146ce54cabd2b96ad0f9e4aedd38a27f09573  runs/charts_all/o9/b_7_9_cof.txt
61320407831ad36bfc387ab7d4bfcf3719804936819579860996e5b05b8279f3  runs/charts_all/o9/b_7_9.ms
cd3832bc224aefb709d8678267c7ee36684ad6e9b48dd8bd41d3c7f925ad86e7  runs/charts_all/o9/b_8_0_cof.txt
3430777fc0b3a7c455edeff5e7ba1ab38e534a7e9953e13bd168a30b7363ecaf  runs/charts_all/o9/b_8_0.ms
a3a4c3819c853e32e8205f40d3278f46eaa7dda35c471ccda13fdf99279ffbcd  runs/charts_all/o9/b_8_1_cof.txt
31e94e59c69d4f417449ec5855b8296803fc8632e84fc9f885016cc1f87dd87c  runs/charts_all/o9/b_8_1.ms
12a51f6f73143f16b312f86250d24685faaa927cf6066d4742dfbdf25ab80cb0  runs/charts_all/o9/b_8_2_cof.txt
a0bd1538ee425fc72dbf854a1e259721cac7646995f38be55e803b64c5ea7865  runs/charts_all/o9/b_8_2.ms
9322f6c0db42d96044c6980eeb0109e896acf5b7b61972e6ce2cb08b35be8a52  runs/charts_all/o9/b_8_3_cof.txt
48659c67ee976ca05fa28dd08f3b40e79a61a6adfb55770168084eb67b7232e9  runs/charts_all/o9/b_8_3.ms
2e9530a33ec80f2855a7aeb6b0fa2a861f7f0d5819005139afbd83da745afe24  runs/charts_all/o9/b_8_4_cof.txt
431bd4a2cf44e4e1500eb7390709296be3ad9aa897e70652f23baa64235a87b1  runs/charts_all/o9/b_8_4.ms
35b6771014d1cf7e46046d00779b9c5d2a7f653861ac8a2c55a98fb66fdf0f4b  runs/charts_all/o9/b_8_5_cof.txt
65632fd4815c2a5a46eddf54523a9c2d54d9448e31e3cd399bedf5ed8bb883e8  runs/charts_all/o9/b_8_5.ms
6ef6a8144dce4e540cd289ec80b9e825b4dec160d1d2f269d377c876cbb2b5b0  runs/charts_all/o9/b_8_6_cof.txt
c7ff0233cb4edf43240d0936d401dcc6fb643a5eaeaa53ed164bc2737e55c860  runs/charts_all/o9/b_8_6.ms
1c09faa2121e4dd57b860b4c863238e1fd3390b6b40a661425e99c500ebb9206  runs/charts_all/o9/b_8_7_cof.txt
09add0d2dde0997f3de781b7c620a630432252738c46a85e23f30d030151a7c1  runs/charts_all/o9/b_8_7.ms
9ef2a47d348cf8c8b74b66f0af59c7c052612cc2c3d1f94b16e4733f697a5b9c  runs/charts_all/o9/b_8_9_cof.txt
64a7daced6ac5c72e082f2bc17d1ec9eda005f315d499319488188858e0544d3  runs/charts_all/o9/b_8_9.ms
e7714cfd339141d616d99a14de771eade540e3203cd6e018ebe578b9633e0607  runs/charts_all/o9/b_9_0_cof.txt
caf152fefe869eab6eaff756b0eb5bc6f5986e05022d56df4224f401add83bcf  runs/charts_all/o9/b_9_0.ms
1d302d7f2a1147c940c5d7b435a7e4fc609bbd4fe0ead253e03999b215c59188  runs/charts_all/o9/b_9_1_cof.txt
1448eb9f067a5dd69db7e8734a3959b608991e5ee45e68621e36df0dad3508ba  runs/charts_all/o9/b_9_1.ms
6e7676be5c567bc8c42b9cc44d0fb97d8bf0a14e13d7b1fbf61f4b826b932ad6  runs/charts_all/o9/b_9_2_cof.txt
b3ecbfd156c68b447083fe3e21162383af8584dceb4aad5d95952c8cbec595f3  runs/charts_all/o9/b_9_2.ms
8424f025b679b6f3506c6e76a37db1d747eef4551791289b15950ff706942379  runs/charts_all/o9/b_9_3_cof.txt
d9e0b88be836fb5456aebdbe57f1aaf7385c5e76e64e52e56b8e837a26a3f91f  runs/charts_all/o9/b_9_3.ms
5b2a2600a0ee968879e91002b49a1262883af29baa9791a64977b2c15315ceb0  runs/charts_all/o9/b_9_4_cof.txt
2eb71d960a86c2fec57866e241c37426a03f5dd459ef4a71bf75f0f04260baeb  runs/charts_all/o9/b_9_4.ms
4d5ce94d0c945447506d22e76af0e884909d86e12683907a2cfcca4cd9bbcccd  runs/charts_all/o9/b_9_5_cof.txt
8717b02b6db85697cee4d2651b315ed14d5ff545bd9113ff65eae44a1f5292af  runs/charts_all/o9/b_9_5.ms
1f84c1a73f7cfed160754d7563cb93a240e5861ef09f90b077298805c3f95eac  runs/charts_all/o9/b_9_6_cof.txt
c6e896f0046259b8b218e17d133a738085dc16425e3738ff6053a05bffa59300  runs/charts_all/o9/b_9_6.ms
8b606c1a73a1686274be5b5ada6785f06a204104377d2efa4e18adb7124abd36  runs/charts_all/o9/b_9_7_cof.txt
cc128660b80a84de024642b066c1064087e35ceef6533c238bb97e4282c62043  runs/charts_all/o9/b_9_7.ms
fc90e74ca25b1aaecf049c7f2a2d66c55858ee3ccc0d29dbe9b6a8bda3c5b7c3  runs/charts_all/o9/b_9_8_cof.txt
7a33999de60eb31f37ffac14f962a8c71224917f26509276747ae161b2976907  runs/charts_all/o9/b_9_8.ms
f650e4571d7a2a96f45599805aa13c4ae9d68dd08569dcac43c3bf6745f51a87  runs/rank_witness/inf-0-1-2-3-4_n3.bin
0885f493bc36c83abe892ff53c4a74d6fac01c6a768b0e6f26e2e70b6ad261ed  runs/rank_witness/inf-0-1-2-3-4_n3.json
8300f7b444bd41af36839cb381c45b6c88714c18bdc1ec2975433151eb966131  runs/rank_witness/inf-0-1-4-2-3_n3.bin
69a61de8acfbaedd63a8b34ccf0fd2966c90e78d1cbce8e044cc6a8de11f90c8  runs/rank_witness/inf-0-1-4-2-3_n3.json
e38c96de1f34ca14839c36bd260702c50b165e7e44ee4707c7b7a9843af30264  runs/rank_witness/inf-inf-0-0-1-2_n3.bin
1932066d44fea02a430fc6d399c082e7bd1ad534b46ce62475125ed788e9eea0  runs/rank_witness/inf-inf-0-0-1-2_n3.json
159ca0ff0646396900e68aff03b95bc73ac79561251d70f3604d0eb73f58f505  runs/rank_witness/inf-inf-0-0-1-4_n3.bin
06e2cf5591e885d7488db55347ba7b849dea654007fa5dc1469ee0764f436b02  runs/rank_witness/inf-inf-0-0-1-4_n3.json
ed0ac0562dbf5cbef64257b02f6c5c2da37a8fa137958d165d794468e30ed60c  runs/rank_witness/inf-inf-0-0-2-3_n3.bin
eac4cb6bad92397b9b2af9c05b1078ef2badb8b966ee5e1b5613421b7e97fd1c  runs/rank_witness/inf-inf-0-0-2-3_n3.json
edd8d96bc1bf94c39fcd8a41e002f9427ae832ea595ec07cd8120b3877fbd8ee  runs/rank_witness/inf-inf-0-1-2-3_n3.bin
f0982e8acba069885984666dff441fda82aa6390812c97d4465a714d23195b78  runs/rank_witness/inf-inf-0-1-2-3_n3.json
f1f257baa9476b6ad32859cedbd447a8ce7c42f1a207a4fce0482744b50fd7fb  runs/rank_witness/inf-inf-0-1-2-4_n3.bin
49ef7d59fc46786ca29b60683b620188609299184a65138c3c478b2745de9882  runs/rank_witness/inf-inf-0-1-2-4_n3.json
a0b941009ecb8c1ef617cc802c72eaeb1c02bd712f641bcafa797ba32e9daf80  runs/rank_witness/inf-inf-0-2-1-3_n3.bin
1e5a83608ffe037ab102e39bcabd57bdfbc4c769a77fd8d90ce8f1c8e3283d56  runs/rank_witness/inf-inf-0-2-1-3_n3.json
151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be  data/cyclic10/roots.bin
293d63ab1622cf44049714b591b457ede29d50e4b9c2fde544159401f6ebd6ab  runs/c10cert/bases_plus.txt
fcf99c11cf2eb1a7ee2bd9e63490265da2a2dcb538f392a01842dcc64c1a8d95  runs/c10cert/graph_plus.bin
8d77ca2f809075426abc0f97b78801a36ea7f739ab87da7c092093ea96bdc4c4  runs/c10cert/rays_plus.txt
fe084ad86883076d3e3f92f305f4fb25525cc0769abcfc75de657aad102884c6  scripts/exact_tables.py
73a220e3a51d0503a6054a98f564f4ff7dfd5f8b05276f37c369e5a8c7b11886  scripts/product_triple_charts.py
032c16cecbed9c47d9a9725f58be74255a9932e97ff3fb0caf483664acc49f5a  scripts/product_triple.py
0670369583f455087050e82e0d40c7474235c33e3b369a8af5fdf6c3032796b3  scripts/product_triples_all.py
42e80fccfa8ae077a64907fd2d4d1ff8ba4e22432944b4b748b327c46f443da2  scripts/exact_checks.py
65ebe3b8cfceb06cef9ad9340b73f0f6a80cc27c7a9c38f763586a9fe10c2c7d  scripts/verify_cert.py
d983a0d9ad8897add89a5a398e9c4f47f997cdff8891012e2ebe56d07f375f6c  scripts/verify_manifest.py
666d9060cc6c7d4eeceb2d3272673c9379bdecf9cc2eaaddf5d6da475e5755bb  scripts/rank_cert.py
00fc543a793e037364c9afa0f1015f083181b3f54059d9a563e61a0686e62fb1  scripts/rankmodp.cpp
32ac26327620ce91994ac849a69cd6508fcfae26a4f46233863cab9114f3a05f  scripts/laurent_prep.py
19216258fb58f8635fe4b2de9e1b0573069d981d6a43e04e25161437f29db7ba  scripts/laurent_mac.cpp
bbde3d2d4edb25c82cfffa465e44f1313285d83f6f26b89164b03b8af737f4f8  scripts/ms2sing.py
53b141d2805fc690faa444177e8d16ec340904a471e1a9f84e79522374ae584e  scripts/orbit_reps.txt
d3f3625244b7a59b6191d348fdeefd68174432ddb2d5830071c7a85c45bf60bf  scripts/cyclic10_catalogue.py
1440ec29e07d550c1aae91b96b40c0b72d2ff24aea568753d61e722112687699  scripts/c10krawczyk.cpp
c11d08f6664aae949e3f34d46525d7befb6958c6718a0bfdeb2fe458f81cbebf  scripts/c10verify_arb.py
f1bc8db29411bf40bcbf654f6b8a5b59493949f32fae3c97e8a23663290e94b1  scripts/c10clique.cpp
ea9be8b1d1d5fa38b5a0b43dc1320f747a0929bb7fdd86a0a9239016f9c15a55  scripts/c10graph.py
99c5268c1dbad0a5d0eb03857333a24c2710d6a272eb74fe0758122c0546a183  scripts/c10lp.py
ae0de1263f779f24ee5c88a6fc96166d773369a66e4d4c3c865913b99a5e0eba  logs/affine_laurent_all.txt
33ddf66a108f75fa59dd219ccf6fab39a7b3316f353bb36d4dd5537bfc498f95  logs/affine_laurent_check.txt
94cc1e75b53b45e1dc7cc4426fe06a8c06c75668a1c8cca4f0c79e4df0da6f42  logs/c10_cert_cliques.txt
c3f67b54b6f2ceb7f523caf5e0c0ee303063a7b75caac7cdf975d481c13c3884  logs/c10graph.txt
aa8f53ec478c1f9deb8ff737229b63416d0a5c2019e5b72e5c16c46d6b0d1b35  logs/c10krawczyk.txt
e589bdc777403857cc4de817ffbfe9ef1b0f4f1a2390c7a4b30d3525ae4147c8  logs/c10lp.txt
7362e9540fa9c1777182abea01e38f9660084f5224461d00f0266cfc214c5c5a  logs/c10verify_arb.txt
9f44eab7e0c776609b8e2e06f8aa99162f47328ce697cc33dc84ece7d4a3653e  logs/manifest_final4.txt
6b974c45bf17b2bab7efddfbc7ca7c41d988f77b20fd0f8f0d5aac5d4ece5515  logs/rank_witness_regen.txt
61d016366f317e33964f25dce58d8d5be91ed3839940a0b694757e6a2f781c9a  logs/bb/c10bb6_server.err
ee8d18f14673ca9cb5e247d26c197ff7ae0009591f8cf1a10e0575c78d75b327  logs/bb/c10bb6_server.txt
265a6d7b533bc8702eae8b38a0ba4dc923434176294dc63c14b4b128f42d1d16  logs/bb/mac2.err
2e4e6db84c6ed8026926a77c77881061e6d4ee29c350e304b2ff0cc37744a12b  logs/bb/mac2.out
f69463b26d301976df1e62eb64cd8ab95232cfb162149b885a3b2b3c218ccfab  logs/bb/mac.err
729f5dc664c70dd0dadd84e91e2aaa7111788f6b1e652878f0c19760470cf05b  logs/bb/mac.out
c45e215d3f7bbcd4dfd4142d42da51343cb5f915744289b3389de2c09e602161  logs/bb/merge_final.txt
ccc7e05e28c92309eea710cde6dd951a0e1796cef891139b000604a776fa1815  logs/bb/v6_108-255_1682864.err
11029331d5225eec4aa766c9bd08bdbe3d797d14d537988711dccfdb7751c74f  logs/bb/v6_108-255_1682864.out
1b28e66bdcc5f42b60017ce519ae191742aa5168d7bbc6716a54b5b35f109012  logs/bb/v6_44-107_1682865.err
d820981e1c8fe3ac87c15aedc48de80f468510c40022c4cfb45284d557e15643  logs/bb/v6_44-107_1682865.out
bec033d80db5f33adff93251a28322f2215efc633c4736f5fb29d07db10ed173  logs/bb/v6n_B1_1685549.err
a7452c64ee3385157099bd987ab56b421769fe4db13f96cc10dbdf4aa8a70678  logs/bb/v6n_B1_1685549.out
061bb861156f970fbe7bd80702f62ac0862643d96d9bd10a351f550d20d5ffdc  logs/bb/v6n_B2_1685550.err
098563454c8f5e8c8614bd73f6556a19674374d6e862870f57fcd8519f775132  logs/bb/v6n_B2_1685550.out
becde3909b681eae52e9a127e46031b6388fe3bac8fb09cf53031f2eca77406e  logs/bb/v6n_B3_1685551.err
8459ed4d03e531b302047f6b95cb34830bf90bae752033fb312cd87b8e00d79f  logs/bb/v6n_B3_1685551.out
f02f82737ec579f9c7ad0082fb8e56038f443e2a3af0bd74e2e75921cb21d9d6  logs/bb/v6n_B4_1685552.err
73ce013fce973010e41787651ad8bf04dc9926b035d161061ef01f55dbaabf06  logs/bb/v6n_B4_1685552.out
4da18de11218b37784667511b8220334d71d23ba69a388252e2a4fd6baef9b1f  logs/bb/v6n_D1_1686523.err
78da68a1c159d64d8cffae3645a27094903fbb94912e79a206d135c2a70f0c85  logs/bb/v6n_D1_1686523.out
38f893de477e00e3979cf29a9e5f8c160cc862fa76b0db10439c6cae91992c5b  logs/bb/v6n_D2_1686524.err
b7e6878f181b2e55210907503b6f0e09500573bc76591e9694cad871dcd84ca3  logs/bb/v6n_D2_1686524.out
270affba8090f4fe5fe814678e3e2eea990649f41c7f48b144bcf614a4248502  logs/bb/v6n_D3_1686525.err
80e1ff1d2f65678cbb5a869747cd6699c43437478c0fa4d006391d7af9c1ae64  logs/bb/v6n_D3_1686525.out
304281180e8078d33bab6936c506107252c957fc92b0e44712c2a4a6bffcd14d  logs/bb/v6n_D4_1686527.err
91602e40121bda56feb67e07b91ac30f778ffe52c447a20239fc8f335fd8ea29  logs/bb/v6n_D4_1686527.out
10d10c85597915ea5916c09aeca88b9be4233f7f4ee23e90e7902849feb9637b  logs/bb/v6n_D5_1686528.err
5f32504c15de43b3ca9fc03f1b944fe78599fa01281a98049506f8153a17cfaa  logs/bb/v6n_D5_1686528.out
e6947f31e4fa6bb088e9169cc76214c8c4ae360704f55658504a5d98c5668aba  logs/bb/v6n_G10_1687460.err
fb1c9fe255dc5cde119f3c1cebfcde8b6c0785ad5fb9d2b987bd4f6b9358e99b  logs/bb/v6n_G10_1687460.out
c0855bd5977abf4a3c7166e49c35e10ac5b036ab69d3ef086a50aed2351ca7f6  logs/bb/v6n_G1_1687451.err
a898a2f2fcd9e034bb2b076fa91ea4ab81b2be06d849741f06f83d2244222253  logs/bb/v6n_G1_1687451.out
bc2d73e92e7a4c443edaea3456ba7285c4c47ea3019a74f2fcf825f20570ae1e  logs/bb/v6n_G2_1687452.err
6617b556d02c8c23395feeb41922bcae184abc453007f33e70d11766f92a992c  logs/bb/v6n_G2_1687452.out
82b17cf18714fabc5c39f932af72ef296b1365f1da422771dd379b3e5884713c  logs/bb/v6n_G3_1687453.err
768acc8f0db9e27089c8c145bccc3e7b3f82fbdd1855d0a8799075bc96cd6759  logs/bb/v6n_G3_1687453.out
288fcea0f8e6ef4257204ad01779b832a6c4e681aff5a8f4080248398b11946f  logs/bb/v6n_G4_1687454.err
c0d88980c86c8b1973312a21f82610b8d6c00464377c84087bccf9775ff890a6  logs/bb/v6n_G4_1687454.out
11df36d182088fffef38c62240f5bcf2eaaf0699179b64d650439e854f131d75  logs/bb/v6n_G5_1687455.err
2dc20b487a9c67d90ba1ec27c837c0a7ef09c9eaf0725e3638f5c77ecc6dfa14  logs/bb/v6n_G5_1687455.out
1738bd52f5ec2e562e96b1be2a8a979fdabe957c9983cc51daf2d2d9629fb4d5  logs/bb/v6n_G6_1687456.err
762fb0969b407a153af90eacab102d03c081685116a884e2494ede3a5d59a25e  logs/bb/v6n_G6_1687456.out
2acc56c3d23fb0b6cc508ce08f5e4d0ba0552758166fc80c3c988d3e53012c91  logs/bb/v6n_G7_1687457.err
2e20ee2e57903a3303ca8c4830b470366c102e4389cec52df626fe5104b65d29  logs/bb/v6n_G7_1687457.out
2859bc0e504dbab2d177b5694d6132d0b95e1dc13d2067562b9bea67341ead46  logs/bb/v6n_G8_1687458.err
b820e3ea6500e68b5f69c1b34ec2319b46047e3ed9b63ef7c0d49fbf66f7bac9  logs/bb/v6n_G8_1687458.out
12679f8e916fd7c16f3d33d125ad342b23a220988791ac1e0894795e9402ce8f  logs/bb/v6n_G9_1687459.err
33b9c7b71b9f1bdc38829689eb54206a16f382e6f03bba150f9eb421b82b8156  logs/bb/v6n_G9_1687459.out
11088cf0c0913f41dda74580f82931ff8cd4a26f3ebfe3e7baf07d8b9600ebb9  logs/bb/v6n_S2_1685497.err
6df0e21b05de183c98ea0d3f207fd94052b979bc5e055acf66f15ce3a2042b3a  logs/bb/v6n_S2_1685497.out
00053cfaeca7bb2d9bdc5aae9a33849fcfc5cb5316de07741e6f75c623048271  logs/bb/v6r_A_1684035.err
c5867abbc112261254cbcfcc875c7263c3f41f41f84696fac8f6c71d6aa84089  logs/bb/v6r_A_1684035.out
c26856d44671f59bfb5e52d9250af6e4f4296495c3642ea6934b2414247ca7da  logs/bb/v6r_A_1684044.err
72af38c236465e758b1a652dfe1aa3057c889d888ec1da7057f7d4f01308864f  logs/bb/v6r_A_1684044.out
f9423461bfb518152fae7446f44c22340f86d889b883f680dadcb489f1e0f0c6  logs/bb/v6r_B_1684069.err
54c253dc3c0b611bef5dfb72c9591f488e20b827b4d9763476e4c6e32c1a585f  logs/bb/v6r_B_1684069.out
2bc6e122b9f52b1bdb64eafcace61d59c2c95b3004dffffda593ab50c905cc8a  results/product_triples_manifest.json
ab3f32c1214bb5bd835007f7fa4d333cb1c5c2b2b6298a3b2225b264338fba52  results/product_triples_manifest.md
4f83f878c30b5a81118aaa73c7fb4ae23fa94e7aa0d9e5bd9544f18f848388be  release/README.md


==> anc/SHA256SUMS.archive <==
4e20708f8dc69494d0abf631fc9dd7c9d480b554df5b2e2abc3e9b285aeec45f  release/mub10-unextendible-data.tar.xz
050ae20dc53561c5f0800116e92e3aaf66a610b66c60d0b3d31d2a1380dbb743  release/mub10-unextendible-data.tar.xz
f2a0d82f55b5450cbf5ba2e6e20e8969d9f8a4644e4686fe51101078b50b93f5  release/mub10-unextendible-data.tar.xz


==> anc/logs/bb/BUILD_RECORD.md <==
# c10bb6 build record (reconstructed 2026-11-26)

Source sha256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1 and roots.bin sha256
151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be in every log below (checked).

Compile commands (verbatim, from the job scripts and terminal records of 2026-11-16):
- T1 cluster (phadcloud nodes, GCC 11.5.0 Red Hat), compiled INSIDE each Slurm job:
  `g++ -O2 -std=c++17 -fopenmp -ffp-contract=off -frounding-math c10bb6.cpp -o c10bb6_$SLURM_JOB_ID`
  (one binary per job; digests differ because __DATE__/__TIME__ are embedded and nodes differ in GCC build -5/-11/-14).
- school-server (amax, GCC 12.3.0): `g++ -O2 -std=c++17 -fopenmp -ffp-contract=off -frounding-math scripts/c10bb6.cpp -o scripts/c10bb6`;
  the binary is preserved: ~/mub10/scripts/c10bb6, sha256 6b978e80…6bf6a = logged BIN_SHA256.
- MacBook (Apple clang 21): `clang++ -O2 -std=c++17 -Xpreprocessor -fopenmp -I/opt/homebrew/opt/libomp/include -L/opt/homebrew/opt/libomp/lib -lomp -ffp-contract=off -frounding-math c10bb6.cpp -o c10bb6`;
  the binary is preserved: runs/c10bb_mac/c10bb6 (sha256 e656531a… = logged BIN_SHA256).
No build used -ffast-math, -Ofast or -ffp-contract=fast; all are -O2 with contraction off (x86-64 SSE2 / ARM64: binary64).

| log | BIN sha256 (prefix) | host | compiler | zero-fail SUBDONE records |
|---|---|---|---|---|
| mac.out | e656531a434f7c26 | YangJinseys-MacBook-Pro-385.local | Apple LLVM 21.0.0 (clang-2100.4.1.1) | 7 |
| mac2.out | e656531a434f7c26 | YangJinseys-MacBook-Pro-385.local | Apple LLVM 21.0.0 (clang-2100.4.1.1) | 11 |
| v6_108-255_1682864.out | 6c9207c1d34031b6 | node138.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-5) | 41 |
| v6_44-107_1682865.out | 33f9396411d9ddf5 | node59.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-14) | 53 |
| v6n_B1_1685549.out | 55f27d98dce09a91 | node143.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-14) | 10 |
| v6n_B2_1685550.out | 757ad1e21a9bc364 | node78.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-14) | 10 |
| v6n_B3_1685551.out | 8707ef1a2094cdca | node164.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-14) | 10 |
| v6n_B4_1685552.out | 43705158fcfcd9b0 | node203.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-14) | 10 |
| v6n_D1_1686523.out | 286f54c7341bbe8f | node60.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-14) | 4 |
| v6n_D2_1686524.out | 14bb27de9e2a3699 | node78.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-14) | 4 |
| v6n_D3_1686525.out | 0ed6d496f3a3a3ab | node94.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-14) | 4 |
| v6n_D4_1686527.out | 4d4d8f6ee4f983a2 | node262.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-11) | 4 |
| v6n_D5_1686528.out | 81aaa9d066523f16 | node170.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-14) | 3 |
| v6n_G1_1687451.out | a6647da4f142adb8 | node253.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-11) | 3 |
| v6n_G10_1687460.out | 9ddd245e2f986dae | node271.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-14) | 1 |
| v6n_G2_1687452.out | 8cf7931568b3fd2c | node272.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-11) | 0 |
| v6n_G3_1687453.out | 8cf7931568b3fd2c | node239.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-11) | 3 |
| v6n_G4_1687454.out | e217c54f6ecb2773 | node240.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-14) | 3 |
| v6n_G5_1687455.out | c9ee5e1c41ffbf20 | node242.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-14) | 3 |
| v6n_G6_1687456.out | 868ddf4e1eda1546 | node243.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-11) | 2 |
| v6n_G7_1687457.out | f1927033058b6ef0 | node249.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-11) | 2 |
| v6n_G8_1687458.out | f1927033058b6ef0 | node250.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-11) | 1 |
| v6n_G9_1687459.out | c90f58b10c53e9ed | node251.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-11) | 0 |
| v6n_S2_1685497.out | 4a26f6e4ac323242 | node165.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-14) | 13 |
| v6r_A_1684035.out | 46268f6859dcf171 | node152.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-14) | 0 |
| v6r_A_1684044.out | 2f68fbb6e7123282 | node138.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-5) | 47 |
| v6r_B_1684069.out | 2ccebd47e2e24514 | node78.prod.phadcloud.local | 11.5.0 20240719 (Red Hat 11.5.0-14) | 0 |
| c10bb6_server.txt | 6b978e809925b1aa | amax | 12.3.0 | 32 |

Logs without a catalogue line (no binary started, no records): v6_44-107_1682862, v6_108-255_1682861.
The proof of Theorem B uses the single-build rerun of c10bb7 (logs/bb7/), so no cross-build identification of catalogues is needed.


==> anc/logs/bb/c10bb6_server.err <==
SUBDONE  22 eps=1-1111 ch=1-1-11: nodes 265921 fails 0 ; 1/44 at 7s
SUBDONE   6 eps=11111 ch=1-1-11: nodes 1266045 fails 0 ; 2/44 at 108s
SUBDONE  14 eps=11111 ch=1-1-1-1: nodes 3985851 fails 0 ; 3/44 at 447s
SUBDONE  23 eps=1-1111 ch=-1-1-11: nodes 5432619 fails 0 ; 4/44 at 637s
SUBDONE  13 eps=11111 ch=-11-1-1: nodes 9507219 fails 0 ; 5/44 at 1023s
SUBDONE  12 eps=11111 ch=11-1-1: nodes 9449575 fails 0 ; 6/44 at 1062s
SUBDONE  11 eps=11111 ch=-1-11-1: nodes 9923383 fails 0 ; 7/44 at 1073s
SUBDONE   3 eps=11111 ch=-1-111: nodes 10624547 fails 0 ; 8/44 at 1186s
SUBDONE  15 eps=11111 ch=-1-1-1-1: nodes 3383473 fails 0 ; 9/44 at 1301s
SUBDONE   9 eps=11111 ch=-111-1: nodes 16316043 fails 0 ; 10/44 at 1531s
SUBDONE  31 eps=1-1111 ch=-1-1-1-1: nodes 5083177 fails 0 ; 11/44 at 1621s
SUBDONE   7 eps=11111 ch=-1-1-11: nodes 3935285 fails 0 ; 12/44 at 1649s
SUBDONE  30 eps=1-1111 ch=1-1-1-1: nodes 5492613 fails 0 ; 13/44 at 1713s
SUBDONE  25 eps=1-1111 ch=-111-1: nodes 18434253 fails 0 ; 14/44 at 2123s
SUBDONE  28 eps=1-1111 ch=11-1-1: nodes 10675193 fails 0 ; 15/44 at 2230s
SUBDONE  38 eps=11-111 ch=1-1-11: nodes 319451 fails 0 ; 16/44 at 2243s
SUBDONE  27 eps=1-1111 ch=-1-11-1: nodes 18228669 fails 0 ; 17/44 at 2576s
SUBDONE  29 eps=1-1111 ch=-11-1-1: nodes 17892499 fails 0 ; 18/44 at 2974s
SUBDONE  21 eps=1-1111 ch=-11-11: nodes 30822569 fails 0 ; 19/44 at 3499s
SUBDONE  24 eps=1-1111 ch=111-1: nodes 33835457 fails 0 ; 20/44 at 3701s
SUBDONE  26 eps=1-1111 ch=1-11-1: nodes 29728767 fails 0 ; 21/44 at 3825s
SUBDONE  41 eps=11-111 ch=-111-1: nodes 13866085 fails 0 ; 22/44 at 4109s
SUBDONE  16 eps=1-1111 ch=1111: nodes 40326463 fails 0 ; 23/44 at 4403s
SUBDONE  43 eps=11-111 ch=-1-11-1: nodes 11084657 fails 0 ; 24/44 at 4736s
SUBDONE  37 eps=11-111 ch=-11-11: nodes 27121499 fails 0 ; 25/44 at 4832s
SUBDONE  19 eps=1-1111 ch=-1-111: nodes 11274711 fails 0 ; 26/44 at 4872s
SUBDONE   8 eps=11111 ch=111-1: nodes 50536841 fails 0 ; 27/44 at 5635s
SUBDONE   1 eps=11111 ch=-1111: nodes 51920811 fails 0 ; 28/44 at 5824s
SUBDONE  42 eps=11-111 ch=1-11-1: nodes 27099563 fails 0 ; 29/44 at 6203s
SUBDONE  18 eps=1-1111 ch=1-111: nodes 60099181 fails 0 ; 30/44 at 10430s
SUBDONE  17 eps=1-1111 ch=-1111: nodes 33351353 fails 0 ; 31/44 at 10655s
SUBDONE   0 eps=11111 ch=1111: nodes 84681251 fails 0 ; 32/44 at 14465s
Command terminated by signal 15
	Command being timed: "scripts/c10bb6 data/cyclic10/roots.bin"
	User time (seconds): 403581.68
	System time (seconds): 93.77
	Percent of CPU this job got: 2395%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 4:40:53
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 11712
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 2408
	Voluntary context switches: 81
	Involuntary context switches: 86529131
	Swaps: 0
	File system inputs: 0
	File system outputs: 256
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/logs/bb/c10bb6_server.txt <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 6b978e809925b1aaa79128f23268920b86b6cb97e15bdb0fbbefe0d1a71bbf6a
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST amax 2026年 11月 16日 星期一 17:16:13 CST
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 12.3.0
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 17:14:49
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.6s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 44 subproblems: 0-43 ; threads 24
EXIT 143
BB6_DONE


==> anc/logs/bb/mac.err <==
SUBDONE 202 eps=111-1-1 ch=1-11-1: nodes 17706949 fails 0 ; 1/7 at 605s
SUBDONE 127 eps=1-1-1-11 ch=-1-1-1-1: nodes 17698031 fails 0 ; 2/7 at 605s
SUBDONE 146 eps=1-111-1 ch=1-111: nodes 36866379 fails 0 ; 3/7 at 627s
SUBDONE 184 eps=1-1-11-1 ch=111-1: nodes 31594007 fails 0 ; 4/7 at 702s
SUBDONE 222 eps=1-11-1-1 ch=1-1-1-1: nodes 208953535 fails 0 ; 5/7 at 1429s
SUBDONE 240 eps=1-1-1-1-1 ch=1111: nodes 88492345 fails 0 ; 6/7 at 1648s
SUBDONE 167 eps=11-11-1 ch=-1-1-11: nodes 473897531 fails 0 ; 7/7 at 2671s


==> anc/logs/bb/mac.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 e656531a434f7c26e09ef19f06416c64bb06f1e89d88634d5b5501275d32a3b0
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST YangJinseys-MacBook-Pro-385.local Mon Nov 16 18:20:34 CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler Apple LLVM 21.0.0 (clang-2100.4.1.1)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 18:20:14
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.4s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 7 subproblems: 127,146,167,184,202,222,240 ; threads 10
WORK-STEALING DONE: subproblems 7/7 ; nodes 875208777 ; fails 0 ; 2671.1s
C10-BB6-SUBLIST: PASS
EXIT 0
MAC_DONE


==> anc/logs/bb/mac2.err <==
SUBDONE  82 eps=1-11-11 ch=1-111: nodes 55905183 fails 0 ; 1/11 at 1302s
SUBDONE  65 eps=111-11 ch=-1111: nodes 55635657 fails 0 ; 2/11 at 1529s
SUBDONE  64 eps=111-11 ch=1111: nodes 70744999 fails 0 ; 3/11 at 2152s
SUBDONE  87 eps=1-11-11 ch=-1-1-11: nodes 73375631 fails 0 ; 4/11 at 3836s
SUBDONE  66 eps=111-11 ch=1-111: nodes 63054193 fails 0 ; 5/11 at 3859s
SUBDONE  68 eps=111-11 ch=11-11: nodes 62386763 fails 0 ; 6/11 at 4576s
SUBDONE  88 eps=1-11-11 ch=111-1: nodes 256840879 fails 0 ; 7/11 at 5959s
SUBDONE  80 eps=1-11-11 ch=1111: nodes 301115331 fails 0 ; 8/11 at 6170s
SUBDONE  81 eps=1-11-11 ch=-1111: nodes 268017599 fails 0 ; 9/11 at 6725s
SUBDONE  44 eps=11-111 ch=11-1-1: nodes 705531417 fails 0 ; 10/11 at 8497s
SUBDONE  46 eps=11-111 ch=1-1-1-1: nodes 698018287 fails 0 ; 11/11 at 8497s


==> anc/logs/bb/mac2.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 e656531a434f7c26e09ef19f06416c64bb06f1e89d88634d5b5501275d32a3b0
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST YangJinseys-MacBook-Pro-385.local Mon Nov 16 19:24:36 CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler Apple LLVM 21.0.0 (clang-2100.4.1.1)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 18:20:14
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.4s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 11 subproblems: 44,46,64,65,66,68,80,81,82,87,88 ; threads 10
WORK-STEALING DONE: subproblems 11/11 ; nodes 2610625939 ; fails 0 ; 8497.4s
C10-BB6-SUBLIST: PASS
EXIT 0
MAC_DONE


==> anc/logs/bb/merge_final.txt <==
valid logs 28 / 28 ; source 7267865364b4e7ae ; roots 151cda8f308d293c
subproblems certified: 256 / 256
C10-BB-MERGE: COMPLETE -- every biunimodular vector of length 10 is one of the 3040 certified rays


==> anc/logs/bb/v6_108-255_1682864.err <==
SUBDONE 134 eps=1111-1 ch=1-1-11: nodes 272291 fails 0 ; 1/148 at 25s
SUBDONE 182 eps=1-1-11-1 ch=1-1-11: nodes 489027 fails 0 ; 2/148 at 95s
SUBDONE 214 eps=1-11-1-1 ch=1-1-11: nodes 537957 fails 0 ; 3/148 at 140s
SUBDONE 207 eps=111-1-1 ch=-1-1-1-1: nodes 3267957 fails 0 ; 4/148 at 417s
SUBDONE 198 eps=111-1-1 ch=1-1-11: nodes 555143 fails 0 ; 5/148 at 838s
SUBDONE 118 eps=1-1-1-11 ch=1-1-11: nodes 463269 fails 0 ; 6/148 at 984s
SUBDONE 150 eps=1-111-1 ch=1-1-11: nodes 650547 fails 0 ; 7/148 at 1073s
SUBDONE 131 eps=1111-1 ch=-1-111: nodes 3903105 fails 0 ; 8/148 at 1205s
SUBDONE 142 eps=1111-1 ch=1-1-1-1: nodes 3610351 fails 0 ; 9/148 at 1216s
SUBDONE 195 eps=111-1-1 ch=-1-111: nodes 5459151 fails 0 ; 10/148 at 1355s
SUBDONE 255 eps=1-1-1-1-1 ch=-1-1-1-1: nodes 1509959 fails 0 ; 11/148 at 1510s
SUBDONE 230 eps=11-1-1-1 ch=1-1-11: nodes 497861 fails 0 ; 12/148 at 1566s
SUBDONE 204 eps=111-1-1 ch=11-1-1: nodes 4640373 fails 0 ; 13/148 at 1567s
SUBDONE 156 eps=1-111-1 ch=11-1-1: nodes 5013779 fails 0 ; 14/148 at 1650s
SUBDONE 175 eps=11-11-1 ch=-1-1-1-1: nodes 3149075 fails 0 ; 15/148 at 1795s
SUBDONE 166 eps=11-11-1 ch=1-1-11: nodes 2668605 fails 0 ; 16/148 at 1810s
SUBDONE 159 eps=1-111-1 ch=-1-1-1-1: nodes 8753779 fails 0 ; 17/148 at 1912s
SUBDONE 185 eps=1-1-11-1 ch=-111-1: nodes 13600797 fails 0 ; 18/148 at 2014s
SUBDONE 199 eps=111-1-1 ch=-1-1-11: nodes 4091525 fails 0 ; 19/148 at 2084s
SUBDONE 247 eps=1-1-1-1-1 ch=-1-1-11: nodes 5898941 fails 0 ; 20/148 at 2090s
SUBDONE 246 eps=1-1-1-1-1 ch=1-1-11: nodes 1207223 fails 0 ; 21/148 at 2099s
SUBDONE 221 eps=1-11-1-1 ch=-11-1-1: nodes 7356347 fails 0 ; 22/148 at 2116s
SUBDONE 110 eps=11-1-11 ch=1-1-1-1: nodes 3598343 fails 0 ; 23/148 at 2169s
SUBDONE 140 eps=1111-1 ch=11-1-1: nodes 3319685 fails 0 ; 24/148 at 2442s
SUBDONE 126 eps=1-1-1-11 ch=1-1-1-1: nodes 5678059 fails 0 ; 25/148 at 2678s
SUBDONE 135 eps=1111-1 ch=-1-1-11: nodes 3353507 fails 0 ; 26/148 at 2683s
SUBDONE 151 eps=1-111-1 ch=-1-1-11: nodes 5320699 fails 0 ; 27/148 at 2707s
SUBDONE 238 eps=11-1-1-1 ch=1-1-1-1: nodes 3465657 fails 0 ; 28/148 at 2808s
SUBDONE 203 eps=111-1-1 ch=-1-11-1: nodes 12896227 fails 0 ; 29/148 at 2870s
SUBDONE 171 eps=11-11-1 ch=-1-11-1: nodes 7199247 fails 0 ; 30/148 at 2879s
SUBDONE 227 eps=11-1-1-1 ch=-1-111: nodes 8670943 fails 0 ; 31/148 at 2879s
SUBDONE 125 eps=1-1-1-11 ch=-11-1-1: nodes 15992751 fails 0 ; 32/148 at 2890s
SUBDONE 206 eps=111-1-1 ch=1-1-1-1: nodes 4444663 fails 0 ; 33/148 at 3081s
SUBDONE 233 eps=11-1-1-1 ch=-111-1: nodes 11116963 fails 0 ; 34/148 at 3129s
SUBDONE 108 eps=11-1-11 ch=11-1-1: nodes 4027409 fails 0 ; 35/148 at 3204s
SUBDONE 239 eps=11-1-1-1 ch=-1-1-1-1: nodes 5131505 fails 0 ; 36/148 at 3269s
SUBDONE 147 eps=1-111-1 ch=-1-111: nodes 6222685 fails 0 ; 37/148 at 3271s
SUBDONE 169 eps=11-11-1 ch=-111-1: nodes 16098257 fails 0 ; 38/148 at 3315s
SUBDONE 124 eps=1-1-1-11 ch=11-1-1: nodes 6197663 fails 0 ; 39/148 at 3376s
SUBDONE 111 eps=11-1-11 ch=-1-1-1-1: nodes 13297703 fails 0 ; 40/148 at 3522s
SUBDONE 157 eps=1-111-1 ch=-11-1-1: nodes 13383443 fails 0 ; 41/148 at 3555s
slurmstepd: error: *** JOB 1682864 ON node138 CANCELLED AT 2026-11-16T18:18:14 ***


==> anc/logs/bb/v6_108-255_1682864.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 6c9207c1d34031b6686a41ef027e2270d4fc2d908a0c0352cead6f9a4ee96d44
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node138.prod.phadcloud.local Mon Nov 16 05:16:37 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-5)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 17:16:35
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.1s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 148 subproblems: 108-255 ; threads 112


==> anc/logs/bb/v6_44-107_1682865.err <==
SUBDONE  70 eps=111-11 ch=1-1-11: nodes 417861 fails 0 ; 1/64 at 25s
SUBDONE 102 eps=11-1-11 ch=1-1-11: nodes 763959 fails 0 ; 2/64 at 77s
SUBDONE  62 eps=1-1-111 ch=1-1-1-1: nodes 2794275 fails 0 ; 3/64 at 399s
SUBDONE 103 eps=11-1-11 ch=-1-1-11: nodes 3166299 fails 0 ; 4/64 at 410s
SUBDONE  63 eps=1-1-111 ch=-1-1-1-1: nodes 3173111 fails 0 ; 5/64 at 510s
SUBDONE  54 eps=1-1-111 ch=1-1-11: nodes 728753 fails 0 ; 6/64 at 593s
SUBDONE  99 eps=11-1-11 ch=-1-111: nodes 4931193 fails 0 ; 7/64 at 640s
SUBDONE  51 eps=1-1-111 ch=-1-111: nodes 4960513 fails 0 ; 8/64 at 644s
SUBDONE  91 eps=1-11-11 ch=-1-11-1: nodes 6007329 fails 0 ; 9/64 at 735s
SUBDONE  79 eps=111-11 ch=-1-1-1-1: nodes 5292313 fails 0 ; 10/64 at 932s
SUBDONE  60 eps=1-1-111 ch=11-1-1: nodes 4440191 fails 0 ; 11/64 at 979s
SUBDONE  89 eps=1-11-11 ch=-111-1: nodes 10831497 fails 0 ; 12/64 at 1084s
SUBDONE  55 eps=1-1-111 ch=-1-1-11: nodes 2677177 fails 0 ; 13/64 at 1109s
SUBDONE  45 eps=11-111 ch=-11-1-1: nodes 10437043 fails 0 ; 14/64 at 1171s
SUBDONE 105 eps=11-1-11 ch=-111-1: nodes 14073067 fails 0 ; 15/64 at 1421s
SUBDONE  86 eps=1-11-11 ch=1-1-11: nodes 1082253 fails 0 ; 16/64 at 1433s
SUBDONE  95 eps=1-11-11 ch=-1-1-1-1: nodes 2224627 fails 0 ; 17/64 at 1519s
SUBDONE  93 eps=1-11-11 ch=-11-1-1: nodes 5758785 fails 0 ; 18/64 at 1740s
SUBDONE  76 eps=111-11 ch=11-1-1: nodes 13772901 fails 0 ; 19/64 at 2141s
SUBDONE  73 eps=111-11 ch=-111-1: nodes 18561617 fails 0 ; 20/64 at 2152s
SUBDONE  47 eps=11-111 ch=-1-1-1-1: nodes 27028831 fails 0 ; 21/64 at 2288s
SUBDONE  67 eps=111-11 ch=-1-111: nodes 15223469 fails 0 ; 22/64 at 2294s
SUBDONE  71 eps=111-11 ch=-1-1-11: nodes 16209109 fails 0 ; 23/64 at 2394s
SUBDONE 106 eps=11-1-11 ch=1-11-1: nodes 20100735 fails 0 ; 24/64 at 2520s
SUBDONE  56 eps=1-1-111 ch=111-1: nodes 39551737 fails 0 ; 25/64 at 2756s
SUBDONE  59 eps=1-1-111 ch=-1-11-1: nodes 26761477 fails 0 ; 26/64 at 2789s
SUBDONE  90 eps=1-11-11 ch=1-11-1: nodes 19357179 fails 0 ; 27/64 at 3196s
SUBDONE  97 eps=11-1-11 ch=-1111: nodes 33223967 fails 0 ; 28/64 at 3225s
SUBDONE  57 eps=1-1-111 ch=-111-1: nodes 45393413 fails 0 ; 29/64 at 3298s
SUBDONE  61 eps=1-1-111 ch=-11-1-1: nodes 25395845 fails 0 ; 30/64 at 3351s
SUBDONE  85 eps=1-11-11 ch=-11-11: nodes 20077071 fails 0 ; 31/64 at 3398s
SUBDONE  75 eps=111-11 ch=-1-11-1: nodes 22157387 fails 0 ; 32/64 at 3431s
SUBDONE  96 eps=11-1-11 ch=1111: nodes 29202583 fails 0 ; 33/64 at 3482s
SUBDONE  78 eps=111-11 ch=1-1-1-1: nodes 16439629 fails 0 ; 34/64 at 3832s
SUBDONE 107 eps=11-1-11 ch=-1-11-1: nodes 23759233 fails 0 ; 35/64 at 3903s
SUBDONE  77 eps=111-11 ch=-11-1-1: nodes 21787425 fails 0 ; 36/64 at 3997s
SUBDONE  48 eps=1-1-111 ch=1111: nodes 32385861 fails 0 ; 37/64 at 4032s
SUBDONE 101 eps=11-1-11 ch=-11-11: nodes 20898397 fails 0 ; 38/64 at 4268s
SUBDONE  74 eps=111-11 ch=1-11-1: nodes 40458651 fails 0 ; 39/64 at 4437s
SUBDONE  69 eps=111-11 ch=-11-11: nodes 42195923 fails 0 ; 40/64 at 5418s
SUBDONE  83 eps=1-11-11 ch=-1-111: nodes 37734041 fails 0 ; 41/64 at 5459s
SUBDONE 100 eps=11-1-11 ch=11-11: nodes 47548279 fails 0 ; 42/64 at 5536s
SUBDONE  53 eps=1-1-111 ch=-11-11: nodes 42095395 fails 0 ; 43/64 at 5557s
SUBDONE 104 eps=11-1-11 ch=111-1: nodes 33692115 fails 0 ; 44/64 at 5805s
SUBDONE  58 eps=1-1-111 ch=1-11-1: nodes 40595413 fails 0 ; 45/64 at 5844s
SUBDONE  84 eps=1-11-11 ch=11-11: nodes 47924467 fails 0 ; 46/64 at 5901s
SUBDONE  49 eps=1-1-111 ch=-1111: nodes 38562045 fails 0 ; 47/64 at 6001s
SUBDONE  50 eps=1-1-111 ch=1-111: nodes 60766847 fails 0 ; 48/64 at 6027s
SUBDONE  92 eps=1-11-11 ch=11-1-1: nodes 31817407 fails 0 ; 49/64 at 6032s
SUBDONE  98 eps=11-1-11 ch=1-111: nodes 47141297 fails 0 ; 50/64 at 6107s
SUBDONE  72 eps=111-11 ch=111-1: nodes 54396293 fails 0 ; 51/64 at 6157s
SUBDONE  94 eps=1-11-11 ch=1-1-1-1: nodes 75108271 fails 0 ; 52/64 at 6200s
SUBDONE  52 eps=1-1-111 ch=11-11: nodes 61106069 fails 0 ; 53/64 at 7098s
slurmstepd: error: *** JOB 1682865 ON node59 CANCELLED AT 2026-11-16T19:16:48 DUE TO TIME LIMIT ***


==> anc/logs/bb/v6_44-107_1682865.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 33f9396411d9ddf5ce9f3ea04f682380e1bd941669694d966529f78f137b6916
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node59.prod.phadcloud.local Mon Nov 16 05:16:36 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-14)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 17:16:35
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.3s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 64 subproblems: 44-107 ; threads 48


==> anc/logs/bb/v6n_B1_1685549.err <==
SUBDONE 231 eps=11-1-1-1 ch=-1-1-11: nodes 3213985 fails 0 ; 1/10 at 202s
SUBDONE 188 eps=1-1-11-1 ch=11-1-1: nodes 6751041 fails 0 ; 2/10 at 206s
SUBDONE 173 eps=11-11-1 ch=-11-1-1: nodes 6783281 fails 0 ; 3/10 at 291s
SUBDONE 200 eps=111-1-1 ch=111-1: nodes 26248305 fails 0 ; 4/10 at 319s
SUBDONE 158 eps=1-111-1 ch=1-1-1-1: nodes 5760905 fails 0 ; 5/10 at 340s
SUBDONE 139 eps=1111-1 ch=-1-11-1: nodes 22110639 fails 0 ; 6/10 at 343s
SUBDONE 112 eps=1-1-1-11 ch=1111: nodes 195518497 fails 0 ; 7/10 at 2038s
SUBDONE 245 eps=1-1-1-1-1 ch=-11-11: nodes 543941991 fails 0 ; 8/10 at 2481s
SUBDONE 216 eps=1-11-1-1 ch=111-1: nodes 343233245 fails 0 ; 9/10 at 2483s
SUBDONE 122 eps=1-1-1-11 ch=1-11-1: nodes 1137901241 fails 0 ; 10/10 at 2483s


==> anc/logs/bb/v6n_B1_1685549.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 55f27d98dce09a9150f05a25ec961394f5001b7cf6b831618980b0f9d5b496b8
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node143.prod.phadcloud.local Mon Nov 16 07:37:54 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-14)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 19:37:52
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.2s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 10 subproblems: 112,122,139,158,173,188,200,216,231,245 ; threads 108
WORK-STEALING DONE: subproblems 10/10 ; nodes 2291463130 ; fails 0 ; 2483.6s
C10-BB6-SUBLIST: PASS
EXIT 0


==> anc/logs/bb/v6n_B2_1685550.err <==
SUBDONE 249 eps=1-1-1-1-1 ch=-111-1: nodes 16905887 fails 0 ; 1/10 at 309s
SUBDONE 144 eps=1-111-1 ch=1111: nodes 24824585 fails 0 ; 2/10 at 514s
SUBDONE 190 eps=1-1-11-1 ch=1-1-1-1: nodes 10955521 fails 0 ; 3/10 at 665s
SUBDONE 234 eps=11-1-1-1 ch=1-11-1: nodes 17913623 fails 0 ; 4/10 at 671s
SUBDONE 176 eps=1-1-11-1 ch=1111: nodes 42135189 fails 0 ; 5/10 at 775s
SUBDONE 218 eps=1-11-1-1 ch=1-11-1: nodes 17433963 fails 0 ; 6/10 at 797s
SUBDONE 129 eps=1111-1 ch=-1111: nodes 115825273 fails 0 ; 7/10 at 2940s
SUBDONE 161 eps=11-11-1 ch=-1111: nodes 818746559 fails 0 ; 8/10 at 2953s
SUBDONE 114 eps=1-1-1-11 ch=1-111: nodes 468984581 fails 0 ; 9/10 at 2957s
SUBDONE 208 eps=1-11-1-1 ch=1111: nodes 566934589 fails 0 ; 10/10 at 2957s


==> anc/logs/bb/v6n_B2_1685550.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 757ad1e21a9bc3641de685b6b2fc8963c34a648a3142daf1d7ba943e5efd2913
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node78.prod.phadcloud.local Mon Nov 16 07:37:56 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-14)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 19:37:55
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.1s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 10 subproblems: 114,129,144,161,176,190,208,218,234,249 ; threads 108
WORK-STEALING DONE: subproblems 10/10 ; nodes 2100659770 ; fails 0 ; 2956.8s
C10-BB6-SUBLIST: PASS
EXIT 0


==> anc/logs/bb/v6n_B3_1685551.err <==
SUBDONE 236 eps=11-1-1-1 ch=11-1-1: nodes 8042713 fails 0 ; 1/10 at 683s
SUBDONE 192 eps=111-1-1 ch=1111: nodes 18236015 fails 0 ; 2/10 at 1045s
SUBDONE 179 eps=1-1-11-1 ch=-1-111: nodes 7888227 fails 0 ; 3/10 at 1330s
SUBDONE 149 eps=1-111-1 ch=-11-11: nodes 17321071 fails 0 ; 4/10 at 1369s
SUBDONE 252 eps=1-1-1-1-1 ch=11-1-1: nodes 11715001 fails 0 ; 5/10 at 2594s
SUBDONE 211 eps=1-11-1-1 ch=-1-111: nodes 66610683 fails 0 ; 6/10 at 2598s
SUBDONE 224 eps=11-1-1-1 ch=1111: nodes 35418033 fails 0 ; 7/10 at 2624s
SUBDONE 116 eps=1-1-1-11 ch=11-11: nodes 463840751 fails 0 ; 8/10 at 2634s
SUBDONE 133 eps=1111-1 ch=-11-11: nodes 711717945 fails 0 ; 9/10 at 2635s
SUBDONE 163 eps=11-11-1 ch=-1-111: nodes 654404005 fails 0 ; 10/10 at 2635s


==> anc/logs/bb/v6n_B3_1685551.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 8707ef1a2094cdcad5e8d20dbcfa3322f12aeed86a301c562561c0a14c64c486
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node164.prod.phadcloud.local Mon Nov 16 07:38:00 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-14)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 19:37:56
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.2s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 10 subproblems: 116,133,149,163,179,192,211,224,236,252 ; threads 108
WORK-STEALING DONE: subproblems 10/10 ; nodes 1995194444 ; fails 0 ; 2635.3s
C10-BB6-SUBLIST: PASS
EXIT 0


==> anc/logs/bb/v6n_B4_1685552.err <==
SUBDONE 254 eps=1-1-1-1-1 ch=1-1-1-1: nodes 5986803 fails 0 ; 1/10 at 377s
SUBDONE 181 eps=1-1-11-1 ch=-11-11: nodes 20821809 fails 0 ; 2/10 at 388s
SUBDONE 153 eps=1-111-1 ch=-111-1: nodes 18986337 fails 0 ; 3/10 at 396s
SUBDONE 137 eps=1111-1 ch=-111-1: nodes 35335351 fails 0 ; 4/10 at 408s
SUBDONE 243 eps=1-1-1-1-1 ch=-1-111: nodes 13542143 fails 0 ; 5/10 at 409s
SUBDONE 213 eps=1-11-1-1 ch=-11-11: nodes 17572165 fails 0 ; 6/10 at 415s
SUBDONE 194 eps=111-1-1 ch=1-111: nodes 35965743 fails 0 ; 7/10 at 415s
SUBDONE 226 eps=11-1-1-1 ch=1-111: nodes 41959493 fails 0 ; 8/10 at 417s
SUBDONE 120 eps=1-1-1-11 ch=111-1: nodes 124638211 fails 0 ; 9/10 at 420s
SUBDONE 170 eps=11-11-1 ch=1-11-1: nodes 38033455 fails 0 ; 10/10 at 422s


==> anc/logs/bb/v6n_B4_1685552.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 43705158fcfcd9b03dad0cc65a7988e2879d1792d23c69f8f7569a960195f4d9
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node203.prod.phadcloud.local Mon Nov 16 07:37:59 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-14)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 19:37:57
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.1s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 10 subproblems: 120,137,153,170,181,194,213,226,243,254 ; threads 108
WORK-STEALING DONE: subproblems 10/10 ; nodes 352841510 ; fails 0 ; 421.9s
C10-BB6-SUBLIST: PASS
EXIT 0


==> anc/logs/bb/v6n_D1_1686523.err <==
SUBDONE  68 eps=111-11 ch=11-11: nodes 62386763 fails 0 ; 1/4 at 1278s
SUBDONE   0 eps=11111 ch=1111: nodes 84681251 fails 0 ; 2/4 at 1759s
SUBDONE  20 eps=1-1111 ch=11-11: nodes 59417251 fails 0 ; 3/4 at 1779s
SUBDONE  36 eps=11-111 ch=11-11: nodes 878861961 fails 0 ; 4/4 at 1812s


==> anc/logs/bb/v6n_D1_1686523.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 286f54c7341bbe8f162eac35ce7b30382ff30e1687b2feed0860754b6de24b4e
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node60.prod.phadcloud.local Mon Nov 16 08:29:41 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-14)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 20:29:39
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.3s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 4 subproblems: 0,20,36,68 ; threads 108
WORK-STEALING DONE: subproblems 4/4 ; nodes 1085347226 ; fails 0 ; 1812.6s
C10-BB6-SUBLIST: PASS
EXIT 0


==> anc/logs/bb/v6n_D2_1686524.err <==
SUBDONE  80 eps=1-11-11 ch=1111: nodes 301115331 fails 0 ; 1/4 at 3049s
SUBDONE   2 eps=11111 ch=1-111: nodes 267324527 fails 0 ; 2/4 at 4389s
SUBDONE  32 eps=11-111 ch=1111: nodes 1537548869 fails 0 ; 3/4 at 4462s
SUBDONE  39 eps=11-111 ch=-1-1-11: nodes 683903605 fails 0 ; 4/4 at 4462s


==> anc/logs/bb/v6n_D2_1686524.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 14bb27de9e2a369979163f945e46584a7c2bea9cca02e06d57c51bcacda53920
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node78.prod.phadcloud.local Mon Nov 16 08:29:43 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-14)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 20:29:41
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.1s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 4 subproblems: 2,32,39,80 ; threads 108
WORK-STEALING DONE: subproblems 4/4 ; nodes 2789892332 ; fails 0 ; 4462.4s
C10-BB6-SUBLIST: PASS
EXIT 0


==> anc/logs/bb/v6n_D3_1686525.err <==
SUBDONE   4 eps=11111 ch=11-11: nodes 278188383 fails 0 ; 1/4 at 3433s
SUBDONE  81 eps=1-11-11 ch=-1111: nodes 268017599 fails 0 ; 2/4 at 3817s
SUBDONE  33 eps=11-111 ch=-1111: nodes 1036897187 fails 0 ; 3/4 at 4078s
SUBDONE  40 eps=11-111 ch=111-1: nodes 945608229 fails 0 ; 4/4 at 4085s


==> anc/logs/bb/v6n_D3_1686525.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 0ed6d496f3a3a3ab33ef480a62ea84b6cad958c693c477aa90f7938ad4848e52
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node94.prod.phadcloud.local Mon Nov 16 08:29:46 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-14)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 20:29:44
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.1s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 4 subproblems: 4,33,40,81 ; threads 108
WORK-STEALING DONE: subproblems 4/4 ; nodes 2528711398 ; fails 0 ; 4084.7s
C10-BB6-SUBLIST: PASS
EXIT 0


==> anc/logs/bb/v6n_D4_1686527.err <==
SUBDONE  44 eps=11-111 ch=11-1-1: nodes 705531417 fails 0 ; 1/4 at 3616s
SUBDONE   5 eps=11111 ch=-11-11: nodes 390190033 fails 0 ; 2/4 at 3623s
SUBDONE  88 eps=1-11-11 ch=111-1: nodes 256840879 fails 0 ; 3/4 at 3751s
SUBDONE  34 eps=11-111 ch=1-111: nodes 1026357005 fails 0 ; 4/4 at 3852s


==> anc/logs/bb/v6n_D4_1686527.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 4d4d8f6ee4f983a2afb17c7dc1fc22fab602c3cec8a960d2100fd1e3346d695d
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node262.prod.phadcloud.local Mon Nov 16 08:29:51 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-11)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 20:29:48
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.3s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 4 subproblems: 5,34,44,88 ; threads 108
WORK-STEALING DONE: subproblems 4/4 ; nodes 2378919334 ; fails 0 ; 3852.1s
C10-BB6-SUBLIST: PASS
EXIT 0


==> anc/logs/bb/v6n_D5_1686528.err <==
SUBDONE  10 eps=11111 ch=1-11-1: nodes 386276701 fails 0 ; 1/3 at 3205s
SUBDONE  46 eps=11-111 ch=1-1-1-1: nodes 698018287 fails 0 ; 2/3 at 3208s
SUBDONE  35 eps=11-111 ch=-1-111: nodes 829578411 fails 0 ; 3/3 at 3208s


==> anc/logs/bb/v6n_D5_1686528.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 81aaa9d066523f16d9e5457ee09ece357b2c20db90bb74b66aed903ae81c2c16
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node170.prod.phadcloud.local Mon Nov 16 08:29:50 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-14)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 20:29:48
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.2s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 3 subproblems: 10,35,46 ; threads 108
WORK-STEALING DONE: subproblems 3/3 ; nodes 1913873399 ; fails 0 ; 3208.5s
C10-BB6-SUBLIST: PASS
EXIT 0


==> anc/logs/bb/v6n_G10_1687460.err <==
SUBDONE  81 eps=1-11-11 ch=-1111: nodes 268017599 fails 0 ; 1/1 at 361s


==> anc/logs/bb/v6n_G10_1687460.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 9ddd245e2f986daec21b7f709f886e3b7f09f4ba15f7524eb490b89cdaf583d6
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node271.prod.phadcloud.local Mon Nov 16 09:18:31 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-14)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 21:18:29
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.1s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 1 subproblems: 81 ; threads 108
WORK-STEALING DONE: subproblems 1/1 ; nodes 268017599 ; fails 0 ; 361.5s
C10-BB6-SUBLIST: PASS
EXIT 0


==> anc/logs/bb/v6n_G1_1687451.err <==
SUBDONE 223 eps=1-11-1-1 ch=-1-1-1-1: nodes 55322359 fails 0 ; 1/3 at 1057s
SUBDONE 113 eps=1-1-1-11 ch=-1111: nodes 128277433 fails 0 ; 2/3 at 1341s
SUBDONE 164 eps=11-11-1 ch=11-11: nodes 599606119 fails 0 ; 3/3 at 1357s


==> anc/logs/bb/v6n_G1_1687451.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 a6647da4f142adb81d0b8386c5c010acd3c0b0082dd0f0697e5c76093af40498
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node253.prod.phadcloud.local Mon Nov 16 09:15:31 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-11)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 21:15:29
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.3s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 3 subproblems: 113,164,223 ; threads 108
WORK-STEALING DONE: subproblems 3/3 ; nodes 783205911 ; fails 0 ; 1357.5s
C10-BB6-SUBLIST: PASS
EXIT 0


==> anc/logs/bb/v6n_G2_1687452.err <==
slurmstepd: error: *** JOB 1687452 ON node272 CANCELLED AT 2026-11-16T21:57:03 ***


==> anc/logs/bb/v6n_G2_1687452.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 8cf7931568b3fd2c3b7b2ed359df445085967eb2c33bae781a07c556dbb22598
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node272.prod.phadcloud.local Mon Nov 16 09:15:35 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-11)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 21:15:32
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.2s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 3 subproblems: 117,168,242 ; threads 108


==> anc/logs/bb/v6n_G3_1687453.err <==
SUBDONE 128 eps=1111-1 ch=1111: nodes 187699985 fails 0 ; 1/3 at 1426s
SUBDONE 244 eps=1-1-1-1-1 ch=11-11: nodes 333655097 fails 0 ; 2/3 at 1574s
SUBDONE 172 eps=11-11-1 ch=11-1-1: nodes 574903589 fails 0 ; 3/3 at 1730s


==> anc/logs/bb/v6n_G3_1687453.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 8cf7931568b3fd2c3b7b2ed359df445085967eb2c33bae781a07c556dbb22598
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node239.prod.phadcloud.local Mon Nov 16 09:15:35 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-11)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 21:15:32
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.3s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 3 subproblems: 128,172,244 ; threads 108
WORK-STEALING DONE: subproblems 3/3 ; nodes 1096258671 ; fails 0 ; 1730.7s
C10-BB6-SUBLIST: PASS
EXIT 0


==> anc/logs/bb/v6n_G4_1687454.err <==
SUBDONE 248 eps=1-1-1-1-1 ch=111-1: nodes 53925895 fails 0 ; 1/3 at 1157s
SUBDONE 132 eps=1111-1 ch=11-11: nodes 324451653 fails 0 ; 2/3 at 1182s
SUBDONE 174 eps=11-11-1 ch=1-1-1-1: nodes 470050805 fails 0 ; 3/3 at 1278s


==> anc/logs/bb/v6n_G4_1687454.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 e217c54f6ecb2773fbed6d6df8969402a49c585a1af96d353c32b64ea6fab563
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node240.prod.phadcloud.local Mon Nov 16 09:15:37 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-14)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 21:15:35
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.1s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 3 subproblems: 132,174,248 ; threads 108
WORK-STEALING DONE: subproblems 3/3 ; nodes 848428353 ; fails 0 ; 1278.5s
C10-BB6-SUBLIST: PASS
EXIT 0


==> anc/logs/bb/v6n_G5_1687455.err <==
SUBDONE 209 eps=1-11-1-1 ch=-1111: nodes 369202437 fails 0 ; 1/3 at 1928s
SUBDONE 250 eps=1-1-1-1-1 ch=1-11-1: nodes 563230847 fails 0 ; 2/3 at 1929s
SUBDONE 138 eps=1111-1 ch=1-11-1: nodes 768135937 fails 0 ; 3/3 at 1930s


==> anc/logs/bb/v6n_G5_1687455.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 c9ee5e1c41ffbf20f7b36acf57187b7ce0bb8850f8d5d53c5dacad318226b052
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node242.prod.phadcloud.local Mon Nov 16 09:15:39 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-14)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 21:15:37
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.3s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 3 subproblems: 138,209,250 ; threads 108
WORK-STEALING DONE: subproblems 3/3 ; nodes 1700569221 ; fails 0 ; 1930.2s
C10-BB6-SUBLIST: PASS
EXIT 0


==> anc/logs/bb/v6n_G6_1687456.err <==
SUBDONE 212 eps=1-11-1-1 ch=11-11: nodes 142649529 fails 0 ; 1/2 at 970s
SUBDONE 160 eps=11-11-1 ch=1111: nodes 1057272105 fails 0 ; 2/2 at 1963s


==> anc/logs/bb/v6n_G6_1687456.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 868ddf4e1eda1546bcb5a682d4f4468a7809d030fa700c371449b803b5da71cd
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node243.prod.phadcloud.local Mon Nov 16 09:15:39 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-11)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 21:15:37
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.1s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 2 subproblems: 160,212 ; threads 108
WORK-STEALING DONE: subproblems 2/2 ; nodes 1199921634 ; fails 0 ; 1963.1s
C10-BB6-SUBLIST: PASS
EXIT 0


==> anc/logs/bb/v6n_G7_1687457.err <==
SUBDONE 215 eps=1-11-1-1 ch=-1-1-11: nodes 196182773 fails 0 ; 1/2 at 1441s
SUBDONE 162 eps=11-11-1 ch=1-111: nodes 692816067 fails 0 ; 2/2 at 1522s


==> anc/logs/bb/v6n_G7_1687457.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 f1927033058b6ef078c7422ff4237b90cad8fca47f2fa405590a9f50bb6edca7
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node249.prod.phadcloud.local Mon Nov 16 09:15:42 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-11)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 21:15:40
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.4s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 2 subproblems: 162,215 ; threads 108
WORK-STEALING DONE: subproblems 2/2 ; nodes 888998840 ; fails 0 ; 1522.7s
C10-BB6-SUBLIST: PASS
EXIT 0


==> anc/logs/bb/v6n_G8_1687458.err <==
SUBDONE  44 eps=11-111 ch=11-1-1: nodes 705531417 fails 0 ; 1/1 at 1303s


==> anc/logs/bb/v6n_G8_1687458.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 f1927033058b6ef078c7422ff4237b90cad8fca47f2fa405590a9f50bb6edca7
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node250.prod.phadcloud.local Mon Nov 16 09:15:42 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-11)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 21:15:40
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.3s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 1 subproblems: 44 ; threads 108
WORK-STEALING DONE: subproblems 1/1 ; nodes 705531417 ; fails 0 ; 1303.3s
C10-BB6-SUBLIST: PASS
EXIT 0


==> anc/logs/bb/v6n_G9_1687459.err <==
slurmstepd: error: *** JOB 1687459 ON node251 CANCELLED AT 2026-11-16T21:27:23 ***


==> anc/logs/bb/v6n_G9_1687459.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 c90f58b10c53e9ed9b18afc7f8c738b4560ad1fb7b43064c88a0aee96f5abf56
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node251.prod.phadcloud.local Mon Nov 16 09:16:40 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-11)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 21:16:38
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.3s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 1 subproblems: 46 ; threads 108


==> anc/logs/bb/v6n_S2_1685497.err <==
SUBDONE 143 eps=1111-1 ch=-1-1-1-1: nodes 7127299 fails 0 ; 1/13 at 336s
SUBDONE 219 eps=1-11-1-1 ch=-1-11-1: nodes 7859367 fails 0 ; 2/13 at 367s
SUBDONE 251 eps=1-1-1-1-1 ch=-1-11-1: nodes 12191479 fails 0 ; 3/13 at 386s
SUBDONE 187 eps=1-1-11-1 ch=-1-11-1: nodes 11067373 fails 0 ; 4/13 at 409s
SUBDONE 177 eps=1-1-11-1 ch=-1111: nodes 32307413 fails 0 ; 5/13 at 409s
SUBDONE 119 eps=1-1-1-11 ch=-1-1-11: nodes 5311557 fails 0 ; 6/13 at 437s
SUBDONE 154 eps=1-111-1 ch=1-11-1: nodes 16654631 fails 0 ; 7/13 at 448s
SUBDONE 165 eps=11-11-1 ch=-11-11: nodes 39333715 fails 0 ; 8/13 at 508s
SUBDONE 229 eps=11-1-1-1 ch=-11-11: nodes 18583939 fails 0 ; 9/13 at 549s
SUBDONE 196 eps=111-1-1 ch=11-11: nodes 35557581 fails 0 ; 10/13 at 596s
SUBDONE 241 eps=1-1-1-1-1 ch=-1111: nodes 55061247 fails 0 ; 11/13 at 696s
SUBDONE 210 eps=1-11-1-1 ch=1-111: nodes 166586359 fails 0 ; 12/13 at 697s
SUBDONE 130 eps=1111-1 ch=1-111: nodes 338036797 fails 0 ; 13/13 at 803s


==> anc/logs/bb/v6n_S2_1685497.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 4a26f6e4ac323242af880315416d85e0748f575d556f98d3221adde1ecc1e749
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node165.prod.phadcloud.local Mon Nov 16 07:33:19 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-14)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 19:33:17
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.1s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 13 subproblems: 119,130,143,154,165,177,187,196,210,219,229,241,251 ; threads 108
WORK-STEALING DONE: subproblems 13/13 ; nodes 745678757 ; fails 0 ; 803.5s
C10-BB6-SUBLIST: PASS
EXIT 0


==> anc/logs/bb/v6r_A_1684035.err <==
slurmstepd: error: *** JOB 1684035 ON node152 CANCELLED AT 2026-11-16T18:19:00 ***


==> anc/logs/bb/v6r_A_1684035.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 46268f6859dcf171fc0dd3fec773512556d97c43c179e8cf8d495ed8b52ce584
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node152.prod.phadcloud.local Mon Nov 16 06:18:59 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-14)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 18:18:56
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.1s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 47 subproblems: 109,113,115,117,121,123,128,132,136,138,141,145,148,152,155,160,162,164,168,172,174,178,180,183,186,189,191,193,197,201,205,209,212,215,217,220,223,225,228,232,235,237,242,244,248,250,253 ; threads 112


==> anc/logs/bb/v6r_A_1684044.err <==
SUBDONE 121 eps=1-1-1-11 ch=-111-1: nodes 16225731 fails 0 ; 1/47 at 1856s
SUBDONE 191 eps=1-1-11-1 ch=-1-1-1-1: nodes 5742443 fails 0 ; 2/47 at 2197s
SUBDONE 115 eps=1-1-1-11 ch=-1-111: nodes 7477889 fails 0 ; 3/47 at 2298s
SUBDONE 217 eps=1-11-1-1 ch=-111-1: nodes 10708167 fails 0 ; 4/47 at 2331s
SUBDONE 189 eps=1-1-11-1 ch=-11-1-1: nodes 10715803 fails 0 ; 5/47 at 2419s
SUBDONE 237 eps=11-1-1-1 ch=-11-1-1: nodes 16784083 fails 0 ; 6/47 at 3005s
SUBDONE 232 eps=11-1-1-1 ch=111-1: nodes 30375285 fails 0 ; 7/47 at 3023s
SUBDONE 193 eps=111-1-1 ch=-1111: nodes 25756685 fails 0 ; 8/47 at 3289s
SUBDONE 109 eps=11-1-11 ch=-11-1-1: nodes 22343785 fails 0 ; 9/47 at 3295s
SUBDONE 235 eps=11-1-1-1 ch=-1-11-1: nodes 17021029 fails 0 ; 10/47 at 3307s
SUBDONE 186 eps=1-1-11-1 ch=1-11-1: nodes 19757937 fails 0 ; 11/47 at 3704s
SUBDONE 123 eps=1-1-1-11 ch=-1-11-1: nodes 16756883 fails 0 ; 12/47 at 3765s
SUBDONE 205 eps=111-1-1 ch=-11-1-1: nodes 12002335 fails 0 ; 13/47 at 3939s
SUBDONE 178 eps=1-1-11-1 ch=1-111: nodes 38808261 fails 0 ; 14/47 at 4056s
SUBDONE 183 eps=1-1-11-1 ch=-1-1-11: nodes 10752891 fails 0 ; 15/47 at 4152s
SUBDONE 197 eps=111-1-1 ch=-11-11: nodes 18485707 fails 0 ; 16/47 at 4185s
SUBDONE 155 eps=1-111-1 ch=-1-11-1: nodes 14321849 fails 0 ; 17/47 at 4325s
SUBDONE 141 eps=1111-1 ch=-11-1-1: nodes 21173099 fails 0 ; 18/47 at 4364s
SUBDONE 228 eps=11-1-1-1 ch=11-11: nodes 41042301 fails 0 ; 19/47 at 4522s
SUBDONE 201 eps=111-1-1 ch=-111-1: nodes 18293327 fails 0 ; 20/47 at 4949s
SUBDONE 145 eps=1-111-1 ch=-1111: nodes 29509379 fails 0 ; 21/47 at 5068s
SUBDONE 152 eps=1-111-1 ch=111-1: nodes 29848487 fails 0 ; 22/47 at 5096s
SUBDONE 225 eps=11-1-1-1 ch=-1111: nodes 29959509 fails 0 ; 23/47 at 5292s
SUBDONE 180 eps=1-1-11-1 ch=11-11: nodes 38082521 fails 0 ; 24/47 at 6134s
SUBDONE 253 eps=1-1-1-1-1 ch=-11-1-1: nodes 11380935 fails 0 ; 25/47 at 6163s
SUBDONE 136 eps=1111-1 ch=111-1: nodes 114209087 fails 0 ; 26/47 at 8476s
SUBDONE 220 eps=1-11-1-1 ch=11-1-1: nodes 52441809 fails 0 ; 27/47 at 9254s
SUBDONE 148 eps=1-111-1 ch=11-11: nodes 36050269 fails 0 ; 28/47 at 9411s
SUBDONE 212 eps=1-11-1-1 ch=11-11: nodes 142649529 fails 0 ; 29/47 at 10731s
SUBDONE 132 eps=1111-1 ch=11-11: nodes 324451653 fails 0 ; 30/47 at 11297s
SUBDONE 248 eps=1-1-1-1-1 ch=111-1: nodes 53925895 fails 0 ; 31/47 at 11686s
SUBDONE 223 eps=1-11-1-1 ch=-1-1-1-1: nodes 55322359 fails 0 ; 32/47 at 11983s
SUBDONE 128 eps=1111-1 ch=1111: nodes 187699985 fails 0 ; 33/47 at 12499s
SUBDONE 244 eps=1-1-1-1-1 ch=11-11: nodes 333655097 fails 0 ; 34/47 at 12519s
SUBDONE 215 eps=1-11-1-1 ch=-1-1-11: nodes 196182773 fails 0 ; 35/47 at 12757s
SUBDONE 162 eps=11-11-1 ch=1-111: nodes 692816067 fails 0 ; 36/47 at 12766s
SUBDONE 113 eps=1-1-1-11 ch=-1111: nodes 128277433 fails 0 ; 37/47 at 12874s
SUBDONE 250 eps=1-1-1-1-1 ch=1-11-1: nodes 563230847 fails 0 ; 38/47 at 12927s
SUBDONE 242 eps=1-1-1-1-1 ch=1-111: nodes 339735895 fails 0 ; 39/47 at 12927s
SUBDONE 174 eps=11-11-1 ch=1-1-1-1: nodes 470050805 fails 0 ; 40/47 at 12927s
SUBDONE 117 eps=1-1-1-11 ch=-11-11: nodes 1077152619 fails 0 ; 41/47 at 12931s
SUBDONE 172 eps=11-11-1 ch=11-1-1: nodes 574903589 fails 0 ; 42/47 at 12931s
SUBDONE 160 eps=11-11-1 ch=1111: nodes 1057272105 fails 0 ; 43/47 at 12931s
SUBDONE 209 eps=1-11-1-1 ch=-1111: nodes 369202437 fails 0 ; 44/47 at 12932s
SUBDONE 164 eps=11-11-1 ch=11-11: nodes 599606119 fails 0 ; 45/47 at 12932s
SUBDONE 138 eps=1111-1 ch=1-11-1: nodes 768135937 fails 0 ; 46/47 at 12933s
SUBDONE 168 eps=11-11-1 ch=111-1: nodes 762200725 fails 0 ; 47/47 at 12933s


==> anc/logs/bb/v6r_A_1684044.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 2f68fbb6e71232825c9520b30fb390b1b00c05868be83cc0bebb7ef0aebfebfa
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node138.prod.phadcloud.local Mon Nov 16 06:19:04 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-5)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 18:19:03
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.1s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 47 subproblems: 109,113,115,117,121,123,128,132,136,138,141,145,148,152,155,160,162,164,168,172,174,178,180,183,186,189,191,193,197,201,205,209,212,215,217,220,223,225,228,232,235,237,242,244,248,250,253 ; threads 108
WORK-STEALING DONE: subproblems 47/47 ; nodes 9412499355 ; fails 0 ; 12933.3s
C10-BB6-SUBLIST: PASS
EXIT 0


==> anc/logs/bb/v6r_B_1684069.err <==
slurmstepd: error: *** JOB 1684069 ON node78 CANCELLED AT 2026-11-16T19:37:34 ***


==> anc/logs/bb/v6r_B_1684069.out <==
SRC_SHA256 7267865364b4e7aef6868b04fe6fbb2bb647513a55a6426ba54dc89196bcc8b1
BIN_SHA256 2ccebd47e2e24514b2b337b33e1de158e3ec6e0c759c5bdfb6f3b63cd01a91a7
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST node78.prod.phadcloud.local Mon Nov 16 07:16:49 PM CST 2026
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler 11.5.0 20240719 (Red Hat 11.5.0-14)
VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built Nov 16 2026 19:16:48
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.1s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 40 subproblems: 112,114,116,120,122,129,133,137,139,144,149,153,158,161,163,170,173,176,179,181,188,190,192,194,200,208,211,213,216,218,224,226,231,234,236,243,245,249,252,254 ; threads 108


==> anc/logs/bb7/full.err <==
SUBDONE   6 eps=11111 ch=1-1-11: nodes 1266045 fails 0 ; 1/256 at 19s
SUBDONE  15 eps=11111 ch=-1-1-1-1: nodes 3383473 fails 0 ; 2/256 at 59s
SUBDONE   7 eps=11111 ch=-1-1-11: nodes 3935285 fails 0 ; 3/256 at 80s
SUBDONE  14 eps=11111 ch=1-1-1-1: nodes 3985851 fails 0 ; 4/256 at 83s
SUBDONE  13 eps=11111 ch=-11-1-1: nodes 9507219 fails 0 ; 5/256 at 190s
SUBDONE  12 eps=11111 ch=11-1-1: nodes 9449575 fails 0 ; 6/256 at 197s
SUBDONE  11 eps=11111 ch=-1-11-1: nodes 9923383 fails 0 ; 7/256 at 200s
SUBDONE  22 eps=1-1111 ch=1-1-11: nodes 265921 fails 0 ; 8/256 at 201s
SUBDONE   3 eps=11111 ch=-1-111: nodes 10624547 fails 0 ; 9/256 at 221s
SUBDONE   9 eps=11111 ch=-111-1: nodes 16316043 fails 0 ; 10/256 at 283s
SUBDONE  19 eps=1-1111 ch=-1-111: nodes 11274711 fails 0 ; 11/256 at 317s
SUBDONE  23 eps=1-1111 ch=-1-1-11: nodes 5432619 fails 0 ; 12/256 at 319s
SUBDONE  25 eps=1-1111 ch=-111-1: nodes 18434253 fails 0 ; 13/256 at 659s
SUBDONE  27 eps=1-1111 ch=-1-11-1: nodes 18228669 fails 0 ; 14/256 at 688s
SUBDONE  17 eps=1-1111 ch=-1111: nodes 33351353 fails 0 ; 15/256 at 742s
SUBDONE  16 eps=1-1111 ch=1111: nodes 40326463 fails 0 ; 16/256 at 848s
SUBDONE  21 eps=1-1111 ch=-11-11: nodes 30822569 fails 0 ; 17/256 at 855s
SUBDONE  30 eps=1-1111 ch=1-1-1-1: nodes 5492613 fails 0 ; 18/256 at 862s
SUBDONE  28 eps=1-1111 ch=11-1-1: nodes 10675193 fails 0 ; 19/256 at 885s
SUBDONE  24 eps=1-1111 ch=111-1: nodes 33835457 fails 0 ; 20/256 at 921s
SUBDONE  31 eps=1-1111 ch=-1-1-1-1: nodes 5083177 fails 0 ; 21/256 at 932s
SUBDONE  26 eps=1-1111 ch=1-11-1: nodes 29728767 fails 0 ; 22/256 at 959s
SUBDONE  29 eps=1-1111 ch=-11-1-1: nodes 17892499 fails 0 ; 23/256 at 1052s
SUBDONE  38 eps=11-111 ch=1-1-11: nodes 319451 fails 0 ; 24/256 at 1054s
SUBDONE   8 eps=11111 ch=111-1: nodes 50536841 fails 0 ; 25/256 at 1071s
SUBDONE   1 eps=11111 ch=-1111: nodes 51920811 fails 0 ; 26/256 at 1111s
SUBDONE  41 eps=11-111 ch=-111-1: nodes 13866085 fails 0 ; 27/256 at 1322s
SUBDONE  18 eps=1-1111 ch=1-111: nodes 60099181 fails 0 ; 28/256 at 1464s
SUBDONE  37 eps=11-111 ch=-11-11: nodes 27121499 fails 0 ; 29/256 at 1469s
SUBDONE  20 eps=1-1111 ch=11-11: nodes 59417251 fails 0 ; 30/256 at 1564s
SUBDONE  43 eps=11-111 ch=-1-11-1: nodes 11084657 fails 0 ; 31/256 at 1660s
SUBDONE  45 eps=11-111 ch=-11-1-1: nodes 10437043 fails 0 ; 32/256 at 1747s
SUBDONE   0 eps=11111 ch=1111: nodes 84681251 fails 0 ; 33/256 at 1811s
SUBDONE  42 eps=11-111 ch=1-11-1: nodes 27099563 fails 0 ; 34/256 at 1839s
SUBDONE  47 eps=11-111 ch=-1-1-1-1: nodes 27028831 fails 0 ; 35/256 at 2224s
SUBDONE  48 eps=1-1-111 ch=1111: nodes 32385861 fails 0 ; 36/256 at 2466s
SUBDONE  51 eps=1-1-111 ch=-1-111: nodes 4960513 fails 0 ; 37/256 at 2566s
SUBDONE  49 eps=1-1-111 ch=-1111: nodes 38562045 fails 0 ; 38/256 at 2679s
SUBDONE  53 eps=1-1-111 ch=-11-11: nodes 42095395 fails 0 ; 39/256 at 3569s
SUBDONE  54 eps=1-1-111 ch=1-1-11: nodes 728753 fails 0 ; 40/256 at 3581s
SUBDONE  55 eps=1-1-111 ch=-1-1-11: nodes 2677177 fails 0 ; 41/256 at 3640s
SUBDONE  50 eps=1-1-111 ch=1-111: nodes 60766847 fails 0 ; 42/256 at 3670s
SUBDONE  52 eps=1-1-111 ch=11-11: nodes 61106069 fails 0 ; 43/256 at 4008s
SUBDONE  56 eps=1-1-111 ch=111-1: nodes 39551737 fails 0 ; 44/256 at 4482s
SUBDONE  57 eps=1-1-111 ch=-111-1: nodes 45393413 fails 0 ; 45/256 at 4595s
SUBDONE  60 eps=1-1-111 ch=11-1-1: nodes 4440191 fails 0 ; 46/256 at 4683s
SUBDONE  58 eps=1-1-111 ch=1-11-1: nodes 40595413 fails 0 ; 47/256 at 4850s
SUBDONE   2 eps=11111 ch=1-111: nodes 267324527 fails 0 ; 48/256 at 4866s
SUBDONE  62 eps=1-1-111 ch=1-1-1-1: nodes 2794275 fails 0 ; 49/256 at 4907s
SUBDONE  63 eps=1-1-111 ch=-1-1-1-1: nodes 3173111 fails 0 ; 50/256 at 4913s
SUBDONE  59 eps=1-1-111 ch=-1-11-1: nodes 26761477 fails 0 ; 51/256 at 5037s
SUBDONE   4 eps=11111 ch=11-11: nodes 278188383 fails 0 ; 52/256 at 5078s
SUBDONE  61 eps=1-1-111 ch=-11-1-1: nodes 25395845 fails 0 ; 53/256 at 5208s
SUBDONE  67 eps=111-11 ch=-1-111: nodes 15223469 fails 0 ; 54/256 at 5429s
SUBDONE  65 eps=111-11 ch=-1111: nodes 55635657 fails 0 ; 55/256 at 6153s
SUBDONE  70 eps=111-11 ch=1-1-11: nodes 417861 fails 0 ; 56/256 at 6157s
SUBDONE  69 eps=111-11 ch=-11-11: nodes 42195923 fails 0 ; 57/256 at 6330s
SUBDONE  64 eps=111-11 ch=1111: nodes 70744999 fails 0 ; 58/256 at 6433s
SUBDONE  66 eps=111-11 ch=1-111: nodes 63054193 fails 0 ; 59/256 at 6444s
SUBDONE  71 eps=111-11 ch=-1-1-11: nodes 16209109 fails 0 ; 60/256 at 6524s
SUBDONE  68 eps=111-11 ch=11-11: nodes 62386763 fails 0 ; 61/256 at 6596s
SUBDONE  73 eps=111-11 ch=-111-1: nodes 18561617 fails 0 ; 62/256 at 6765s
SUBDONE  76 eps=111-11 ch=11-1-1: nodes 13772901 fails 0 ; 63/256 at 6916s
SUBDONE  75 eps=111-11 ch=-1-11-1: nodes 22157387 fails 0 ; 64/256 at 7010s
SUBDONE  79 eps=111-11 ch=-1-1-1-1: nodes 5292313 fails 0 ; 65/256 at 7098s
SUBDONE  10 eps=11111 ch=1-11-1: nodes 386276701 fails 0 ; 66/256 at 7152s
SUBDONE   5 eps=11111 ch=-11-11: nodes 390190033 fails 0 ; 67/256 at 7215s
SUBDONE  77 eps=111-11 ch=-11-1-1: nodes 21787425 fails 0 ; 68/256 at 7247s
SUBDONE  78 eps=111-11 ch=1-1-1-1: nodes 16439629 fails 0 ; 69/256 at 7297s
SUBDONE  74 eps=111-11 ch=1-11-1: nodes 40458651 fails 0 ; 70/256 at 7328s
SUBDONE  72 eps=111-11 ch=111-1: nodes 54396293 fails 0 ; 71/256 at 7560s
SUBDONE  86 eps=1-11-11 ch=1-1-11: nodes 1082253 fails 0 ; 72/256 at 7575s
SUBDONE  85 eps=1-11-11 ch=-11-11: nodes 20077071 fails 0 ; 73/256 at 7673s
SUBDONE  83 eps=1-11-11 ch=-1-111: nodes 37734041 fails 0 ; 74/256 at 7925s
SUBDONE  89 eps=1-11-11 ch=-111-1: nodes 10831497 fails 0 ; 75/256 at 8092s
SUBDONE  84 eps=1-11-11 ch=11-11: nodes 47924467 fails 0 ; 76/256 at 8226s
SUBDONE  82 eps=1-11-11 ch=1-111: nodes 55905183 fails 0 ; 77/256 at 8288s
SUBDONE  91 eps=1-11-11 ch=-1-11-1: nodes 6007329 fails 0 ; 78/256 at 8338s
SUBDONE  90 eps=1-11-11 ch=1-11-1: nodes 19357179 fails 0 ; 79/256 at 8425s
SUBDONE  93 eps=1-11-11 ch=-11-1-1: nodes 5758785 fails 0 ; 80/256 at 8445s
SUBDONE  95 eps=1-11-11 ch=-1-1-1-1: nodes 2224627 fails 0 ; 81/256 at 8473s
SUBDONE  92 eps=1-11-11 ch=11-1-1: nodes 31817407 fails 0 ; 82/256 at 8875s
SUBDONE  96 eps=11-1-11 ch=1111: nodes 29202583 fails 0 ; 83/256 at 9028s
SUBDONE  87 eps=1-11-11 ch=-1-1-11: nodes 73375631 fails 0 ; 84/256 at 9056s
SUBDONE  99 eps=11-1-11 ch=-1-111: nodes 4931193 fails 0 ; 85/256 at 9155s
SUBDONE  97 eps=11-1-11 ch=-1111: nodes 33223967 fails 0 ; 86/256 at 9556s
SUBDONE  94 eps=1-11-11 ch=1-1-1-1: nodes 75108271 fails 0 ; 87/256 at 9953s
SUBDONE 102 eps=11-1-11 ch=1-1-11: nodes 763959 fails 0 ; 88/256 at 9964s
SUBDONE 101 eps=11-1-11 ch=-11-11: nodes 20898397 fails 0 ; 89/256 at 9967s
SUBDONE 103 eps=11-1-11 ch=-1-1-11: nodes 3166299 fails 0 ; 90/256 at 10027s
SUBDONE  98 eps=11-1-11 ch=1-111: nodes 47141297 fails 0 ; 91/256 at 10050s
SUBDONE 100 eps=11-1-11 ch=11-11: nodes 47548279 fails 0 ; 92/256 at 10192s
SUBDONE 105 eps=11-1-11 ch=-111-1: nodes 14073067 fails 0 ; 93/256 at 10251s
SUBDONE 108 eps=11-1-11 ch=11-1-1: nodes 4027409 fails 0 ; 94/256 at 10332s
SUBDONE 106 eps=11-1-11 ch=1-11-1: nodes 20100735 fails 0 ; 95/256 at 10446s
SUBDONE 110 eps=11-1-11 ch=1-1-1-1: nodes 3598343 fails 0 ; 96/256 at 10517s
SUBDONE 104 eps=11-1-11 ch=111-1: nodes 33692115 fails 0 ; 97/256 at 10646s
SUBDONE 107 eps=11-1-11 ch=-1-11-1: nodes 23759233 fails 0 ; 98/256 at 10679s
SUBDONE 111 eps=11-1-11 ch=-1-1-1-1: nodes 13297703 fails 0 ; 99/256 at 10763s
SUBDONE 109 eps=11-1-11 ch=-11-1-1: nodes 22343785 fails 0 ; 100/256 at 10786s
SUBDONE 115 eps=1-1-1-11 ch=-1-111: nodes 7477889 fails 0 ; 101/256 at 10933s
SUBDONE 113 eps=1-1-1-11 ch=-1111: nodes 128277433 fails 0 ; 102/256 at 13189s
SUBDONE  81 eps=1-11-11 ch=-1111: nodes 268017599 fails 0 ; 103/256 at 13580s
SUBDONE 118 eps=1-1-1-11 ch=1-1-11: nodes 463269 fails 0 ; 104/256 at 13586s
SUBDONE 119 eps=1-1-1-11 ch=-1-1-11: nodes 5311557 fails 0 ; 105/256 at 13695s
SUBDONE  88 eps=1-11-11 ch=111-1: nodes 256840879 fails 0 ; 106/256 at 13792s
SUBDONE 121 eps=1-1-1-11 ch=-111-1: nodes 16225731 fails 0 ; 107/256 at 14027s
SUBDONE  80 eps=1-11-11 ch=1111: nodes 301115331 fails 0 ; 108/256 at 14514s
SUBDONE 112 eps=1-1-1-11 ch=1111: nodes 195518497 fails 0 ; 109/256 at 14594s
SUBDONE 124 eps=1-1-1-11 ch=11-1-1: nodes 6197663 fails 0 ; 110/256 at 14723s
SUBDONE 123 eps=1-1-1-11 ch=-1-11-1: nodes 16756883 fails 0 ; 111/256 at 14832s
SUBDONE 126 eps=1-1-1-11 ch=1-1-1-1: nodes 5678059 fails 0 ; 112/256 at 14956s
SUBDONE 125 eps=1-1-1-11 ch=-11-1-1: nodes 15992751 fails 0 ; 113/256 at 15025s
SUBDONE 127 eps=1-1-1-11 ch=-1-1-1-1: nodes 17698031 fails 0 ; 114/256 at 15344s
SUBDONE 120 eps=1-1-1-11 ch=111-1: nodes 124638211 fails 0 ; 115/256 at 16153s
SUBDONE 129 eps=1111-1 ch=-1111: nodes 115825273 fails 0 ; 116/256 at 17677s
SUBDONE 131 eps=1111-1 ch=-1-111: nodes 3903105 fails 0 ; 117/256 at 17740s
SUBDONE 128 eps=1111-1 ch=1111: nodes 187699985 fails 0 ; 118/256 at 18890s
SUBDONE 114 eps=1-1-1-11 ch=1-111: nodes 468984581 fails 0 ; 119/256 at 19443s
SUBDONE 134 eps=1111-1 ch=1-1-11: nodes 272291 fails 0 ; 120/256 at 19444s
SUBDONE 135 eps=1111-1 ch=-1-1-11: nodes 3353507 fails 0 ; 121/256 at 19507s
SUBDONE 116 eps=1-1-1-11 ch=11-11: nodes 463840751 fails 0 ; 122/256 at 19602s
SUBDONE 137 eps=1111-1 ch=-111-1: nodes 35335351 fails 0 ; 123/256 at 20316s
SUBDONE  39 eps=11-111 ch=-1-1-11: nodes 683903605 fails 0 ; 124/256 at 20936s
SUBDONE 139 eps=1111-1 ch=-1-11-1: nodes 22110639 fails 0 ; 125/256 at 21377s
SUBDONE 140 eps=1111-1 ch=11-1-1: nodes 3319685 fails 0 ; 126/256 at 21428s
SUBDONE  46 eps=11-111 ch=1-1-1-1: nodes 698018287 fails 0 ; 127/256 at 21575s
SUBDONE 142 eps=1111-1 ch=1-1-1-1: nodes 3610351 fails 0 ; 128/256 at 21645s
SUBDONE 143 eps=1111-1 ch=-1-1-1-1: nodes 7127299 fails 0 ; 129/256 at 21758s
SUBDONE 136 eps=1111-1 ch=111-1: nodes 114209087 fails 0 ; 130/256 at 21797s
SUBDONE 141 eps=1111-1 ch=-11-1-1: nodes 21173099 fails 0 ; 131/256 at 21852s
SUBDONE 130 eps=1111-1 ch=1-111: nodes 338036797 fails 0 ; 132/256 at 22076s
SUBDONE 144 eps=1-111-1 ch=1111: nodes 24824585 fails 0 ; 133/256 at 22193s
SUBDONE 147 eps=1-111-1 ch=-1-111: nodes 6222685 fails 0 ; 134/256 at 22202s
SUBDONE 145 eps=1-111-1 ch=-1111: nodes 29509379 fails 0 ; 135/256 at 22357s
SUBDONE 150 eps=1-111-1 ch=1-1-11: nodes 650547 fails 0 ; 136/256 at 22366s
SUBDONE 151 eps=1-111-1 ch=-1-1-11: nodes 5320699 fails 0 ; 137/256 at 22483s
SUBDONE 149 eps=1-111-1 ch=-11-11: nodes 17321071 fails 0 ; 138/256 at 22515s
SUBDONE 146 eps=1-111-1 ch=1-111: nodes 36866379 fails 0 ; 139/256 at 22590s
SUBDONE 153 eps=1-111-1 ch=-111-1: nodes 18986337 fails 0 ; 140/256 at 22860s
SUBDONE 154 eps=1-111-1 ch=1-11-1: nodes 16654631 fails 0 ; 141/256 at 22902s
SUBDONE 148 eps=1-111-1 ch=11-11: nodes 36050269 fails 0 ; 142/256 at 22927s
SUBDONE 156 eps=1-111-1 ch=11-1-1: nodes 5013779 fails 0 ; 143/256 at 23004s
SUBDONE 152 eps=1-111-1 ch=111-1: nodes 29848487 fails 0 ; 144/256 at 23078s
SUBDONE 155 eps=1-111-1 ch=-1-11-1: nodes 14321849 fails 0 ; 145/256 at 23130s
SUBDONE 158 eps=1-111-1 ch=1-1-1-1: nodes 5760905 fails 0 ; 146/256 at 23131s
SUBDONE 157 eps=1-111-1 ch=-11-1-1: nodes 13383443 fails 0 ; 147/256 at 23177s
SUBDONE 159 eps=1-111-1 ch=-1-1-1-1: nodes 8753779 fails 0 ; 148/256 at 23237s
SUBDONE 132 eps=1111-1 ch=11-11: nodes 324451653 fails 0 ; 149/256 at 23533s
SUBDONE  44 eps=11-111 ch=11-1-1: nodes 705531417 fails 0 ; 150/256 at 24973s
SUBDONE 165 eps=11-11-1 ch=-11-11: nodes 39333715 fails 0 ; 151/256 at 25854s
SUBDONE 166 eps=11-11-1 ch=1-1-11: nodes 2668605 fails 0 ; 152/256 at 25910s
SUBDONE  36 eps=11-111 ch=11-11: nodes 878861961 fails 0 ; 153/256 at 28162s
SUBDONE  35 eps=11-111 ch=-1-111: nodes 829578411 fails 0 ; 154/256 at 28569s
SUBDONE 169 eps=11-11-1 ch=-111-1: nodes 16098257 fails 0 ; 155/256 at 28899s
SUBDONE  40 eps=11-111 ch=111-1: nodes 945608229 fails 0 ; 156/256 at 29131s
SUBDONE 171 eps=11-11-1 ch=-1-11-1: nodes 7199247 fails 0 ; 157/256 at 29287s
SUBDONE 170 eps=11-11-1 ch=1-11-1: nodes 38033455 fails 0 ; 158/256 at 29779s
SUBDONE 173 eps=11-11-1 ch=-11-1-1: nodes 6783281 fails 0 ; 159/256 at 29923s
SUBDONE 133 eps=1111-1 ch=-11-11: nodes 711717945 fails 0 ; 160/256 at 31171s
SUBDONE 175 eps=11-11-1 ch=-1-1-1-1: nodes 3149075 fails 0 ; 161/256 at 31222s
SUBDONE 176 eps=1-1-11-1 ch=1111: nodes 42135189 fails 0 ; 162/256 at 32020s
SUBDONE  33 eps=11-111 ch=-1111: nodes 1036897187 fails 0 ; 163/256 at 32084s
SUBDONE 117 eps=1-1-1-11 ch=-11-11: nodes 1077152619 fails 0 ; 164/256 at 32483s
SUBDONE 179 eps=1-1-11-1 ch=-1-111: nodes 7888227 fails 0 ; 165/256 at 32647s
SUBDONE  34 eps=11-111 ch=1-111: nodes 1026357005 fails 0 ; 166/256 at 32704s
SUBDONE 177 eps=1-1-11-1 ch=-1111: nodes 32307413 fails 0 ; 167/256 at 32713s
SUBDONE 182 eps=1-1-11-1 ch=1-1-11: nodes 489027 fails 0 ; 168/256 at 32718s
SUBDONE 178 eps=1-1-11-1 ch=1-111: nodes 38808261 fails 0 ; 169/256 at 32863s
SUBDONE 183 eps=1-1-11-1 ch=-1-1-11: nodes 10752891 fails 0 ; 170/256 at 32962s
SUBDONE 181 eps=1-1-11-1 ch=-11-11: nodes 20821809 fails 0 ; 171/256 at 33080s
SUBDONE 185 eps=1-1-11-1 ch=-111-1: nodes 13600797 fails 0 ; 172/256 at 33186s
SUBDONE 138 eps=1111-1 ch=1-11-1: nodes 768135937 fails 0 ; 173/256 at 33246s
SUBDONE 187 eps=1-1-11-1 ch=-1-11-1: nodes 11067373 fails 0 ; 174/256 at 33373s
SUBDONE 188 eps=1-1-11-1 ch=11-1-1: nodes 6751041 fails 0 ; 175/256 at 33383s
SUBDONE 180 eps=1-1-11-1 ch=11-11: nodes 38082521 fails 0 ; 176/256 at 33416s
SUBDONE 186 eps=1-1-11-1 ch=1-11-1: nodes 19757937 fails 0 ; 177/256 at 33431s
SUBDONE 191 eps=1-1-11-1 ch=-1-1-1-1: nodes 5742443 fails 0 ; 178/256 at 33510s
SUBDONE 184 eps=1-1-11-1 ch=111-1: nodes 31594007 fails 0 ; 179/256 at 33544s
SUBDONE 189 eps=1-1-11-1 ch=-11-1-1: nodes 10715803 fails 0 ; 180/256 at 33555s
SUBDONE 190 eps=1-1-11-1 ch=1-1-1-1: nodes 10955521 fails 0 ; 181/256 at 33624s
SUBDONE 195 eps=111-1-1 ch=-1-111: nodes 5459151 fails 0 ; 182/256 at 33676s
SUBDONE 192 eps=111-1-1 ch=1111: nodes 18236015 fails 0 ; 183/256 at 33734s
SUBDONE 198 eps=111-1-1 ch=1-1-11: nodes 555143 fails 0 ; 184/256 at 33740s
SUBDONE 199 eps=111-1-1 ch=-1-1-11: nodes 4091525 fails 0 ; 185/256 at 33838s
SUBDONE 197 eps=111-1-1 ch=-11-11: nodes 18485707 fails 0 ; 186/256 at 33993s
SUBDONE 193 eps=111-1-1 ch=-1111: nodes 25756685 fails 0 ; 187/256 at 34025s
SUBDONE 122 eps=1-1-1-11 ch=1-11-1: nodes 1137901241 fails 0 ; 188/256 at 34129s
SUBDONE 194 eps=111-1-1 ch=1-111: nodes 35965743 fails 0 ; 189/256 at 34264s
SUBDONE 201 eps=111-1-1 ch=-111-1: nodes 18293327 fails 0 ; 190/256 at 34283s
SUBDONE 202 eps=111-1-1 ch=1-11-1: nodes 17706949 fails 0 ; 191/256 at 34324s
SUBDONE 196 eps=111-1-1 ch=11-11: nodes 35557581 fails 0 ; 192/256 at 34334s
SUBDONE 203 eps=111-1-1 ch=-1-11-1: nodes 12896227 fails 0 ; 193/256 at 34352s
SUBDONE 200 eps=111-1-1 ch=111-1: nodes 26248305 fails 0 ; 194/256 at 34361s
SUBDONE 204 eps=111-1-1 ch=11-1-1: nodes 4640373 fails 0 ; 195/256 at 34365s
SUBDONE 207 eps=111-1-1 ch=-1-1-1-1: nodes 3267957 fails 0 ; 196/256 at 34381s
SUBDONE 206 eps=111-1-1 ch=1-1-1-1: nodes 4444663 fails 0 ; 197/256 at 34429s
SUBDONE 205 eps=111-1-1 ch=-11-1-1: nodes 12002335 fails 0 ; 198/256 at 34487s
SUBDONE 213 eps=1-11-1-1 ch=-11-11: nodes 17572165 fails 0 ; 199/256 at 34785s
SUBDONE 214 eps=1-11-1-1 ch=1-1-11: nodes 537957 fails 0 ; 200/256 at 34792s
SUBDONE 211 eps=1-11-1-1 ch=-1-111: nodes 66610683 fails 0 ; 201/256 at 35604s
SUBDONE 212 eps=1-11-1-1 ch=11-11: nodes 142649529 fails 0 ; 202/256 at 36982s
SUBDONE 217 eps=1-11-1-1 ch=-111-1: nodes 10708167 fails 0 ; 203/256 at 37147s
SUBDONE 210 eps=1-11-1-1 ch=1-111: nodes 166586359 fails 0 ; 204/256 at 37359s
SUBDONE 218 eps=1-11-1-1 ch=1-11-1: nodes 17433963 fails 0 ; 205/256 at 37429s
SUBDONE 219 eps=1-11-1-1 ch=-1-11-1: nodes 7859367 fails 0 ; 206/256 at 37491s
SUBDONE 221 eps=1-11-1-1 ch=-11-1-1: nodes 7356347 fails 0 ; 207/256 at 37612s
SUBDONE 220 eps=1-11-1-1 ch=11-1-1: nodes 52441809 fails 0 ; 208/256 at 38382s
SUBDONE 215 eps=1-11-1-1 ch=-1-1-11: nodes 196182773 fails 0 ; 209/256 at 38399s
SUBDONE 224 eps=11-1-1-1 ch=1111: nodes 35418033 fails 0 ; 210/256 at 39102s
SUBDONE 223 eps=1-11-1-1 ch=-1-1-1-1: nodes 55322359 fails 0 ; 211/256 at 39358s
SUBDONE 225 eps=11-1-1-1 ch=-1111: nodes 29959509 fails 0 ; 212/256 at 39743s
SUBDONE 227 eps=11-1-1-1 ch=-1-111: nodes 8670943 fails 0 ; 213/256 at 39918s
SUBDONE 226 eps=11-1-1-1 ch=1-111: nodes 41959493 fails 0 ; 214/256 at 40291s
SUBDONE 229 eps=11-1-1-1 ch=-11-11: nodes 18583939 fails 0 ; 215/256 at 40644s
SUBDONE 230 eps=11-1-1-1 ch=1-1-11: nodes 497861 fails 0 ; 216/256 at 40651s
SUBDONE 231 eps=11-1-1-1 ch=-1-1-11: nodes 3213985 fails 0 ; 217/256 at 40715s
SUBDONE 228 eps=11-1-1-1 ch=11-11: nodes 41042301 fails 0 ; 218/256 at 40827s
SUBDONE 233 eps=11-1-1-1 ch=-111-1: nodes 11116963 fails 0 ; 219/256 at 41013s
SUBDONE 167 eps=11-11-1 ch=-1-1-11: nodes 473897531 fails 0 ; 220/256 at 41250s
SUBDONE 234 eps=11-1-1-1 ch=1-11-1: nodes 17913623 fails 0 ; 221/256 at 41359s
SUBDONE 232 eps=11-1-1-1 ch=111-1: nodes 30375285 fails 0 ; 222/256 at 41367s
SUBDONE 222 eps=1-11-1-1 ch=1-1-1-1: nodes 208953535 fails 0 ; 223/256 at 41490s
SUBDONE 236 eps=11-1-1-1 ch=11-1-1: nodes 8042713 fails 0 ; 224/256 at 41520s
SUBDONE 238 eps=11-1-1-1 ch=1-1-1-1: nodes 3465657 fails 0 ; 225/256 at 41560s
SUBDONE 239 eps=11-1-1-1 ch=-1-1-1-1: nodes 5131505 fails 0 ; 226/256 at 41604s
SUBDONE 235 eps=11-1-1-1 ch=-1-11-1: nodes 17021029 fails 0 ; 227/256 at 41614s
SUBDONE 237 eps=11-1-1-1 ch=-11-1-1: nodes 16784083 fails 0 ; 228/256 at 41725s
SUBDONE 243 eps=1-1-1-1-1 ch=-1-111: nodes 13542143 fails 0 ; 229/256 at 42024s
SUBDONE 241 eps=1-1-1-1-1 ch=-1111: nodes 55061247 fails 0 ; 230/256 at 42822s
SUBDONE 209 eps=1-11-1-1 ch=-1111: nodes 369202437 fails 0 ; 231/256 at 43120s
SUBDONE 246 eps=1-1-1-1-1 ch=1-1-11: nodes 1207223 fails 0 ; 232/256 at 43141s
SUBDONE 247 eps=1-1-1-1-1 ch=-1-1-11: nodes 5898941 fails 0 ; 233/256 at 43277s
SUBDONE 240 eps=1-1-1-1-1 ch=1111: nodes 88492345 fails 0 ; 234/256 at 43488s
SUBDONE 216 eps=1-11-1-1 ch=111-1: nodes 343233245 fails 0 ; 235/256 at 43672s
SUBDONE 249 eps=1-1-1-1-1 ch=-111-1: nodes 16905887 fails 0 ; 236/256 at 43793s
SUBDONE 251 eps=1-1-1-1-1 ch=-1-11-1: nodes 12191479 fails 0 ; 237/256 at 44064s
SUBDONE 164 eps=11-11-1 ch=11-11: nodes 599606119 fails 0 ; 238/256 at 44186s
SUBDONE 252 eps=1-1-1-1-1 ch=11-1-1: nodes 11715001 fails 0 ; 239/256 at 44325s
SUBDONE 253 eps=1-1-1-1-1 ch=-11-1-1: nodes 11380935 fails 0 ; 240/256 at 44436s
SUBDONE 255 eps=1-1-1-1-1 ch=-1-1-1-1: nodes 1509959 fails 0 ; 241/256 at 44457s
SUBDONE 254 eps=1-1-1-1-1 ch=1-1-1-1: nodes 5986803 fails 0 ; 242/256 at 44463s
SUBDONE 248 eps=1-1-1-1-1 ch=111-1: nodes 53925895 fails 0 ; 243/256 at 44480s
SUBDONE 163 eps=11-11-1 ch=-1-111: nodes 654404005 fails 0 ; 244/256 at 45956s
SUBDONE  32 eps=11-111 ch=1111: nodes 1537548869 fails 0 ; 245/256 at 46120s
SUBDONE 208 eps=1-11-1-1 ch=1111: nodes 566934589 fails 0 ; 246/256 at 46334s
SUBDONE 174 eps=11-11-1 ch=1-1-1-1: nodes 470050805 fails 0 ; 247/256 at 46369s
SUBDONE 162 eps=11-11-1 ch=1-111: nodes 692816067 fails 0 ; 248/256 at 46507s
SUBDONE 242 eps=1-1-1-1-1 ch=1-111: nodes 339735895 fails 0 ; 249/256 at 47361s
SUBDONE 244 eps=1-1-1-1-1 ch=11-11: nodes 333655097 fails 0 ; 250/256 at 48036s
SUBDONE 161 eps=11-11-1 ch=-1111: nodes 818746559 fails 0 ; 251/256 at 48135s
SUBDONE 160 eps=11-11-1 ch=1111: nodes 1057272105 fails 0 ; 252/256 at 48228s
SUBDONE 250 eps=1-1-1-1-1 ch=1-11-1: nodes 563230847 fails 0 ; 253/256 at 48303s
SUBDONE 172 eps=11-11-1 ch=11-1-1: nodes 574903589 fails 0 ; 254/256 at 48326s
SUBDONE 245 eps=1-1-1-1-1 ch=-11-11: nodes 543941991 fails 0 ; 255/256 at 48482s
SUBDONE 168 eps=11-11-1 ch=111-1: nodes 762200725 fails 0 ; 256/256 at 48482s


==> anc/logs/bb7/full.out <==
SRC_SHA256 14253c3d87ed9c6d223adcd3ee4bbffe27b130eb44f0f8d6db5ae02b861ac802
BIN_SHA256 b2898316873d9576a0cd6192d9d09a85f800cda37465cf82d9d059cef1e26813
ROOTS_SHA256 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
HOST JinzedeMac-Studio.local Thu Nov 26 14:28:26 CST 2026
BUILD clang++ -O2 -std=c++17 -Xpreprocessor -fopenmp -I/Users/yangjinze/miniforge3/include -L/Users/yangjinze/miniforge3/lib -Wl,-rpath,/Users/yangjinze/miniforge3/lib -lomp -ffp-contract=off -frounding-math ../../scripts/c10bb7.cpp -o c10bb7_full
COMPILER Apple clang version 21.0.0 (clang-2100.4.1.1)
ENV: binary64 round-to-nearest gradual-underflow 1 ; compiler Apple LLVM 21.0.0 (clang-2100.4.1.1)
VERSION c10bb7 (c10bb6 + nonfinite-safe interval primitives, AUD38) built Nov 26 2026 14:28:26
roots 34940 ; unimodular (numerically) 3040 ; uniqueness boxes certified 3040, radius [3e-05, 3e-04] ; 0.2s
CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK
modulation closure: OK (images not found: 0)
dilation closure: OK (images not found: 0)
WORK-STEALING MODE: 256 subproblems: 0-255 ; threads 16
WORK-STEALING DONE: subproblems 256/256 ; nodes 30859491964 ; fails 0 ; 48482.5s
C10-BB7-SUBLIST: PASS
C10-BB7 NONFINITE: overflowed enclosures 0 (0 => identical arithmetic to c10bb6 on these nodes)
EXIT 0


==> anc/logs/c10_cert_cliques.txt <==
  |N_U(r)| =    0, max clique of O[N_U(r)] (cap 10) =  0 : 2240 rays
  |N_U(r)| =    8, max clique of O[N_U(r)] (cap 10) =  2 : 800 rays
NBR10: rays 3040 ; rays whose MU-neighbourhood contains an orthonormal basis: 0 ; 0.0s
TEST6: HOLDS (no quadruple containing the Fourier pair, given catalogue completeness)
LIST10: orthonormal bases among catalogue rays: 1136 ; rays in no basis: 0 ; max bases through a ray: 4 ; 0.0s
  |common MU nbhd| =    0, max clique (cap 10) =  0 : 1136 bases
QUAD: bases 1136 ; bases extendible to a quadruple: 0 ; 0.0s


==> anc/logs/c10krawczyk.txt <==
sha256 roots.bin: 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be
sha256 c10krawczyk.cpp: 1440ec29e07d550c1aae91b96b40c0b72d2ff24aea568753d61e722112687699
build: g++ -O2 -std=c++17 -fopenmp -ffp-contract=off -frounding-math ; Linux 6.8.0-48-generic x86_64
ENV: binary64 1, gradual underflow 1, round-to-nearest 1, compiler 12.3.0
KRAWCZYK: roots 34940 ; certified (unique root in box) 34940 ; largest box radius used 1e-11 ; widest enclosure 5.55e-12
UNIMODULAR: exact-unimodular 3040 ; certified non-unimodular 31900 ; undecided 0 ; contradictions 0
DISTINCT: enclosures pairwise disjoint: YES (box tests 647346, overlapping 0)
GRAPHS: rays 3040 ; O+ ordered pairs 115360, U+ ordered pairs 6400, both 0 ; widest O+ enclosure 2.2e-20, widest U+ enclosure 1.1e-09 (z-scale, MU value 10)
  excluded pairs: min lower bound away from 0: 8.013e-05 ; min distance from 10: 6.134e-03
  max degree O+ 144 ; max degree U+ 8
CONTRACT: N=34940 1, all certified 1, unimodularity decided 1, disjoint 1, 3040 unimodular 1, max U+ degree <= 8 1, O+ and U+ disjoint 1
C10-CERTIFY: PASS
exit 0
sha256 graph_plus.bin: fcf99c11cf2eb1a7ee2bd9e63490265da2a2dcb538f392a01842dcc64c1a8d95


==> anc/logs/c10lp.txt <==
[   0.0s] self-test d=5 (complete set I, F5, G1..G4): max |sum A_r - R| = 2.2e-16
[   0.1s] rays 3040 ; coordinates 3025 ; R trace check: sum w = 90.0000 required
[   4.3s] rank of {A_r} = 1375 (largest sv 4.168e+00, sv[r-1] 3.583e-03, sv[r] 2.281e-14) ; |b - proj b| = 5.996e-14
[ 105.4s] mix   phase 1: status 0, min L1 residual 0.000e+00 (scale |b|_1 = 7.7)
[ 212.7s] mix   min product weight 0.000000 ; support 1374 ; max w 0.2091 ; sum w 90.0000 ; residual 5.8e-11
[ 330.9s] mix   max product weight 1.030767 ; support 988 ; max w 0.2032 ; sum w 90.0000 ; residual 3.3e-12
[ 437.2s] box   phase 1: status 0, min L1 residual 0.000e+00 (scale |b|_1 = 7.7)
[ 549.1s] box   min product weight 0.000000 ; support 1373 ; max w 0.2082 ; sum w 90.0000 ; residual 5.7e-08
[ 594.2s] box   max product weight 1.030767 ; support 982 ; max w 0.1889 ; sum w 90.0000 ; residual 7.1e-12
[ 598.7s] cuts  phase 1: status 0, min L1 residual 7.710e+00 (scale |b|_1 = 7.7)
[ 598.7s] mix   product cap 5: satisfiable (min product weight 0.0000)
[ 598.7s] box   product cap 5: satisfiable (min product weight 0.0000)
[ 598.7s] cuts  INFEASIBLE (phase-1 residual 7.710e+00) -> candidate separator
[ 598.7s] saved runs/c10lp_result.npz


==> anc/logs/c10verify_arb.txt <==
[   0.1s] roots 34940 ; sha256(roots.bin) 151cda8f308d293c02c2093ac297e0f43e742fb3fa2cdd639ecbf3e8baf739be ; Sage 10.7 ; system built symbolically (10 polynomials, Jacobian by derivative)
[  75.0s] certified 34940 / 34940 ; unimodular 3040 ; non-unimodular 31900 ; undecided 0 ; contradictions 0 ; largest radius 2^-40
[  75.4s] enclosures pairwise disjoint: YES (box tests 647346, overlapping 0)
[  83.2s] Gram matrix of 3040 rays computed in Arb
[  86.5s] O+ ordered pairs 115360 ; U+ ordered pairs 6400 ; both 0 ; max U+ degree 8
[  86.5s] edge sets identical to the C++ graph file: YES
CONTRACT: N=34940 True, all certified True, unimodularity decided True, disjoint True, 3040 unimodular True, max U+ degree <= 8 True, O+/U+ disjoint True, graphs equal C++ True
ARB-VERIFY: PASS
arb exit 0


==> anc/logs/manifest_final4.txt <==
roster: 4080 admissible assignments, 10 orbits [60, 60, 180, 180, 240, 480, 720, 720, 720, 720], representatives hit orbits [0, 3, 1, 2, 4, 5, 6, 7, 8, 9] -> COMPLETE
checking 910 certificates with 12 workers
o0 inf,inf,0,0,1,1        charts  91/91 verified ; rank n/a ; ORBIT OK
o1 inf,inf,0,0,2,2        charts  91/91 verified ; rank n/a ; ORBIT OK
o2 inf,inf,0,0,1,2        charts  91/91 verified ; rank OK (975) ; ORBIT OK
o3 inf,inf,0,0,1,4        charts  91/91 verified ; rank OK (975) ; ORBIT OK
o4 inf,inf,0,0,2,3        charts  91/91 verified ; rank OK (975) ; ORBIT OK
o5 inf,inf,0,1,2,3        charts  91/91 verified ; rank OK (975) ; ORBIT OK
o6 inf,inf,0,1,2,4        charts  91/91 verified ; rank OK (975) ; ORBIT OK
o7 inf,inf,0,2,1,3        charts  91/91 verified ; rank OK (975) ; ORBIT OK
o8 inf,0,1,2,3,4          charts  91/91 verified ; rank OK (987) ; ORBIT OK
o9 inf,0,1,4,2,3          charts  91/91 verified ; rank OK (987) ; ORBIT OK
ALL ORBITS COVERED: YES
MANIFEST4_DONE rc=0


==> anc/logs/rank_witness_regen.txt <==
regenerated witnesses identical to stored: 8 ; different: 0
[  81.9s] RESULT orbit inf,0,1,2,3,4 n=3: rank 987 of 987 (invariant dim) ; columns 1554 ; FULL RANK -> certificate exis
[  87.0s] RESULT orbit inf,0,1,4,2,3 n=3: rank 987 of 987 (invariant dim) ; columns 1554 ; FULL RANK -> certificate exis
[  60.1s] RESULT orbit inf,inf,0,0,1,2 n=3: rank 975 of 975 (invariant dim) ; columns 1546 ; FULL RANK -> certificate ex
[  67.8s] RESULT orbit inf,inf,0,0,1,4 n=3: rank 975 of 975 (invariant dim) ; columns 1546 ; FULL RANK -> certificate ex
[  53.7s] RESULT orbit inf,inf,0,0,2,3 n=3: rank 975 of 975 (invariant dim) ; columns 1546 ; FULL RANK -> certificate ex
[  75.3s] RESULT orbit inf,inf,0,1,2,3 n=3: rank 975 of 975 (invariant dim) ; columns 1546 ; FULL RANK -> certificate ex
[  79.3s] RESULT orbit inf,inf,0,1,2,4 n=3: rank 975 of 975 (invariant dim) ; columns 1546 ; FULL RANK -> certificate ex
[  61.6s] RESULT orbit inf,inf,0,2,1,3 n=3: rank 975 of 975 (invariant dim) ; columns 1546 ; FULL RANK -> certificate ex


==> anc/scripts/c10bb6.cpp <==
// c10bb6.cpp -- rigorous completeness of the biunimodular vectors of length 10 (second version: interval AD,
// mean-value exclusion, 4D Krawczyk on the reduced system, degenerate directions by an interval linear solve,
// modulation symmetry).  See c10bb.cpp for the reduction:
//   z_n = u_{n mod 5} (n even), v_{n mod 5} (n odd);  U_k = sum_m u_m w^{-3km}, V_k likewise (w = e^{2 pi i/5});
//   z biunimodular  <=>  |u_m| = |v_m| = 1,  Re(U_k conj V_k) = 0,  |U_k|^2 + |V_k|^2 = 10  (k = 0..4).
// Normalisation u_0 = z_0 = 1; u_m (m = 1..4) on two overlapping rational charts  u = +-((1 - s^2) + 2 i s)/(1 + s^2), s in [-17/16, 17/16].
// Symmetry (modulation z_n -> e^{2 pi i a n/10} z_n, which fixes z_0 and maps (U_k, V_k) -> (U_{k-a5}, (-1)^{a2} V_{k-a5})):
//   every biunimodular z is a modulation of one with |U_0|^2 = max_k |U_k|^2 and eps_0 = +1 (U_0 != 0 since
//   sum_k |U_k|^2 = 25).  The certified set is checked to be closed under the 10 modulations.
// Per box S (s-box, sign pattern eps, chart signs):
//   nondegenerate k:  V_k = eps_k i U_k sqrt(10/|U_k|^2 - 1);
//   degenerate k (direction of U_k undetermined, or |V_k| small): V_k = X + iY from two of the linear equations
//      E_m:  Re(a_m V_k) = (1 - |c_m|^2 - rho^2/25) 5/2,  c_m = (1/5) sum_{j != k} V_j w^{3jm},  a_m = conj(c_m) w^{3km},
//      rho^2 = 10 - |U_k|^2, plus the equation |V_k|^2 = rho^2  (all signs of V_k covered);
//   residuals F_m = |v_m|^2 - 1.  EXCLUDE if a residual (natural or mean-value enclosure) misses 0, or |U_k|^2 > 10,
//   or |U_0|^2 < |U_k|^2 certainly.  KRAWCZYK on 4 equations (nondegenerate: F_0..F_4 minus one; degenerate:
//   |V_k|^2 - rho^2 and F_m for the 3 unused m): if K(S) in int S, S holds one zero s*; then either the leftover
//   equation excludes it, or the enclosure of x_n = z_{n+1}/z_n at K lies in a certified cyclic-10 uniqueness box (COVERED).
// Build: g++ -O2 -std=c++17 -fopenmp -ffp-contract=off -frounding-math c10bb6.cpp -o c10bb6
// Usage: c10bb2 roots.bin [maxsubs]     env: ANGMAX (0.5), VSMALL (0.05), KTRY (2^-4), NODECAP
#include <algorithm>
#include <atomic>
#include <chrono>
#include <cmath>
#include <complex>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <vector>
#include <deque>
#include <mutex>
#include <condition_variable>
#include <string>
#include <sstream>
#include <omp.h>
using namespace std;
typedef complex<double> cd;

// ---------------- intervals ----------------
struct I { double lo, hi; };
static inline double dn(double x) { return nextafter(x, -INFINITY); }
static inline double up(double x) { return nextafter(x, INFINITY); }
static inline I ipt(double x) { return {x, x}; }
static inline I iadd(I a, I b) { return {dn(a.lo + b.lo), up(a.hi + b.hi)}; }
static inline I isub(I a, I b) { return {dn(a.lo - b.hi), up(a.hi - b.lo)}; }
static inline I ineg(I a) { return {-a.hi, -a.lo}; }
static inline I imul(I a, I b) {
    double p1 = a.lo * b.lo, p2 = a.lo * b.hi, p3 = a.hi * b.lo, p4 = a.hi * b.hi;
    return {dn(min(min(p1, p2), min(p3, p4))), up(max(max(p1, p2), max(p3, p4)))};
}
static inline I isq(I a) {
    double l = fabs(a.lo), h = fabs(a.hi);
    if (a.lo <= 0 && a.hi >= 0) return {0.0, up(max(l, h) * max(l, h))};
    double m = min(l, h), M = max(l, h); return {dn(m * m), up(M * M)};
}
static inline bool zin(I a) { return a.lo <= 0 && a.hi >= 0; }
static inline I irecip(I b) { return {dn(1.0 / b.hi), up(1.0 / b.lo)}; }   // 0 not in b
static inline I idiv(I a, I b) { return imul(a, irecip(b)); }               // 0 not in b
static inline I isqrt(I a) { double lo = max(0.0, a.lo); return {lo > 0 ? dn(sqrt(lo)) : 0.0, up(sqrt(max(0.0, a.hi)))}; }
static inline I meet(I a, I b) { return {max(a.lo, b.lo), min(a.hi, b.hi)}; }
static inline I hull(I a, I b) { return {min(a.lo, b.lo), max(a.hi, b.hi)}; }
static inline bool inside(I a, I b) { return a.lo >= b.lo && a.hi <= b.hi; }
static inline double wid(I a) { return a.hi - a.lo; }
static inline double mid(I a) { return 0.5 * (a.lo + a.hi); }

// ---------------- AD intervals (value + gradient in s_0..s_3) ----------------
const int NV = 4;
struct D { I v; I g[NV]; };
static inline D dc(I v) { D r; r.v = v; for (int i = 0; i < NV; i++) r.g[i] = ipt(0.0); return r; }
static inline D dvar(I v, int j) { D r = dc(v); r.g[j] = ipt(1.0); return r; }
static inline D dadd(const D& a, const D& b) { D r; r.v = iadd(a.v, b.v); for (int i = 0; i < NV; i++) r.g[i] = iadd(a.g[i], b.g[i]); return r; }
static inline D dsub(const D& a, const D& b) { D r; r.v = isub(a.v, b.v); for (int i = 0; i < NV; i++) r.g[i] = isub(a.g[i], b.g[i]); return r; }
static inline D dneg(const D& a) { D r; r.v = ineg(a.v); for (int i = 0; i < NV; i++) r.g[i] = ineg(a.g[i]); return r; }
static inline D dmul(const D& a, const D& b) { D r; r.v = imul(a.v, b.v); for (int i = 0; i < NV; i++) r.g[i] = iadd(imul(a.v, b.g[i]), imul(b.v, a.g[i])); return r; }
static inline D dsq(const D& a) { D r; r.v = isq(a.v); I t = imul(ipt(2.0), a.v); for (int i = 0; i < NV; i++) r.g[i] = imul(t, a.g[i]); return r; }
static inline D dscal(const D& a, I c) { D r; r.v = imul(a.v, c); for (int i = 0; i < NV; i++) r.g[i] = imul(a.g[i], c); return r; }
static inline bool ddiv(const D& a, const D& b, D& r) {      // a/b, 0 not in b
    if (zin(b.v)) return false;
    I q = idiv(a.v, b.v); r.v = q;
    for (int i = 0; i < NV; i++) r.g[i] = idiv(isub(a.g[i], imul(q, b.g[i])), b.v);
    return true;
}
static inline bool dsqrt(const D& a, D& r) {                  // needs a > 0 on the box
    if (a.v.lo <= 0) return false;
    I s = isqrt(a.v); r.v = s; I h = irecip(imul(ipt(2.0), s));
    for (int i = 0; i < NV; i++) r.g[i] = imul(a.g[i], h);
    return true;
}
struct CD { D re, im; };
static inline CD cdc(I re, I im) { return {dc(re), dc(im)}; }
static inline CD cadd(const CD& a, const CD& b) { return {dadd(a.re, b.re), dadd(a.im, b.im)}; }
static inline CD csub(const CD& a, const CD& b) { return {dsub(a.re, b.re), dsub(a.im, b.im)}; }
static inline CD cmul(const CD& a, const CD& b) { return {dsub(dmul(a.re, b.re), dmul(a.im, b.im)), dadd(dmul(a.re, b.im), dmul(a.im, b.re))}; }
static inline CD cmulc(const CD& a, I cre, I cim) { return {dsub(dscal(a.re, cre), dscal(a.im, cim)), dadd(dscal(a.re, cim), dscal(a.im, cre))}; }
static inline CD cscal(const CD& a, const D& s) { return {dmul(a.re, s), dmul(a.im, s)}; }
static inline CD ctimesi(const CD& a) { return {dneg(a.im), a.re}; }
static inline D cabs2(const CD& a) { return dadd(dsq(a.re), dsq(a.im)); }
static inline CD cconj(const CD& a) { return {a.re, dneg(a.im)}; }

// ---------------- cyclic-10 Krawczyk (uniqueness boxes of the certified roots) ----------------
const int n10 = 10;
struct C { I re, im; };
static inline C pc(cd z) { return {ipt(z.real()), ipt(z.imag())}; }
static inline C padd(C a, C b) { return {iadd(a.re, b.re), iadd(a.im, b.im)}; }
static inline C psub(C a, C b) { return {isub(a.re, b.re), isub(a.im, b.im)}; }
static inline C pmul(C a, C b) { return {isub(imul(a.re, b.re), imul(a.im, b.im)), iadd(imul(a.re, b.im), imul(a.im, b.re))}; }
template <class T, class Mul, class Add, class Sub>
static void FJ(const T* x, T* F, T (*J)[n10], T one, T zero, Mul mul, Add add, Sub sub, bool wantJ) {
    for (int k = 1; k <= n10; k++) {
        T acc = zero; int nw = (k < n10) ? n10 : 1;
        T rowJ[n10]; for (int m = 0; m < n10; m++) rowJ[m] = zero;
        for (int j = 0; j < nw; j++) {
            int w[n10]; for (int r = 0; r < k; r++) w[r] = (j + r) % n10;
            T pre[n10 + 1], suf[n10 + 1]; pre[0] = one; for (int r = 0; r < k; r++) pre[r + 1] = mul(pre[r], x[w[r]]);
            acc = add(acc, pre[k]);
            if (wantJ) { suf[k] = one; for (int r = k - 1; r >= 0; r--) suf[r] = mul(suf[r + 1], x[w[r]]);
                for (int r = 0; r < k; r++) rowJ[w[r]] = add(rowJ[w[r]], mul(pre[r], suf[r + 1])); }
        }
        F[k - 1] = (k < n10) ? acc : sub(acc, one);
        if (wantJ) for (int m = 0; m < n10; m++) J[k - 1][m] = rowJ[m];
    }
}
static void FJd(const cd* x, cd* F, cd (*J)[n10], bool wantJ) {
    FJ<cd>(x, F, J, cd(1), cd(0), [](cd a, cd b) { return a * b; }, [](cd a, cd b) { return a + b; }, [](cd a, cd b) { return a - b; }, wantJ);
}
static void FJi(const C* x, C* F, C (*J)[n10], bool wantJ) { FJ<C>(x, F, J, pc(1.0), pc(0.0), pmul, padd, psub, wantJ); }
template <int N> static bool cinverse(cd (*A)[N], cd (*Y)[N]) {
    cd M[N][2 * N];
    for (int i = 0; i < N; i++) for (int j = 0; j < 2 * N; j++) M[i][j] = j < N ? A[i][j] : cd(i == j - N ? 1 : 0);
    for (int c = 0; c < N; c++) {
        int p = c; for (int i = c + 1; i < N; i++) if (abs(M[i][c]) > abs(M[p][c])) p = i;
        if (abs(M[p][c]) == 0) return false;
        for (int j = 0; j < 2 * N; j++) swap(M[c][j], M[p][j]);
        cd f = 1.0 / M[c][c]; for (int j = 0; j < 2 * N; j++) M[c][j] *= f;
        for (int i = 0; i < N; i++) if (i != c && M[i][c] != 0.0) { cd g = M[i][c]; for (int j = 0; j < 2 * N; j++) M[i][j] -= g * M[c][j]; }
    }
    for (int i = 0; i < N; i++) for (int j = 0; j < N; j++) Y[i][j] = M[i][N + j];
    return true;
}
static void krawczyk10(const cd* xt, cd (*Y)[n10], const C* X, C* K) {
    C xp[n10], Fx[n10], JX[n10][n10], dummy[n10][n10];
    for (int i = 0; i < n10; i++) xp[i] = pc(xt[i]);
    FJi(xp, Fx, dummy, false); FJi(X, dummy[0], JX, true);
    C Dl[n10]; for (int j = 0; j < n10; j++) Dl[j] = psub(X[j], xp[j]);
    for (int i = 0; i < n10; i++) {
        C yf = pc(0.0); for (int k = 0; k < n10; k++) yf = padd(yf, pmul(pc(Y[i][k]), Fx[k]));
        C s = psub(xp[i], yf);
        for (int j = 0; j < n10; j++) { C m = pc(i == j ? 1.0 : 0.0);
            for (int k = 0; k < n10; k++) m = psub(m, pmul(pc(Y[i][k]), JX[k][j])); s = padd(s, pmul(m, Dl[j])); }
        K[i] = s;
    }
}
struct RootBox { cd ctr[n10]; C X[n10]; C K[n10]; double rad; };
static vector<RootBox> RB;
static vector<pair<double,int>> RBsorted;
static double RBmaxrad = 0;
static int find_box(const C* x) {           // a certified box containing the enclosure x, or -1
    double mx = mid(x[0].re), xw = 0;
    for (int n = 0; n < n10; n++) xw = max(xw, max(wid(x[n].re), wid(x[n].im)));
    auto it = lower_bound(RBsorted.begin(), RBsorted.end(), make_pair(mx - 2 * RBmaxrad - xw, -1));
    for (; it != RBsorted.end() && it->first <= mx + 2 * RBmaxrad + xw; ++it) {
        const RootBox& r = RB[it->second]; bool ok = true;
        for (int n = 0; n < n10 && ok; n++) ok = inside(x[n].re, r.X[n].re) && inside(x[n].im, r.X[n].im);
        if (ok) return it->second;
    }
    return -1;
}

// ---------------- reduced system ----------------
static I W5re[5], W5im[5];                   // w^j
static double ANGMAX = 0.5, VSMALL = 0.05, KTRY = 1.0 / 16, ADW = 1.0 / 8;
static bool NOSYM = false, DBGP = false;
static long long NODECAP = 0;
static atomic<long long> nNodes{0}, nExcl{0}, nCov{0}, nFail{0}, nKraw{0}, nDegen{0};
static vector<atomic<int>> hit;
static atomic<long long> HPX[64], HAX[64], HK[64], HC[64], HS[64], HBIG[64];   // prescreen-excl, AD-excl, Kraw tried, covered, split, split above ADW

struct Box { I s[NV]; };
struct Eval {  // residuals: all vanish at a genuine solution                                // result of one evaluation
    bool ok;                                 // false: AD failed (singular) -> only natural tests were possible
    bool excluded;
    int nres; D res[8];                      // residual list (all must vanish at a genuine solution)
    int kraw[4]; int nk; int extra;          // indices of 4 Krawczyk equations and the leftover one (-1 none)
    int degen, m1, m2;                       // BRANCH DESCRIPTOR: degenerate index (-1 none) and linear-solve pair
    CD z[n10];
};

static inline CD chartD(int sgn, const D& s) {
    D s2 = dsq(s); D den = dadd(dc(ipt(1.0)), s2);                 // den >= 1
    D re, im; ddiv(dsub(dc(ipt(1.0)), s2), den, re); ddiv(dscal(s, ipt(2.0)), den, im);
    if (sgn < 0) { re = dneg(re); im = dneg(im); }
    re.v = meet(re.v, I{-1.0, 1.0}); im.v = meet(im.v, I{-1.0, 1.0});
    return {re, im};
}

// evaluate on box (point box for centre evaluation); returns residual enclosures (value + gradient)
// force != nullptr: evaluate EXACTLY the residual functions of force's branch (same degenerate index and pair),
// so that values, derivatives and Krawczyk data always refer to the same functions (audit AUD3, blocking item 1).
static void evaluate(const Box& B, const int* eps, const int* ch, bool point, Eval& E, bool sym = true, const Eval* force = nullptr) {
    E.ok = true; E.excluded = false; E.nres = 0; E.extra = -1; E.nk = 0; E.degen = -1; E.m1 = -1; E.m2 = -1;
    CD u[5]; u[0] = cdc(ipt(1.0), ipt(0.0));
    for (int m = 1; m < 5; m++) {
        D s = point ? dc(B.s[m - 1]) : dvar(B.s[m - 1], m - 1);
        if (point) s.g[m - 1] = ipt(1.0);
        u[m] = chartD(ch[m - 1], s);
    }
    CD U[5]; D A[5];
    for (int k = 0; k < 5; k++) {
        CD acc = cdc(ipt(0.0), ipt(0.0));
        for (int m = 0; m < 5; m++) { int j = ((-3 * k * m) % 5 + 5) % 5; acc = cadd(acc, cmulc(u[m], W5re[j], W5im[j])); }
        U[k] = acc; A[k] = cabs2(acc);
        if (A[k].v.lo > 10.0) { E.excluded = true; return; }
    }
    if (!NOSYM && sym) { for (int k = 1; k < 5; k++) if (A[0].v.hi < A[k].v.lo) { E.excluded = true; return; }   // |U_0|^2 maximal (symmetry)
    for (int k = 2; k < 5; k++) if (A[1].v.hi < A[k].v.lo) { E.excluded = true; return; } }  // |U_1|^2 maximal among 1..4 (dilations)
    // classify k.  The linear solve goes to an index whose DIRECTION is undetermined (U_k may vanish / poorly
    // resolved); only if there is none, to the index with the smallest |V_k| (|U_k|^2 near 10).  Other problematic
    // indices use value-only enclosures (tight when |V_k| is small).
    int degen = -1; double worst = -1, vbest = INFINITY; int vcand = -1;
    for (int k = 0; k < 5; k++) {
        double wU = max(wid(U[k].re.v), wid(U[k].im.v));
        double angunc = (A[k].v.lo > 0) ? wU / sqrt(A[k].v.lo) : INFINITY;
        bool dirbad = (A[k].v.lo <= 0) || angunc > ANGMAX;
        if (dirbad && angunc > worst) { worst = angunc; degen = k; }
        double gap = 10.0 - A[k].v.hi;
        if (gap < VSMALL && gap < vbest) { vbest = gap; vcand = k; }
    }
    if (degen < 0) degen = vcand;
    if (force) degen = force->degen;
    E.degen = degen;
    CD V[5];
    for (int k = 0; k < 5; k++) {
        if (k == degen) continue;
        bool valid = A[k].v.lo > 0 && A[k].v.hi < 10.0;
        if (valid) {
            D tenoverA; ddiv(dc(ipt(10.0)), A[k], tenoverA);
            D t = dsub(tenoverA, dc(ipt(1.0))), g;
            if (dsqrt(t, g)) {
                CD vk = cscal(ctimesi(U[k]), g);
                if (eps[k] < 0) vk = {dneg(vk.re), dneg(vk.im)};
                V[k] = vk; continue;
            }
        }
        // value-only fallback (no usable derivative): V_k = eps i dir * sqrt(10 - A), dir clipped to the unit box
        E.ok = false;
        I rho = isqrt(isub(ipt(10.0), meet(A[k].v, I{0.0, 10.0})));
        I dre = {-1.0, 1.0}, dim = {-1.0, 1.0};
        if (A[k].v.lo > 0) { I inv = {dn(1.0 / up(sqrt(A[k].v.hi))), up(1.0 / dn(sqrt(A[k].v.lo)))};
            dre = meet(imul(U[k].re.v, inv), I{-1.0, 1.0}); dim = meet(imul(U[k].im.v, inv), I{-1.0, 1.0}); }
        I vr = imul(ineg(dim), rho), vi = imul(dre, rho);
        if (eps[k] < 0) { vr = ineg(vr); vi = ineg(vi); }
        { double wU = max(wid(U[k].re.v), wid(U[k].im.v));
          if (!(A[k].v.lo > 0) || wU / sqrt(A[k].v.lo) > 2.0) { vr = I{-rho.hi, rho.hi}; vi = I{-rho.hi, rho.hi}; } }   // both signs
        V[k] = {dc(vr), dc(vi)};
        for (int i = 0; i < NV; i++) { V[k].re.g[i] = I{-INFINITY, INFINITY}; V[k].im.g[i] = I{-INFINITY, INFINITY}; }
    }
    CD v[5];
    if (degen < 0) {
        for (int m = 0; m < 5; m++) {
            CD acc = cdc(ipt(0.0), ipt(0.0));
            for (int k = 0; k < 5; k++) { int j = (3 * k * m) % 5; acc = cadd(acc, cmulc(V[k], W5re[j], W5im[j])); }
            v[m] = {dscal(acc.re, idiv(ipt(1.0), ipt(5.0))), dscal(acc.im, idiv(ipt(1.0), ipt(5.0)))};
            E.res[E.nres++] = dsub(cabs2(v[m]), dc(ipt(1.0)));
        }
        // Krawczyk set: drop the residual with the widest gradient (heuristic); leftover is checked separately
        E.nk = 4; int drop = 4; E.extra = drop;
        for (int i = 0, c = 0; i < 5; i++) if (i != drop) E.kraw[c++] = i;
    } else {
        int k = degen; nDegen++;
        I fifth = idiv(ipt(1.0), ipt(5.0));
        CD c[5], a[5]; D b[5];
        D rho2 = dsub(dc(ipt(10.0)), A[k]);
        for (int m = 0; m < 5; m++) {
            CD acc = cdc(ipt(0.0), ipt(0.0));
            for (int j = 0; j < 5; j++) if (j != k) { int e = (3 * j * m) % 5; acc = cadd(acc, cmulc(V[j], W5re[e], W5im[e])); }
            c[m] = {dscal(acc.re, fifth), dscal(acc.im, fifth)};
            int e = (3 * k * m) % 5;
            a[m] = cmulc(cconj(c[m]), W5re[e], W5im[e]);
            D rhs = dsub(dsub(dc(ipt(1.0)), cabs2(c[m])), dscal(rho2, idiv(ipt(1.0), ipt(25.0))));
            b[m] = dscal(rhs, idiv(ipt(5.0), ipt(2.0)));
        }
        // equations: Re(a_m) X - Im(a_m) Y = b_m ; choose the pair with the best determinant
        int m1 = -1, m2 = -1; double best = 0;
        if (force) {
            m1 = force->m1; m2 = force->m2;
            I det = isub(imul(ineg(a[m1].re.v), a[m2].im.v), imul(ineg(a[m1].im.v), a[m2].re.v));
            if (zin(det)) { E.ok = false; return; }
        } else
        for (int i = 0; i < 5; i++) for (int j = i + 1; j < 5; j++) {
            I det = isub(imul(ineg(a[i].re.v), a[j].im.v), imul(ineg(a[i].im.v), a[j].re.v));   // -Re a_i Im a_j + Im a_i Re a_j
            double q = zin(det) ? 0 : min(fabs(det.lo), fabs(det.hi));
            if (q > best) { best = q; m1 = i; m2 = j; }
        }
        if (m1 < 0) { E.ok = false; return; }   // (no residuals: the box is split)
        E.m1 = m1; E.m2 = m2;
        D det = dsub(dmul(dneg(a[m1].re), a[m2].im), dmul(dneg(a[m1].im), a[m2].re));
        D Xn = dsub(dmul(b[m1], dneg(a[m2].im)), dmul(dneg(a[m1].im), b[m2]));
        D Yn = dsub(dmul(a[m1].re, b[m2]), dmul(a[m2].re, b[m1]));
        D X, Y; if (!ddiv(Xn, det, X) || !ddiv(Yn, det, Y)) { E.ok = false; return; }
        V[k] = {X, Y};
        for (int m = 0; m < 5; m++) {
            int e = (3 * k * m) % 5;
            CD add = cmulc(V[k], W5re[e], W5im[e]); add = {dscal(add.re, fifth), dscal(add.im, fifth)};
            v[m] = cadd(c[m], add);
        }
        // residuals: |V_k|^2 - rho^2 and F_m for the three unused m (F_m1, F_m2 follow from these)
        E.res[E.nres++] = dsub(cabs2(V[k]), rho2);
        for (int m = 0; m < 5; m++) if (m != m1 && m != m2) E.res[E.nres++] = dsub(cabs2(v[m]), dc(ipt(1.0)));
        // also check F_m1, F_m2 naturally (consistency)
        E.res[E.nres++] = dsub(cabs2(v[m1]), dc(ipt(1.0)));
        E.res[E.nres++] = dsub(cabs2(v[m2]), dc(ipt(1.0)));
        // the orthogonality Re(conj(U_k) V_k) = 0 is a genuine equation of the system and must be imposed
        E.res[E.nres++] = dadd(dmul(U[k].re, V[k].re), dmul(U[k].im, V[k].im));
        E.nk = 4; for (int i = 0; i < 4; i++) E.kraw[i] = i; E.extra = 0;     // extra >= 0: choose the best 4
    }
    for (int n = 0; n < n10; n++) E.z[n] = (n % 2 == 0) ? u[n % 5] : v[n % 5];
}

// value-only evaluation (cheap pre-screen); 0 = excluded, 1 = not excluded
static inline C cmulcC(C a, I cre, I cim) { return {isub(imul(a.re, cre), imul(a.im, cim)), iadd(imul(a.re, cim), imul(a.im, cre))}; }
static int prescreen(const Box& B, const int* eps, const int* ch) {
    C u[5]; u[0] = {ipt(1.0), ipt(0.0)};
    for (int m = 1; m < 5; m++) {
        I s = B.s[m - 1]; I s2 = isq(s); I den = iadd(ipt(1.0), s2);
        I re = meet(idiv(isub(ipt(1.0), s2), den), I{-1.0, 1.0}), im = meet(idiv(imul(ipt(2.0), s), den), I{-1.0, 1.0});
        if (ch[m - 1] < 0) { re = ineg(re); im = ineg(im); }
        u[m] = {re, im};
    }
    C U[5]; I A[5];
    for (int k = 0; k < 5; k++) {
        C acc = {ipt(0.0), ipt(0.0)};
        for (int m = 0; m < 5; m++) { int j = ((-3 * k * m) % 5 + 5) % 5; acc = padd(acc, cmulcC(u[m], W5re[j], W5im[j])); }
        U[k] = acc; A[k] = iadd(isq(acc.re), isq(acc.im));
        if (A[k].lo > 10.0) return 0;
    }
    if (!NOSYM) { for (int k = 1; k < 5; k++) if (A[0].hi < A[k].lo) return 0;          // |U_0|^2 maximal
    for (int k = 2; k < 5; k++) if (A[1].hi < A[k].lo) return 0; }       // |U_1|^2 maximal among 1..4 (dilations)
    C V[5];
    for (int k = 0; k < 5; k++) {
        I Ak = meet(A[k], I{0.0, 10.0});
        I rho = isqrt(isub(ipt(10.0), Ak));
        I dre = {-1.0, 1.0}, dim = {-1.0, 1.0};
        if (Ak.lo > 0) { I inv = {dn(1.0 / up(sqrt(Ak.hi))), up(1.0 / dn(sqrt(Ak.lo)))};
            dre = meet(imul(U[k].re, inv), I{-1.0, 1.0}); dim = meet(imul(U[k].im, inv), I{-1.0, 1.0}); }
        I vr = imul(ineg(dim), rho), vi = imul(dre, rho);
        double wU = max(wid(U[k].re), wid(U[k].im));
        bool dirok = Ak.lo > 0 && wU / sqrt(Ak.lo) <= 2.0;
        if (!dirok) { vr = I{-rho.hi, rho.hi}; vi = I{-rho.hi, rho.hi}; }          // direction free (covers both signs)
        else if (eps[k] < 0) { vr = ineg(vr); vi = ineg(vi); }
        V[k] = {vr, vi};
    }
    I fifth = idiv(ipt(1.0), ipt(5.0));
    for (int m = 0; m < 5; m++) {
        C acc = {ipt(0.0), ipt(0.0)};
        for (int k = 0; k < 5; k++) { int j = (3 * k * m) % 5; acc = padd(acc, cmulcC(V[k], W5re[j], W5im[j])); }
        I a2 = imul(iadd(isq(acc.re), isq(acc.im)), imul(fifth, fifth));
        if (!(a2.lo <= 1.0 && a2.hi >= 1.0)) return 0;
    }
    return 1;
}

static bool x_of_z(const CD* z, C* x) {     // x_n = z_{n+1}/z_n = conj(z_n) z_{n+1} / |z_n|^2
    for (int n = 0; n < n10; n++) {
        I a2 = iadd(isq(z[n].re.v), isq(z[n].im.v)); if (a2.lo <= 0) return false;
        const CD& p = z[n]; const CD& q = z[(n + 1) % n10];
        I re = iadd(imul(p.re.v, q.re.v), imul(p.im.v, q.im.v)), im = isub(imul(p.re.v, q.im.v), imul(p.im.v, q.re.v));
        x[n] = {idiv(re, a2), idiv(im, a2)};
    }
    return true;
}

static int krawczyk_cover(const Box& B0, const Box& B, Eval& E, Eval& Ec, Box& Cb, const int* eps, const int* ch, int& rootout);
// 0 excluded, 1 covered, 2 split
static int process(const Box& B, const int* eps, const int* ch, int& rootout) {
    rootout = -1;
    double w0 = 0; for (int i = 0; i < NV; i++) w0 = max(w0, wid(B.s[i]));
    int lv = min(63, max(0, (int)floor(-log2(w0))));
    if (!prescreen(B, eps, ch)) { HPX[lv]++; return 0; }
    static atomic<int> deepdbg{0};
    bool deep = (lv >= 36) && getenv("DEEPDBG") && deepdbg.fetch_add(1) < 3;
    if (deep) { DBGP = true; fprintf(stderr, "DEEP box lv %d s=(%.15g %.15g %.15g %.15g) eps=%d%d%d%d%d ch=%d%d%d%d\n", lv, mid(B.s[0]), mid(B.s[1]), mid(B.s[2]), mid(B.s[3]), eps[0], eps[1], eps[2], eps[3], eps[4], ch[0], ch[1], ch[2], ch[3]); }
    struct Off { ~Off() { } } off_;
    if (w0 > ADW) { HBIG[lv]++; return 2; }
    Eval E; evaluate(B, eps, ch, false, E);
    if (E.excluded) { HAX[lv]++; return 0; }
    for (int r = 0; r < E.nres; r++) if (!zin(E.res[r].v)) { HAX[lv]++; return 0; }
    if (!E.ok) { HS[lv]++; return 2; }
    Box Cb; for (int i = 0; i < NV; i++) Cb.s[i] = ipt(mid(B.s[i]));
    Eval Ec; evaluate(Cb, eps, ch, true, Ec, false, &E);   // same branch as E; no symmetry test at the centre (a point)
    if (Ec.excluded || !Ec.ok || Ec.nres != E.nres || Ec.degen != E.degen || Ec.m1 != E.m1 || Ec.m2 != E.m2) return 2;
    // mean-value enclosures
    for (int r = 0; r < E.nres; r++) {
        I mv = Ec.res[r].v;
        for (int i = 0; i < NV; i++) mv = iadd(mv, imul(E.res[r].g[i], isub(B.s[i], Cb.s[i])));
        if (!zin(meet(mv, E.res[r].v)) || mv.lo > E.res[r].v.hi || mv.hi < E.res[r].v.lo) { HAX[lv]++; return 0; }
    }
    double w = 0; for (int i = 0; i < NV; i++) w = max(w, wid(B.s[i]));
    if (DBGP) fprintf(stderr, "   [dbg] passed MV, w=%.2e ok=%d nres=%d extra=%d\n", w, E.ok, E.nres, E.extra);
    if (w > KTRY) { HS[lv]++; return 2; }
    HK[lv]++;
    // Krawczyk on an INFLATED box B' (10% each side): a unique zero of the 4 equations in B' contains every genuine
    // solution in B, so solutions lying on faces of the bisection grid (e.g. u_m = +-1, s = 0) are interior to B'.
    nKraw++;
    {
        Box Bi; for (int i = 0; i < NV; i++) { double h = 0.1 * wid(B.s[i]); Bi.s[i] = {dn(B.s[i].lo - h), up(B.s[i].hi + h)}; }
        Eval Ei; evaluate(Bi, eps, ch, false, Ei, false, &E);   // inflated box, same branch; no symmetry test
        if (Ei.excluded || !Ei.ok || Ei.nres != E.nres || Ei.degen != E.degen || Ei.m1 != E.m1 || Ei.m2 != E.m2) return 2;
        E = Ei;                                // gradients over B' (used below with the same centre)
        // the box used by the Krawczyk test is B'
        return krawczyk_cover(B, Bi, E, Ec, Cb, eps, ch, rootout);
    }
}
static int krawczyk_cover(const Box& B0, const Box& B, Eval& E, Eval& Ec, Box& Cb, const int* eps, const int* ch, int& rootout) {
    double w00 = 0; for (int i = 0; i < NV; i++) w00 = max(w00, wid(B0.s[i]));
    int lv = min(63, max(0, (int)floor(-log2(w00))));
    if (E.extra >= 0) {             // choose the 4 residuals with the best-conditioned point Jacobian
        double bestdet = -1; int best[4] = {0, 1, 2, 3}; int nr = E.nres;
        for (int a = 0; a < nr; a++) for (int b = a + 1; b < nr; b++) for (int c = b + 1; c < nr; c++) for (int d = c + 1; d < nr; d++) {
            int idx[4] = {a, b, c, d}; double T[4][4];
            for (int r2 = 0; r2 < 4; r2++) { double nrm = 0; for (int i = 0; i < 4; i++) { T[r2][i] = mid(Ec.res[idx[r2]].g[i]); nrm += T[r2][i] * T[r2][i]; }
                nrm = sqrt(nrm); if (nrm > 0) for (int i = 0; i < 4; i++) T[r2][i] /= nrm; }        // row-normalised
            double det = 1;
            for (int cc = 0; cc < 4; cc++) { int pp = cc; for (int a2 = cc + 1; a2 < 4; a2++) if (fabs(T[a2][cc]) > fabs(T[pp][cc])) pp = a2;
                if (T[pp][cc] == 0) { det = 0; break; } if (pp != cc) for (int j = 0; j < 4; j++) swap(T[cc][j], T[pp][j]);
                det *= T[cc][cc]; for (int a2 = cc + 1; a2 < 4; a2++) { double g = T[a2][cc] / T[cc][cc]; for (int j = cc; j < 4; j++) T[a2][j] -= g * T[cc][j]; } }
            if (fabs(det) > bestdet) { bestdet = fabs(det); for (int i = 0; i < 4; i++) best[i] = idx[i]; }
        }
        for (int i = 0; i < 4; i++) E.kraw[i] = best[i];
    }
    double Jm[4][4]; double Gc[4];
    for (int a = 0; a < 4; a++) { const D& R = E.res[E.kraw[a]]; Gc[a] = mid(Ec.res[E.kraw[a]].v);
        for (int i = 0; i < 4; i++) Jm[a][i] = mid(Ec.res[E.kraw[a]].g[i]); }
    // invert the point Jacobian (real 4x4) with partial pivoting
    double M[4][8]; for (int a = 0; a < 4; a++) for (int j = 0; j < 8; j++) M[a][j] = j < 4 ? Jm[a][j] : (a == j - 4 ? 1.0 : 0.0);
    for (int c = 0; c < 4; c++) { int p = c; for (int a = c + 1; a < 4; a++) if (fabs(M[a][c]) > fabs(M[p][c])) p = a;
        if (M[p][c] == 0) return 2; for (int j = 0; j < 8; j++) swap(M[c][j], M[p][j]);
        double f = 1.0 / M[c][c]; for (int j = 0; j < 8; j++) M[c][j] *= f;
        for (int a = 0; a < 4; a++) if (a != c) { double g = M[a][c]; for (int j = 0; j < 8; j++) M[a][j] -= g * M[c][j]; } }
    double Y[4][4]; for (int a = 0; a < 4; a++) for (int j = 0; j < 4; j++) Y[a][j] = M[a][4 + j];
    Box K;
    for (int i = 0; i < 4; i++) {
        I yg = ipt(0.0);
        for (int a = 0; a < 4; a++) yg = iadd(yg, imul(ipt(Y[i][a]), Ec.res[E.kraw[a]].v));
        I s = isub(Cb.s[i], yg);
        for (int j = 0; j < 4; j++) {
            I m = ipt(i == j ? 1.0 : 0.0);
            for (int a = 0; a < 4; a++) m = isub(m, imul(ipt(Y[i][a]), E.res[E.kraw[a]].g[j]));
            s = iadd(s, imul(m, isub(B.s[j], Cb.s[j])));
        }
        K.s[i] = s;
        if (!(s.lo > B.s[i].lo && s.hi < B.s[i].hi)) { if (DBGP) fprintf(stderr, "   [dbg] Krawczyk not inside: i=%d K=[%.6g,%.6g] B=[%.6g,%.6g]\n", i, s.lo, s.hi, B.s[i].lo, B.s[i].hi); return 2; }
    }
    // unique zero s* of the 4 equations in B, s* in K.  Tighten by iterating on K (s* in K, K in B).
    for (int it = 0; it < 3; it++) {
        Eval Ek; evaluate(K, eps, ch, false, Ek, false, &E);
        Box Kc; for (int i = 0; i < NV; i++) Kc.s[i] = ipt(mid(K.s[i]));
        Eval Ekc; evaluate(Kc, eps, ch, true, Ekc, false, &E);
        if (!Ek.ok || !Ekc.ok || Ek.excluded || Ekc.excluded || Ek.nres != E.nres || Ekc.nres != E.nres) break;   // AUD3 item 2
        Box K2; bool good = true;
        for (int i = 0; i < 4 && good; i++) {
            I yg = ipt(0.0);
            for (int a = 0; a < 4; a++) yg = iadd(yg, imul(ipt(Y[i][a]), Ekc.res[E.kraw[a]].v));
            I s = isub(Kc.s[i], yg);
            for (int j = 0; j < 4; j++) { I m = ipt(i == j ? 1.0 : 0.0);
                for (int a = 0; a < 4; a++) m = isub(m, imul(ipt(Y[i][a]), Ek.res[E.kraw[a]].g[j]));
                s = iadd(s, imul(m, isub(K.s[j], Kc.s[j]))); }
            K2.s[i] = meet(s, K.s[i]); if (K2.s[i].lo > K2.s[i].hi) good = false;
        }
        if (!good) return 2;          // cannot happen in exact arithmetic (the zero lies in K); be conservative
        K = K2;
    }
    Eval Ek; evaluate(K, eps, ch, false, Ek, true, &E);
    if (Ek.excluded) return 0;
    for (int r = 0; r < Ek.nres; r++) if (!zin(Ek.res[r].v)) return 0;     // leftover equation excludes s*
    if (!Ek.ok) return 2;
    C x[n10]; if (!x_of_z(Ek.z, x)) return 2;
    int r = find_box(x);
    if (DBGP) { double xw = 0; for (int n = 0; n < n10; n++) xw = max(xw, max(wid(x[n].re), wid(x[n].im)));
        double kw = 0; for (int i = 0; i < NV; i++) kw = max(kw, wid(K.s[i]));
        fprintf(stderr, "   [dbg] Krawczyk OK, K width %.2e, x width %.2e, box found %d, x0=(%.12f,%.12f)\n", kw, xw, r, mid(x[0].re), mid(x[0].im)); }
    if (r < 0) return 2;
    rootout = r; HC[lv]++; return 1;
}

struct TaskStat { long long nodes = 0, fails = 0, covered = 0, excluded = 0; bool capped = false; };
static TaskStat solve_box(const int* eps, const int* ch, const Box& root) {
    TaskStat T;
    vector<Box> st; st.push_back(root);
    while (!st.empty()) {
        Box B = st.back(); st.pop_back(); T.nodes++;
        if (NODECAP && T.nodes > NODECAP) { T.capped = true; T.fails++; nFail++; break; }
        int rt; int res = process(B, eps, ch, rt);
        if (res == 0) { nExcl++; T.excluded++; continue; }
        if (res == 1) { nCov++; T.covered++; hit[rt].store(1); continue; }
        int wv = 0; double w = 0; for (int i = 0; i < NV; i++) if (wid(B.s[i]) > w) { w = wid(B.s[i]); wv = i; }
        if (w < 1e-12) { T.fails++; nFail++; continue; }
        Box a = B, b = B; double md = mid(B.s[wv]); a.s[wv].hi = md; b.s[wv].lo = md;
        st.push_back(a); st.push_back(b);
    }
    nNodes += T.nodes;
    return T;
}
static void solve_sub(const int* eps, const int* ch) {
    Box root; for (int i = 0; i < NV; i++) root.s[i] = I{-1.0625, 1.0625};
    solve_box(eps, ch, root);
}

int main(int argc, char** argv) {
    auto T0 = chrono::steady_clock::now();
    auto el = [&]() { return chrono::duration<double>(chrono::steady_clock::now() - T0).count(); };
    setvbuf(stdout, NULL, _IOLBF, 0);
    if (argc < 2) { fprintf(stderr, "usage: c10bb2 roots.bin [maxsubs]\n"); return 2; }
    if (getenv("ANGMAX")) ANGMAX = atof(getenv("ANGMAX"));
    if (getenv("VSMALL")) VSMALL = atof(getenv("VSMALL"));
    if (getenv("KTRY")) KTRY = atof(getenv("KTRY"));
    if (getenv("NODECAP")) NODECAP = atoll(getenv("NODECAP"));
    if (getenv("ADW")) ADW = atof(getenv("ADW"));
    {   volatile double tiny = 2.2250738585072014e-308, half = tiny / 2; volatile double a = 1.0, b = 3.0; volatile double q = a / b;
        bool ok = (half > 0) && (half * 2 == tiny) && (q == 0.333333333333333314829616256247390992939472198486328125);
        printf("ENV: binary64 round-to-nearest gradual-underflow %d ; compiler %s\n", (int)ok, __VERSION__); if (!ok) return 4; }
    printf("VERSION c10bb6 (branch-descriptor forcing; AUD3 fixes) built %s %s\n", __DATE__, __TIME__);
    I s5 = isqrt(ipt(5.0)), q4 = ipt(0.25);
    I c1 = imul(isub(s5, ipt(1.0)), q4), sn1 = imul(isqrt(iadd(ipt(10.0), imul(ipt(2.0), s5))), q4);
    I c2 = imul(ineg(iadd(s5, ipt(1.0))), q4), sn2 = imul(isqrt(isub(ipt(10.0), imul(ipt(2.0), s5))), q4);
    W5re[0] = ipt(1.0); W5im[0] = ipt(0.0); W5re[1] = c1; W5im[1] = sn1; W5re[2] = c2; W5im[2] = sn2;
    W5re[3] = c2; W5im[3] = ineg(sn2); W5re[4] = c1; W5im[4] = ineg(sn1);
    // certified cyclic-10 uniqueness boxes of the (numerically) unimodular roots, largest radius that passes
    FILE* f = fopen(argv[1], "rb"); int32_t N; if (fread(&N, 4, 1, f) != 1) return 3;
    vector<cd> R((size_t)N * n10); if (fread(R.data(), 16, R.size(), f) != R.size()) return 3; fclose(f);
    vector<int> uni;
    for (int t = 0; t < N; t++) { bool u = true; for (int i = 0; i < n10; i++) if (fabs(abs(R[(size_t)t * n10 + i]) - 1) > 1e-6) u = false; if (u) uni.push_back(t); }
    RB.resize(uni.size());
    const double rads[] = {3e-2, 1e-2, 3e-3, 1e-3, 3e-4, 1e-4, 3e-5, 1e-5, 1e-6, 1e-7, 1e-8, 1e-9, 1e-10, 1e-11, 1e-12};
    int nok = 0;
    #pragma omp parallel for schedule(dynamic, 16) reduction(+:nok)
    for (int a = 0; a < (int)uni.size(); a++) {
        cd x[n10]; for (int i = 0; i < n10; i++) x[i] = R[(size_t)uni[a] * n10 + i];
        cd F[n10], J[n10][n10], Y[n10][n10];
        for (int it = 0; it < 4; it++) { FJd(x, F, J, true); if (!cinverse<n10>(J, Y)) break;
            for (int i = 0; i < n10; i++) { cd dx = 0; for (int k = 0; k < n10; k++) dx += Y[i][k] * F[k]; x[i] -= dx; } }
        FJd(x, F, J, true); cinverse<n10>(J, Y);
        RB[a].rad = 0;
        for (double rho : rads) {
            C X[n10], K[n10];
            for (int i = 0; i < n10; i++) X[i] = {{dn(x[i].real() - rho), up(x[i].real() + rho)}, {dn(x[i].imag() - rho), up(x[i].imag() + rho)}};
            krawczyk10(x, Y, X, K);
            bool ok = true;
            for (int i = 0; i < n10 && ok; i++) ok = K[i].re.lo > X[i].re.lo && K[i].re.hi < X[i].re.hi && K[i].im.lo > X[i].im.lo && K[i].im.hi < X[i].im.hi;
            if (ok) {
                C Z[n10]; for (int i = 0; i < n10; i++) Z[i] = {meet(K[i].re, X[i].re), meet(K[i].im, X[i].im)};
                for (int it = 0; it < 4; it++) {          // the root lies in Z; K(Z) with centre mid(Z) in Z contains it
                    cd zc[n10]; for (int i = 0; i < n10; i++) zc[i] = cd(mid(Z[i].re), mid(Z[i].im));
                    C K2[n10]; krawczyk10(zc, Y, Z, K2);
                    for (int i = 0; i < n10; i++) Z[i] = {meet(K2[i].re, Z[i].re), meet(K2[i].im, Z[i].im)};
                }
                for (int i = 0; i < n10; i++) { RB[a].X[i] = X[i]; RB[a].K[i] = Z[i]; RB[a].ctr[i] = x[i]; } RB[a].rad = rho; break; }
        }
        if (RB[a].rad > 0) nok++;
    }
    double minr = 1; for (auto& r : RB) { RBmaxrad = max(RBmaxrad, r.rad); if (r.rad > 0) minr = min(minr, r.rad); }
    for (int a = 0; a < (int)RB.size(); a++) if (RB[a].rad > 0) RBsorted.push_back({RB[a].ctr[0].real(), a});
    sort(RBsorted.begin(), RBsorted.end());
    printf("roots %d ; unimodular (numerically) %zu ; uniqueness boxes certified %d, radius [%.0e, %.0e] ; %.1fs\n", N, uni.size(), nok, minr, RBmaxrad, el());
    // closure of the certified set under the 10 modulations x -> e^{2 pi i a/10} x (rigorous enclosures)
    I cpi5 = imul(iadd(s5, ipt(1.0)), q4), spi5 = imul(isqrt(isub(ipt(10.0), imul(ipt(2.0), s5))), q4);   // cos, sin (pi/5)
    C w10[10]; w10[0] = pc(1.0); C w1 = {cpi5, spi5}; for (int a = 1; a < 10; a++) w10[a] = pmul(w10[a - 1], w1);
    int closure_bad = 0;
    for (int a = 0; a < (int)RB.size(); a++) for (int b = 1; b < 10; b++) {
        // the root of box a lies in K = K(X) n X; its modulation is a cyclic-10 root (C_k(w x) = w^k C_k(x), prod = 1)
        C xs[n10]; for (int n = 0; n < n10; n++) xs[n] = pmul(RB[a].K[n], w10[b]);
        if (find_box(xs) < 0) closure_bad++;
    }
    // catalogue self-certification (AUD3): exact unimodularity of each root via the involution x -> 1/conj(x)
    // (sigma(K) inside the uniqueness box X  =>  sigma(root) = root), and pairwise disjointness of the enclosures K
    int uni_exact = 0;
    for (int a = 0; a < (int)RB.size(); a++) {
        bool ok = RB[a].rad > 0;
        for (int n = 0; n < n10 && ok; n++) {
            I a2 = iadd(isq(RB[a].K[n].re), isq(RB[a].K[n].im)); if (a2.lo <= 0) { ok = false; break; }
            I inv = irecip(a2); C sg = {imul(RB[a].K[n].re, inv), imul(RB[a].K[n].im, inv)};
            ok = inside(sg.re, RB[a].X[n].re) && inside(sg.im, RB[a].X[n].im);
        }
        uni_exact += ok;
    }
    vector<pair<double,int>> sw; for (int a = 0; a < (int)RB.size(); a++) sw.push_back({RB[a].K[0].re.lo, a});
    sort(sw.begin(), sw.end()); long long overlaps = 0;
    for (size_t i = 0; i < sw.size(); i++) for (size_t j = i + 1; j < sw.size() && sw[j].first <= RB[sw[i].second].K[0].re.hi; j++) {
        const RootBox &P = RB[sw[i].second], &Qb = RB[sw[j].second]; bool dis = false;
        for (int n = 0; n < n10 && !dis; n++) dis = P.K[n].re.hi < Qb.K[n].re.lo || Qb.K[n].re.hi < P.K[n].re.lo || P.K[n].im.hi < Qb.K[n].im.lo || Qb.K[n].im.hi < P.K[n].im.lo;
        if (!dis) overlaps++;
    }
    bool catalogue_ok = (uni_exact == 3040) && (overlaps == 0) && (nok == 3040) && (uni.size() == 3040);
    printf("CATALOGUE: %d of %zu roots exactly unimodular ; enclosures pairwise disjoint: %s ; %s\n", uni_exact, RB.size(), overlaps == 0 ? "yes" : "NO",
           catalogue_ok ? "OK" : "FAILED");
    printf("modulation closure: %s (images not found: %d)\n", closure_bad == 0 ? "OK" : "FAILED", closure_bad);
    int dil_bad = 0;
    for (int a = 0; a < (int)RB.size(); a++) {
        // z_n -> z_{3n} maps roots to roots (a dilation of Z_10 fixing 0); x'_n = z_{3n+3}/z_{3n} = x_{3n} x_{3n+1} x_{3n+2}
        C xs[n10];
        for (int n = 0; n < n10; n++) { int b = (3 * n) % 10; xs[n] = pmul(pmul(RB[a].K[b], RB[a].K[(b + 1) % 10]), RB[a].K[(b + 2) % 10]); }
        if (find_box(xs) < 0) dil_bad++;
    }
    printf("dilation closure: %s (images not found: %d)\n", dil_bad == 0 ? "OK" : "FAILED", dil_bad);
    closure_bad += dil_bad;
    hit = vector<atomic<int>>(RB.size()); for (auto& h : hit) h.store(0);
    if (getenv("TESTROOT")) {
        NOSYM = !getenv("SYMON"); DBGP = true;
        int a = atoi(getenv("TESTROOT"));
        cd x[n10]; for (int i = 0; i < n10; i++) x[i] = RB[a].ctr[i];
        cd z[n10]; z[0] = 1; for (int n = 0; n + 1 < n10; n++) z[n + 1] = x[n] * z[n];
        cd u[5], v[5]; for (int n = 0; n < n10; n++) (n % 2 == 0 ? u[n % 5] : v[n % 5]) = z[n];
        cd w5 = polar(1.0, 2 * M_PI / 5); cd U[5], V[5];
        for (int k = 0; k < 5; k++) { U[k] = 0; V[k] = 0; for (int m = 0; m < 5; m++) { U[k] += u[m] * pow(w5, -3 * k * m); V[k] += v[m] * pow(w5, -3 * k * m); } }
        int eps[5], ch[4]; double sv[4];
        for (int k = 0; k < 5; k++) eps[k] = (real(V[k] / (cd(0, 1) * U[k])) >= 0) ? 1 : -1;
        for (int m = 1; m < 5; m++) { cd q = u[m]; ch[m - 1] = q.real() >= 0 ? 1 : -1; if (ch[m - 1] < 0) q = -q; sv[m - 1] = q.imag() / (1 + q.real()); }
        printf("TEST root %d: |U|^2 = %.4f %.4f %.4f %.4f %.4f ; eps %d%d%d%d%d ; ch %d%d%d%d ; s = %.12f %.12f %.12f %.12f\n", a,
               norm(U[0]), norm(U[1]), norm(U[2]), norm(U[3]), norm(U[4]), eps[0], eps[1], eps[2], eps[3], eps[4], ch[0], ch[1], ch[2], ch[3], sv[0], sv[1], sv[2], sv[3]);
        for (double h : {3e-2, 1e-2, 3e-3, 1e-3, 1e-4, 1e-5, 1e-6}) {
            Box B; for (int i = 0; i < NV; i++) B.s[i] = {sv[i] - h, sv[i] + h};
            int rt; int res = process(B, eps, ch, rt);
            printf("  half-width %.0e : result %d (0 excl, 1 covered, 2 split) root %d (expected %d)\n", h, res, rt, a);
            Box Bf = B; int fi = getenv("FACEI") ? atoi(getenv("FACEI")) : 2; Bf.s[fi] = {sv[fi], sv[fi] + 2 * h};
            res = process(Bf, eps, ch, rt);
            printf("  FACE box (coord %d lower face at the root) half-width %.0e : result %d root %d\n", fi, h, res, rt);
        }
        return 0;
    }
    vector<pair<int,int>> subs; for (int e = 0; e < 16; e++) for (int c = 0; c < 16; c++) subs.push_back({e << 1, c});   // eps_0 = +1
    if (getenv("SUBLIST")) {   // work-stealing mode over a list of whole subproblems (e.g. "40-139" or "0,1,5-9")
        vector<int> L; { string sl = getenv("SUBLIST"); stringstream ss(sl); string tok;
            while (getline(ss, tok, ',')) { size_t d = tok.find('-'); if (d == string::npos) L.push_back(stoi(tok)); else for (int q = stoi(tok.substr(0, d)); q <= stoi(tok.substr(d + 1)); q++) L.push_back(q); } }
        { vector<int> chk = L; sort(chk.begin(), chk.end());
          bool bad = chk.empty() || chk.front() < 0 || chk.back() > 255 || adjacent_find(chk.begin(), chk.end()) != chk.end();
          if (bad) { printf("SUBLIST invalid (empty, out of range or duplicate ids)\n"); return 5; } }
        struct Item { int sb; Box B; };
        deque<Item> Q; mutex mtx; condition_variable cv; int waiting = 0; bool finished = false; atomic<int> waitingA{0};
        static atomic<long long> outstanding[256], subfail[256], subnodes[256];
        for (int q = 0; q < 256; q++) { outstanding[q] = 0; subfail[q] = 0; subnodes[q] = 0; }
        for (int sb : L) { Item it; it.sb = sb; for (int i = 0; i < NV; i++) it.B.s[i] = I{-1.0625, 1.0625}; Q.push_back(it); outstanding[sb] = 1; }
        printf("WORK-STEALING MODE: %zu subproblems: %s ; threads %d\n", L.size(), getenv("SUBLIST"), omp_get_max_threads());
        atomic<int> subsdone{0}; long long totfail = 0;
        auto t0 = chrono::steady_clock::now();
        #pragma omp parallel
        {
            int NT = omp_get_num_threads();
            vector<Item> loc;
            for (;;) {
                if (loc.empty()) {
                    unique_lock<mutex> lk(mtx);
                    waiting++; waitingA++;
                    if (Q.empty() && waiting == NT) { finished = true; cv.notify_all(); }
                    cv.wait(lk, [&] { return finished || !Q.empty(); });
                    if (Q.empty()) break;                       // finished
                    waiting--; waitingA--;
                    loc.push_back(Q.front()); Q.pop_front();
                }
                Item it = loc.back(); loc.pop_back();
                int sb = it.sb;
                int eps[5], ch[4];
                for (int k = 0; k < 5; k++) eps[k] = (subs[sb].first >> k & 1) ? -1 : 1;
                for (int k = 0; k < 4; k++) ch[k] = (subs[sb].second >> k & 1) ? -1 : 1;
                subnodes[sb]++; nNodes++;
                int rt; int res = process(it.B, eps, ch, rt);
                long long delta = -1;
                if (res == 0) nExcl++;
                else if (res == 1) { nCov++; hit[rt].store(1); }
                else {
                    int wv = 0; double w = 0; for (int i = 0; i < NV; i++) if (wid(it.B.s[i]) > w) { w = wid(it.B.s[i]); wv = i; }
                    if (w < 1e-12) { subfail[sb]++; nFail++; }
                    else { Item a = it, b = it; double md = mid(it.B.s[wv]); a.B.s[wv].hi = md; b.B.s[wv].lo = md; loc.push_back(a); loc.push_back(b); delta = 1; }
                }
                long long left = (outstanding[sb] += delta);
                if (left == 0) {
                    int nd = ++subsdone;
                    fprintf(stderr, "SUBDONE %3d eps=%d%d%d%d%d ch=%d%d%d%d: nodes %lld fails %lld ; %d/%zu at %.0fs\n", sb, eps[0], eps[1], eps[2], eps[3], eps[4],
                            ch[0], ch[1], ch[2], ch[3], subnodes[sb].load(), subfail[sb].load(), nd, L.size(), chrono::duration<double>(chrono::steady_clock::now() - t0).count());
                }
                if (loc.size() >= 4 && waitingA.load() > 0) {          // share the oldest (largest) half
                    lock_guard<mutex> lk(mtx);
                    size_t h = loc.size() / 2;
                    for (size_t q = 0; q < h; q++) Q.push_back(loc[q]);
                    loc.erase(loc.begin(), loc.begin() + h);
                    cv.notify_all();
                }
            }
        }
        for (int sb : L) totfail += subfail[sb].load();
        printf("WORK-STEALING DONE: subproblems %d/%zu ; nodes %lld ; fails %lld ; %.1fs\n", subsdone.load(), L.size(), nNodes.load(), totfail, el());
        bool pass = (subsdone.load() == (int)L.size()) && totfail == 0 && catalogue_ok && closure_bad == 0;
        printf(pass ? "C10-BB6-SUBLIST: PASS\n" : "C10-BB6-SUBLIST: FAIL\n");
        return pass ? 0 : 1;
    }
    if (getenv("TASK_LO") && getenv("TASK_HI")) {   // task mode: task t = piece (t % 16) of subproblem (t / 16)
        int lo = atoi(getenv("TASK_LO")), hi = atoi(getenv("TASK_HI"));
        printf("TASK MODE: tasks [%d, %d) of 4096 (subproblems %d..%d) ; NODECAP %lld per task\n", lo, hi, lo / 16, (hi - 1) / 16, NODECAP);
        long long tf = 0, tc = 0; int ndone = 0;
        #pragma omp parallel for schedule(dynamic, 1) reduction(+:tf, tc, ndone)
        for (int q = 0; q < hi - lo; q++) {
            int t = hi - 1 - q;                                    // highest indices first
            int sb = t / 16, pc = t % 16;
            int eps[5], ch[4];
            for (int k = 0; k < 5; k++) eps[k] = (subs[sb].first >> k & 1) ? -1 : 1;
            for (int k = 0; k < 4; k++) ch[k] = (subs[sb].second >> k & 1) ? -1 : 1;
            Box root; for (int i = 0; i < NV; i++) root.s[i] = ((pc >> i) & 1) ? I{0.0, 1.0625} : I{-1.0625, 0.0};
            auto t1 = chrono::steady_clock::now();
            TaskStat T = solve_box(eps, ch, root);
            fprintf(stderr, "TASK %4d sub %3d piece %2d eps=%d%d%d%d%d ch=%d%d%d%d: nodes %lld excluded %lld covered %lld fails %lld capped %d ; %.1fs\n",
                    t, sb, pc, eps[0], eps[1], eps[2], eps[3], eps[4], ch[0], ch[1], ch[2], ch[3], T.nodes, T.excluded, T.covered, T.fails, (int)T.capped,
                    chrono::duration<double>(chrono::steady_clock::now() - t1).count());
            tf += T.fails; tc += T.capped; ndone++;
        }
        printf("TASKS [%d, %d): done %d ; fails %lld ; capped %lld ; %.1fs\n", lo, hi, ndone, tf, tc, el());
        printf((tf == 0 && tc == 0 && nok == (int)uni.size() && uni.size() == 3040 && closure_bad == 0) ? "C10-BB6-TASKS: PASS\n" : "C10-BB6-TASKS: FAIL\n");
        return (tf == 0 && tc == 0 && catalogue_ok && closure_bad == 0) ? 0 : 1;
    }
    if (getenv("ONLYSUB")) { int o = atoi(getenv("ONLYSUB")); subs = {subs[o]}; printf("ONLY subproblem %d\n", o); }
    int maxsubs = (argc > 2) ? atoi(argv[2]) : (int)subs.size();
    if (maxsubs < (int)subs.size()) { subs.resize(maxsubs); printf("TIMING RUN: %d of 256 subproblems\n", maxsubs); }
    #pragma omp parallel for schedule(dynamic, 1)
    for (int i = 0; i < (int)subs.size(); i++) {
        int eps[5], ch[4];
        for (int k = 0; k < 5; k++) eps[k] = (subs[i].first >> k & 1) ? -1 : 1;
        for (int k = 0; k < 4; k++) ch[k] = (subs[i].second >> k & 1) ? -1 : 1;
        long long before = nNodes.load(); auto t1 = chrono::steady_clock::now();
        solve_sub(eps, ch);
        fprintf(stderr, "sub %3d eps=%d%d%d%d%d ch=%d%d%d%d: nodes %lld, %.1fs\n", i, eps[0], eps[1], eps[2], eps[3], eps[4], ch[0], ch[1], ch[2], ch[3],
                nNodes.load() - before, chrono::duration<double>(chrono::steady_clock::now() - t1).count());
    }
    printf("lvl: prescreen-excl  AD-excl  split(>ADW)  split(AD)  kraw-tried  covered\n");
    for (int l = 0; l < 64; l++) if (HPX[l] + HAX[l] + HBIG[l] + HS[l] + HK[l]) printf("%3d: %12lld %10lld %12lld %10lld %10lld %8lld\n", l, HPX[l].load(), HAX[l].load(), HBIG[l].load(), HS[l].load(), HK[l].load(), HC[l].load());
    int nh = 0; for (auto& h : hit) nh += h.load();
    printf("B&B: subproblems %zu ; nodes %lld ; excluded %lld ; covered %lld ; Krawczyk tries %lld ; degenerate evals %lld ; FAILED %lld ; certified rays reached %d ; %.1fs\n",
           subs.size(), nNodes.load(), nExcl.load(), nCov.load(), nKraw.load(), nDegen.load(), nFail.load(), nh, el());
    bool pass = nFail.load() == 0 && catalogue_ok && closure_bad == 0 && subs.size() == 256 && !getenv("ONLYSUB");
    printf(pass ? "C10-BB6: COMPLETE -- every biunimodular vector of length 10 is one of the 3040 certified rays\n" : "C10-BB6: INCOMPLETE\n");
    return pass ? 0 : 1;
}


==> anc/scripts/c10bb7.cpp <==
// c10bb6.cpp -- rigorous completeness of the biunimodular vectors of length 10 (second version: interval AD,
// mean-value exclusion, 4D Krawczyk on the reduced system, degenerate directions by an interval linear solve,
// modulation symmetry).  See c10bb.cpp for the reduction:
//   z_n = u_{n mod 5} (n even), v_{n mod 5} (n odd);  U_k = sum_m u_m w^{-3km}, V_k likewise (w = e^{2 pi i/5});
//   z biunimodular  <=>  |u_m| = |v_m| = 1,  Re(U_k conj V_k) = 0,  |U_k|^2 + |V_k|^2 = 10  (k = 0..4).
// Normalisation u_0 = z_0 = 1; u_m (m = 1..4) on two overlapping rational charts  u = +-((1 - s^2) + 2 i s)/(1 + s^2), s in [-17/16, 17/16].
// Symmetry (modulation z_n -> e^{2 pi i a n/10} z_n, which fixes z_0 and maps (U_k, V_k) -> (U_{k-a5}, (-1)^{a2} V_{k-a5})):
//   every biunimodular z is a modulation of one with |U_0|^2 = max_k |U_k|^2 and eps_0 = +1 (U_0 != 0 since
//   sum_k |U_k|^2 = 25).  The certified set is checked to be closed under the 10 modulations.
// Per box S (s-box, sign pattern eps, chart signs):
//   nondegenerate k:  V_k = eps_k i U_k sqrt(10/|U_k|^2 - 1);
//   degenerate k (direction of U_k undetermined, or |V_k| small): V_k = X + iY from two of the linear equations
//      E_m:  Re(a_m V_k) = (1 - |c_m|^2 - rho^2/25) 5/2,  c_m = (1/5) sum_{j != k} V_j w^{3jm},  a_m = conj(c_m) w^{3km},
//      rho^2 = 10 - |U_k|^2, plus the equation |V_k|^2 = rho^2  (all signs of V_k covered);
//   residuals F_m = |v_m|^2 - 1.  EXCLUDE if a residual (natural or mean-value enclosure) misses 0, or |U_k|^2 > 10,
//   or |U_0|^2 < |U_k|^2 certainly.  KRAWCZYK on 4 equations (nondegenerate: F_0..F_4 minus one; degenerate:
//   |V_k|^2 - rho^2 and F_m for the 3 unused m): if K(S) in int S, S holds one zero s*; then either the leftover
//   equation excludes it, or the enclosure of x_n = z_{n+1}/z_n at K lies in a certified cyclic-10 uniqueness box (COVERED).
// Build: g++ -O2 -std=c++17 -fopenmp -ffp-contract=off -frounding-math c10bb6.cpp -o c10bb6
// Usage: c10bb2 roots.bin [maxsubs]     env: ANGMAX (0.5), VSMALL (0.05), KTRY (2^-4), NODECAP
#include <algorithm>
#include <atomic>
#include <chrono>
#include <cmath>
#include <complex>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <vector>
#include <deque>
#include <mutex>
#include <condition_variable>
#include <string>
#include <sstream>
#include <omp.h>
using namespace std;
typedef complex<double> cd;

// ---------------- intervals ----------------
struct I { double lo, hi; };
static inline double dn(double x) { return nextafter(x, -INFINITY); }
static inline double up(double x) { return nextafter(x, INFINITY); }
static inline I ipt(double x) { return {x, x}; }
static atomic<long long> nOverflow(0);   // c10bb7 diagnostic: finite inputs whose enclosure overflowed
static const I UNIV = {-INFINITY, INFINITY};
static inline bool fin(I a) { return std::isfinite(a.lo) && std::isfinite(a.hi); }
// c10bb7 rule: a nonfinite input endpoint gives the universal interval; a finite computation that overflows is
// counted and its (valid, possibly infinite) enclosure kept.  Hence 0*inf, inf-inf, inf/inf never occur: no NaN.
static inline I chk(I r) { if (!fin(r)) nOverflow++; return r; }
static inline I iadd(I a, I b) { if (!fin(a) || !fin(b)) { return UNIV; } return chk({dn(a.lo + b.lo), up(a.hi + b.hi)}); }
static inline I isub(I a, I b) { if (!fin(a) || !fin(b)) { return UNIV; } return chk({dn(a.lo - b.hi), up(a.hi - b.lo)}); }
static inline I ineg(I a) { return {-a.hi, -a.lo}; }
static inline I imul(I a, I b) {
    if (!fin(a) || !fin(b)) { return UNIV; }
    double p1 = a.lo * b.lo, p2 = a.lo * b.hi, p3 = a.hi * b.lo, p4 = a.hi * b.hi;
    return chk({dn(min(min(p1, p2), min(p3, p4))), up(max(max(p1, p2), max(p3, p4)))});
}
static inline I isq(I a) {
    if (!fin(a)) { return {0.0, INFINITY}; }
    double l = fabs(a.lo), h = fabs(a.hi);
    if (a.lo <= 0 && a.hi >= 0) return chk({0.0, up(max(l, h) * max(l, h))});
    double m = min(l, h), M = max(l, h); return chk({dn(m * m), up(M * M)});
}
static inline bool zin(I a) { return !(a.lo > 0) && !(a.hi < 0); }      // NaN-safe: "zero not excluded"
static inline I irecip(I b) { if (!fin(b)) { return UNIV; } return chk({dn(1.0 / b.hi), up(1.0 / b.lo)}); }   // 0 not in b
static inline I idiv(I a, I b) { return imul(a, irecip(b)); }               // 0 not in b
static inline I isqrt(I a) { if (!fin(a)) { return {0.0, INFINITY}; } double lo = max(0.0, a.lo); return {lo > 0 ? dn(sqrt(lo)) : 0.0, up(sqrt(max(0.0, a.hi)))}; }
static inline I meet(I a, I b) { return {max(a.lo, b.lo), min(a.hi, b.hi)}; }
static inline I hull(I a, I b) { return {min(a.lo, b.lo), max(a.hi, b.hi)}; }
static inline bool inside(I a, I b) { return a.lo >= b.lo && a.hi <= b.hi; }
static inline double wid(I a) { return a.hi - a.lo; }
static inline double mid(I a) { return 0.5 * (a.lo + a.hi); }

// ---------------- AD intervals (value + gradient in s_0..s_3) ----------------
const int NV = 4;
struct D { I v; I g[NV]; };
static inline D dc(I v) { D r; r.v = v; for (int i = 0; i < NV; i++) r.g[i] = ipt(0.0); return r; }
static inline D dvar(I v, int j) { D r = dc(v); r.g[j] = ipt(1.0); return r; }
static inline D dadd(const D& a, const D& b) { D r; r.v = iadd(a.v, b.v); for (int i = 0; i < NV; i++) r.g[i] = iadd(a.g[i], b.g[i]); return r; }
static inline D dsub(const D& a, const D& b) { D r; r.v = isub(a.v, b.v); for (int i = 0; i < NV; i++) r.g[i] = isub(a.g[i], b.g[i]); return r; }
static inline D dneg(const D& a) { D r; r.v = ineg(a.v); for (int i = 0; i < NV; i++) r.g[i] = ineg(a.g[i]); return r; }
static inline D dmul(const D& a, const D& b) { D r; r.v = imul(a.v, b.v); for (int i = 0; i < NV; i++) r.g[i] = iadd(imul(a.v, b.g[i]), imul(b.v, a.g[i])); return r; }
static inline D dsq(const D& a) { D r; r.v = isq(a.v); I t = imul(ipt(2.0), a.v); for (int i = 0; i < NV; i++) r.g[i] = imul(t, a.g[i]); return r; }
static inline D dscal(const D& a, I c) { D r; r.v = imul(a.v, c); for (int i = 0; i < NV; i++) r.g[i] = imul(a.g[i], c); return r; }
static inline bool ddiv(const D& a, const D& b, D& r) {      // a/b, 0 not in b
    if (zin(b.v)) return false;
    I q = idiv(a.v, b.v); r.v = q;
    for (int i = 0; i < NV; i++) r.g[i] = idiv(isub(a.g[i], imul(q, b.g[i])), b.v);
    return true;
}
static inline bool dsqrt(const D& a, D& r) {                  // needs a > 0 on the box
    if (a.v.lo <= 0) return false;
    I s = isqrt(a.v); r.v = s; I h = irecip(imul(ipt(2.0), s));
    for (int i = 0; i < NV; i++) r.g[i] = imul(a.g[i], h);
    return true;
}
struct CD { D re, im; };
static inline CD cdc(I re, I im) { return {dc(re), dc(im)}; }
static inline CD cadd(const CD& a, const CD& b) { return {dadd(a.re, b.re), dadd(a.im, b.im)}; }
static inline CD csub(const CD& a, const CD& b) { return {dsub(a.re, b.re), dsub(a.im, b.im)}; }
static inline CD cmul(const CD& a, const CD& b) { return {dsub(dmul(a.re, b.re), dmul(a.im, b.im)), dadd(dmul(a.re, b.im), dmul(a.im, b.re))}; }
static inline CD cmulc(const CD& a, I cre, I cim) { return {dsub(dscal(a.re, cre), dscal(a.im, cim)), dadd(dscal(a.re, cim), dscal(a.im, cre))}; }
static inline CD cscal(const CD& a, const D& s) { return {dmul(a.re, s), dmul(a.im, s)}; }
static inline CD ctimesi(const CD& a) { return {dneg(a.im), a.re}; }
static inline D cabs2(const CD& a) { return dadd(dsq(a.re), dsq(a.im)); }
static inline CD cconj(const CD& a) { return {a.re, dneg(a.im)}; }

// ---------------- cyclic-10 Krawczyk (uniqueness boxes of the certified roots) ----------------
const int n10 = 10;
struct C { I re, im; };
static inline C pc(cd z) { return {ipt(z.real()), ipt(z.imag())}; }
static inline C padd(C a, C b) { return {iadd(a.re, b.re), iadd(a.im, b.im)}; }
static inline C psub(C a, C b) { return {isub(a.re, b.re), isub(a.im, b.im)}; }
static inline C pmul(C a, C b) { return {isub(imul(a.re, b.re), imul(a.im, b.im)), iadd(imul(a.re, b.im), imul(a.im, b.re))}; }
template <class T, class Mul, class Add, class Sub>
static void FJ(const T* x, T* F, T (*J)[n10], T one, T zero, Mul mul, Add add, Sub sub, bool wantJ) {
    for (int k = 1; k <= n10; k++) {
        T acc = zero; int nw = (k < n10) ? n10 : 1;
        T rowJ[n10]; for (int m = 0; m < n10; m++) rowJ[m] = zero;
        for (int j = 0; j < nw; j++) {
            int w[n10]; for (int r = 0; r < k; r++) w[r] = (j + r) % n10;
            T pre[n10 + 1], suf[n10 + 1]; pre[0] = one; for (int r = 0; r < k; r++) pre[r + 1] = mul(pre[r], x[w[r]]);
            acc = add(acc, pre[k]);
            if (wantJ) { suf[k] = one; for (int r = k - 1; r >= 0; r--) suf[r] = mul(suf[r + 1], x[w[r]]);
                for (int r = 0; r < k; r++) rowJ[w[r]] = add(rowJ[w[r]], mul(pre[r], suf[r + 1])); }
        }
        F[k - 1] = (k < n10) ? acc : sub(acc, one);
        if (wantJ) for (int m = 0; m < n10; m++) J[k - 1][m] = rowJ[m];
    }
}
static void FJd(const cd* x, cd* F, cd (*J)[n10], bool wantJ) {
    FJ<cd>(x, F, J, cd(1), cd(0), [](cd a, cd b) { return a * b; }, [](cd a, cd b) { return a + b; }, [](cd a, cd b) { return a - b; }, wantJ);
}
static void FJi(const C* x, C* F, C (*J)[n10], bool wantJ) { FJ<C>(x, F, J, pc(1.0), pc(0.0), pmul, padd, psub, wantJ); }
template <int N> static bool cinverse(cd (*A)[N], cd (*Y)[N]) {
    cd M[N][2 * N];
    for (int i = 0; i < N; i++) for (int j = 0; j < 2 * N; j++) M[i][j] = j < N ? A[i][j] : cd(i == j - N ? 1 : 0);
    for (int c = 0; c < N; c++) {
        int p = c; for (int i = c + 1; i < N; i++) if (abs(M[i][c]) > abs(M[p][c])) p = i;
        if (abs(M[p][c]) == 0) return false;
        for (int j = 0; j < 2 * N; j++) swap(M[c][j], M[p][j]);
        cd f = 1.0 / M[c][c]; for (int j = 0; j < 2 * N; j++) M[c][j] *= f;
        for (int i = 0; i < N; i++) if (i != c && M[i][c] != 0.0) { cd g = M[i][c]; for (int j = 0; j < 2 * N; j++) M[i][j] -= g * M[c][j]; }
    }
    for (int i = 0; i < N; i++) for (int j = 0; j < N; j++) Y[i][j] = M[i][N + j];
    return true;
}
static void krawczyk10(const cd* xt, cd (*Y)[n10], const C* X, C* K) {
    C xp[n10], Fx[n10], JX[n10][n10], dummy[n10][n10];
    for (int i = 0; i < n10; i++) xp[i] = pc(xt[i]);
    FJi(xp, Fx, dummy, false); FJi(X, dummy[0], JX, true);
    C Dl[n10]; for (int j = 0; j < n10; j++) Dl[j] = psub(X[j], xp[j]);
    for (int i = 0; i < n10; i++) {
        C yf = pc(0.0); for (int k = 0; k < n10; k++) yf = padd(yf, pmul(pc(Y[i][k]), Fx[k]));
        C s = psub(xp[i], yf);
        for (int j = 0; j < n10; j++) { C m = pc(i == j ? 1.0 : 0.0);
            for (int k = 0; k < n10; k++) m = psub(m, pmul(pc(Y[i][k]), JX[k][j])); s = padd(s, pmul(m, Dl[j])); }
        K[i] = s;
    }
}
struct RootBox { cd ctr[n10]; C X[n10]; C K[n10]; double rad; };
static vector<RootBox> RB;
static vector<pair<double,int>> RBsorted;
static double RBmaxrad = 0;
static int find_box(const C* x) {           // a certified box containing the enclosure x, or -1
    double mx = mid(x[0].re), xw = 0;
    for (int n = 0; n < n10; n++) xw = max(xw, max(wid(x[n].re), wid(x[n].im)));
    auto it = lower_bound(RBsorted.begin(), RBsorted.end(), make_pair(mx - 2 * RBmaxrad - xw, -1));
    for (; it != RBsorted.end() && it->first <= mx + 2 * RBmaxrad + xw; ++it) {
        const RootBox& r = RB[it->second]; bool ok = true;
        for (int n = 0; n < n10 && ok; n++) ok = inside(x[n].re, r.X[n].re) && inside(x[n].im, r.X[n].im);
        if (ok) return it->second;
    }
    return -1;
}

// ---------------- reduced system ----------------
static I W5re[5], W5im[5];                   // w^j
static double ANGMAX = 0.5, VSMALL = 0.05, KTRY = 1.0 / 16, ADW = 1.0 / 8;
static bool NOSYM = false, DBGP = false;
static long long NODECAP = 0;
static atomic<long long> nNodes{0}, nExcl{0}, nCov{0}, nFail{0}, nKraw{0}, nDegen{0};
static vector<atomic<int>> hit;
static atomic<long long> HPX[64], HAX[64], HK[64], HC[64], HS[64], HBIG[64];   // prescreen-excl, AD-excl, Kraw tried, covered, split, split above ADW

struct Box { I s[NV]; };
struct Eval {  // residuals: all vanish at a genuine solution                                // result of one evaluation
    bool ok;                                 // false: AD failed (singular) -> only natural tests were possible
    bool excluded;
    int nres; D res[8];                      // residual list (all must vanish at a genuine solution)
    int kraw[4]; int nk; int extra;          // indices of 4 Krawczyk equations and the leftover one (-1 none)
    int degen, m1, m2;                       // BRANCH DESCRIPTOR: degenerate index (-1 none) and linear-solve pair
    CD z[n10];
};

static inline CD chartD(int sgn, const D& s) {
    D s2 = dsq(s); D den = dadd(dc(ipt(1.0)), s2);                 // den >= 1
    D re, im; ddiv(dsub(dc(ipt(1.0)), s2), den, re); ddiv(dscal(s, ipt(2.0)), den, im);
    if (sgn < 0) { re = dneg(re); im = dneg(im); }
    re.v = meet(re.v, I{-1.0, 1.0}); im.v = meet(im.v, I{-1.0, 1.0});
    return {re, im};
}

// evaluate on box (point box for centre evaluation); returns residual enclosures (value + gradient)
// force != nullptr: evaluate EXACTLY the residual functions of force's branch (same degenerate index and pair),
// so that values, derivatives and Krawczyk data always refer to the same functions (audit AUD3, blocking item 1).
static void evaluate(const Box& B, const int* eps, const int* ch, bool point, Eval& E, bool sym = true, const Eval* force = nullptr) {
    E.ok = true; E.excluded = false; E.nres = 0; E.extra = -1; E.nk = 0; E.degen = -1; E.m1 = -1; E.m2 = -1;
    CD u[5]; u[0] = cdc(ipt(1.0), ipt(0.0));
    for (int m = 1; m < 5; m++) {
        D s = point ? dc(B.s[m - 1]) : dvar(B.s[m - 1], m - 1);
        if (point) s.g[m - 1] = ipt(1.0);
        u[m] = chartD(ch[m - 1], s);
    }
    CD U[5]; D A[5];
    for (int k = 0; k < 5; k++) {
        CD acc = cdc(ipt(0.0), ipt(0.0));
        for (int m = 0; m < 5; m++) { int j = ((-3 * k * m) % 5 + 5) % 5; acc = cadd(acc, cmulc(u[m], W5re[j], W5im[j])); }
        U[k] = acc; A[k] = cabs2(acc);
        if (A[k].v.lo > 10.0) { E.excluded = true; return; }
    }
    if (!NOSYM && sym) { for (int k = 1; k < 5; k++) if (A[0].v.hi < A[k].v.lo) { E.excluded = true; return; }   // |U_0|^2 maximal (symmetry)
    for (int k = 2; k < 5; k++) if (A[1].v.hi < A[k].v.lo) { E.excluded = true; return; } }  // |U_1|^2 maximal among 1..4 (dilations)
    // classify k.  The linear solve goes to an index whose DIRECTION is undetermined (U_k may vanish / poorly
    // resolved); only if there is none, to the index with the smallest |V_k| (|U_k|^2 near 10).  Other problematic
    // indices use value-only enclosures (tight when |V_k| is small).
    int degen = -1; double worst = -1, vbest = INFINITY; int vcand = -1;
    for (int k = 0; k < 5; k++) {
        double wU = max(wid(U[k].re.v), wid(U[k].im.v));
        double angunc = (A[k].v.lo > 0) ? wU / sqrt(A[k].v.lo) : INFINITY;
        bool dirbad = (A[k].v.lo <= 0) || angunc > ANGMAX;
        if (dirbad && angunc > worst) { worst = angunc; degen = k; }
        double gap = 10.0 - A[k].v.hi;
        if (gap < VSMALL && gap < vbest) { vbest = gap; vcand = k; }
    }
    if (degen < 0) degen = vcand;
    if (force) degen = force->degen;
    E.degen = degen;
    CD V[5];
    for (int k = 0; k < 5; k++) {
        if (k == degen) continue;
        bool valid = A[k].v.lo > 0 && A[k].v.hi < 10.0;
        if (valid) {
            D tenoverA; ddiv(dc(ipt(10.0)), A[k], tenoverA);
            D t = dsub(tenoverA, dc(ipt(1.0))), g;
            if (dsqrt(t, g)) {
                CD vk = cscal(ctimesi(U[k]), g);
                if (eps[k] < 0) vk = {dneg(vk.re), dneg(vk.im)};
                V[k] = vk; continue;
            }
        }
        // value-only fallback (no usable derivative): V_k = eps i dir * sqrt(10 - A), dir clipped to the unit box
        E.ok = false;
        I rho = isqrt(isub(ipt(10.0), meet(A[k].v, I{0.0, 10.0})));
        I dre = {-1.0, 1.0}, dim = {-1.0, 1.0};
        if (A[k].v.lo > 0) { I inv = {dn(1.0 / up(sqrt(A[k].v.hi))), up(1.0 / dn(sqrt(A[k].v.lo)))};
            dre = meet(imul(U[k].re.v, inv), I{-1.0, 1.0}); dim = meet(imul(U[k].im.v, inv), I{-1.0, 1.0}); }
        I vr = imul(ineg(dim), rho), vi = imul(dre, rho);
        if (eps[k] < 0) { vr = ineg(vr); vi = ineg(vi); }
        { double wU = max(wid(U[k].re.v), wid(U[k].im.v));
          if (!(A[k].v.lo > 0) || wU / sqrt(A[k].v.lo) > 2.0) { vr = I{-rho.hi, rho.hi}; vi = I{-rho.hi, rho.hi}; } }   // both signs
        V[k] = {dc(vr), dc(vi)};
        for (int i = 0; i < NV; i++) { V[k].re.g[i] = I{-INFINITY, INFINITY}; V[k].im.g[i] = I{-INFINITY, INFINITY}; }
    }
    CD v[5];
    if (degen < 0) {
        for (int m = 0; m < 5; m++) {
            CD acc = cdc(ipt(0.0), ipt(0.0));
            for (int k = 0; k < 5; k++) { int j = (3 * k * m) % 5; acc = cadd(acc, cmulc(V[k], W5re[j], W5im[j])); }
            v[m] = {dscal(acc.re, idiv(ipt(1.0), ipt(5.0))), dscal(acc.im, idiv(ipt(1.0), ipt(5.0)))};
            E.res[E.nres++] = dsub(cabs2(v[m]), dc(ipt(1.0)));
        }
        // Krawczyk set: drop the residual with the widest gradient (heuristic); leftover is checked separately
        E.nk = 4; int drop = 4; E.extra = drop;
        for (int i = 0, c = 0; i < 5; i++) if (i != drop) E.kraw[c++] = i;
    } else {
        int k = degen; nDegen++;
        I fifth = idiv(ipt(1.0), ipt(5.0));
        CD c[5], a[5]; D b[5];
        D rho2 = dsub(dc(ipt(10.0)), A[k]);
        for (int m = 0; m < 5; m++) {
            CD acc = cdc(ipt(0.0), ipt(0.0));
            for (int j = 0; j < 5; j++) if (j != k) { int e = (3 * j * m) % 5; acc = cadd(acc, cmulc(V[j], W5re[e], W5im[e])); }
            c[m] = {dscal(acc.re, fifth), dscal(acc.im, fifth)};
            int e = (3 * k * m) % 5;
            a[m] = cmulc(cconj(c[m]), W5re[e], W5im[e]);
            D rhs = dsub(dsub(dc(ipt(1.0)), cabs2(c[m])), dscal(rho2, idiv(ipt(1.0), ipt(25.0))));
            b[m] = dscal(rhs, idiv(ipt(5.0), ipt(2.0)));
        }
        // equations: Re(a_m) X - Im(a_m) Y = b_m ; choose the pair with the best determinant
        int m1 = -1, m2 = -1; double best = 0;
        if (force) {
            m1 = force->m1; m2 = force->m2;
            I det = isub(imul(ineg(a[m1].re.v), a[m2].im.v), imul(ineg(a[m1].im.v), a[m2].re.v));
            if (zin(det)) { E.ok = false; return; }
        } else
        for (int i = 0; i < 5; i++) for (int j = i + 1; j < 5; j++) {
            I det = isub(imul(ineg(a[i].re.v), a[j].im.v), imul(ineg(a[i].im.v), a[j].re.v));   // -Re a_i Im a_j + Im a_i Re a_j
            double q = zin(det) ? 0 : min(fabs(det.lo), fabs(det.hi));
            if (q > best) { best = q; m1 = i; m2 = j; }
        }
        if (m1 < 0) { E.ok = false; return; }   // (no residuals: the box is split)
        E.m1 = m1; E.m2 = m2;
        D det = dsub(dmul(dneg(a[m1].re), a[m2].im), dmul(dneg(a[m1].im), a[m2].re));
        D Xn = dsub(dmul(b[m1], dneg(a[m2].im)), dmul(dneg(a[m1].im), b[m2]));
        D Yn = dsub(dmul(a[m1].re, b[m2]), dmul(a[m2].re, b[m1]));
        D X, Y; if (!ddiv(Xn, det, X) || !ddiv(Yn, det, Y)) { E.ok = false; return; }
        V[k] = {X, Y};
        for (int m = 0; m < 5; m++) {
            int e = (3 * k * m) % 5;
            CD add = cmulc(V[k], W5re[e], W5im[e]); add = {dscal(add.re, fifth), dscal(add.im, fifth)};
            v[m] = cadd(c[m], add);
        }
        // residuals: |V_k|^2 - rho^2 and F_m for the three unused m (F_m1, F_m2 follow from these)
        E.res[E.nres++] = dsub(cabs2(V[k]), rho2);
        for (int m = 0; m < 5; m++) if (m != m1 && m != m2) E.res[E.nres++] = dsub(cabs2(v[m]), dc(ipt(1.0)));
        // also check F_m1, F_m2 naturally (consistency)
        E.res[E.nres++] = dsub(cabs2(v[m1]), dc(ipt(1.0)));
        E.res[E.nres++] = dsub(cabs2(v[m2]), dc(ipt(1.0)));
        // the orthogonality Re(conj(U_k) V_k) = 0 is a genuine equation of the system and must be imposed
        E.res[E.nres++] = dadd(dmul(U[k].re, V[k].re), dmul(U[k].im, V[k].im));
        E.nk = 4; for (int i = 0; i < 4; i++) E.kraw[i] = i; E.extra = 0;     // extra >= 0: choose the best 4
    }
    for (int n = 0; n < n10; n++) E.z[n] = (n % 2 == 0) ? u[n % 5] : v[n % 5];
}

// value-only evaluation (cheap pre-screen); 0 = excluded, 1 = not excluded
static inline C cmulcC(C a, I cre, I cim) { return {isub(imul(a.re, cre), imul(a.im, cim)), iadd(imul(a.re, cim), imul(a.im, cre))}; }
static int prescreen(const Box& B, const int* eps, const int* ch) {
    C u[5]; u[0] = {ipt(1.0), ipt(0.0)};
    for (int m = 1; m < 5; m++) {
        I s = B.s[m - 1]; I s2 = isq(s); I den = iadd(ipt(1.0), s2);
        I re = meet(idiv(isub(ipt(1.0), s2), den), I{-1.0, 1.0}), im = meet(idiv(imul(ipt(2.0), s), den), I{-1.0, 1.0});
        if (ch[m - 1] < 0) { re = ineg(re); im = ineg(im); }
        u[m] = {re, im};
    }
    C U[5]; I A[5];
    for (int k = 0; k < 5; k++) {
        C acc = {ipt(0.0), ipt(0.0)};
        for (int m = 0; m < 5; m++) { int j = ((-3 * k * m) % 5 + 5) % 5; acc = padd(acc, cmulcC(u[m], W5re[j], W5im[j])); }
        U[k] = acc; A[k] = iadd(isq(acc.re), isq(acc.im));
        if (A[k].lo > 10.0) return 0;
    }
    if (!NOSYM) { for (int k = 1; k < 5; k++) if (A[0].hi < A[k].lo) return 0;          // |U_0|^2 maximal
    for (int k = 2; k < 5; k++) if (A[1].hi < A[k].lo) return 0; }       // |U_1|^2 maximal among 1..4 (dilations)
    C V[5];
    for (int k = 0; k < 5; k++) {
        I Ak = meet(A[k], I{0.0, 10.0});
        I rho = isqrt(isub(ipt(10.0), Ak));
        I dre = {-1.0, 1.0}, dim = {-1.0, 1.0};
        if (Ak.lo > 0) { I inv = {dn(1.0 / up(sqrt(Ak.hi))), up(1.0 / dn(sqrt(Ak.lo)))};
            dre = meet(imul(U[k].re, inv), I{-1.0, 1.0}); dim = meet(imul(U[k].im, inv), I{-1.0, 1.0}); }
        I vr = imul(ineg(dim), rho), vi = imul(dre, rho);
        double wU = max(wid(U[k].re), wid(U[k].im));
        bool dirok = Ak.lo > 0 && wU / sqrt(Ak.lo) <= 2.0;
        if (!dirok) { vr = I{-rho.hi, rho.hi}; vi = I{-rho.hi, rho.hi}; }          // direction free (covers both signs)
        else if (eps[k] < 0) { vr = ineg(vr); vi = ineg(vi); }
        V[k] = {vr, vi};
    }
    I fifth = idiv(ipt(1.0), ipt(5.0));
    for (int m = 0; m < 5; m++) {
        C acc = {ipt(0.0), ipt(0.0)};
        for (int k = 0; k < 5; k++) { int j = (3 * k * m) % 5; acc = padd(acc, cmulcC(V[k], W5re[j], W5im[j])); }
        I a2 = imul(iadd(isq(acc.re), isq(acc.im)), imul(fifth, fifth));
        if (a2.lo > 1.0 || a2.hi < 1.0) return 0;
    }
    return 1;
}

static bool x_of_z(const CD* z, C* x) {     // x_n = z_{n+1}/z_n = conj(z_n) z_{n+1} / |z_n|^2
    for (int n = 0; n < n10; n++) {
        I a2 = iadd(isq(z[n].re.v), isq(z[n].im.v)); if (a2.lo <= 0) return false;
        const CD& p = z[n]; const CD& q = z[(n + 1) % n10];
        I re = iadd(imul(p.re.v, q.re.v), imul(p.im.v, q.im.v)), im = isub(imul(p.re.v, q.im.v), imul(p.im.v, q.re.v));
        x[n] = {idiv(re, a2), idiv(im, a2)};
    }
    return true;
}

static int krawczyk_cover(const Box& B0, const Box& B, Eval& E, Eval& Ec, Box& Cb, const int* eps, const int* ch, int& rootout);
// 0 excluded, 1 covered, 2 split
static int process(const Box& B, const int* eps, const int* ch, int& rootout) {
    rootout = -1;
    double w0 = 0; for (int i = 0; i < NV; i++) w0 = max(w0, wid(B.s[i]));
    int lv = min(63, max(0, (int)floor(-log2(w0))));
    if (!prescreen(B, eps, ch)) { HPX[lv]++; return 0; }
    static atomic<int> deepdbg{0};
    bool deep = (lv >= 36) && getenv("DEEPDBG") && deepdbg.fetch_add(1) < 3;
    if (deep) { DBGP = true; fprintf(stderr, "DEEP box lv %d s=(%.15g %.15g %.15g %.15g) eps=%d%d%d%d%d ch=%d%d%d%d\n", lv, mid(B.s[0]), mid(B.s[1]), mid(B.s[2]), mid(B.s[3]), eps[0], eps[1], eps[2], eps[3], eps[4], ch[0], ch[1], ch[2], ch[3]); }
    struct Off { ~Off() { } } off_;
    if (w0 > ADW) { HBIG[lv]++; return 2; }
    Eval E; evaluate(B, eps, ch, false, E);
    if (E.excluded) { HAX[lv]++; return 0; }
    for (int r = 0; r < E.nres; r++) if (!zin(E.res[r].v)) { HAX[lv]++; return 0; }
    if (!E.ok) { HS[lv]++; return 2; }
    Box Cb; for (int i = 0; i < NV; i++) Cb.s[i] = ipt(mid(B.s[i]));
    Eval Ec; evaluate(Cb, eps, ch, true, Ec, false, &E);   // same branch as E; no symmetry test at the centre (a point)
    if (Ec.excluded || !Ec.ok || Ec.nres != E.nres || Ec.degen != E.degen || Ec.m1 != E.m1 || Ec.m2 != E.m2) return 2;
    // mean-value enclosures
    for (int r = 0; r < E.nres; r++) {
        I mv = Ec.res[r].v;
        for (int i = 0; i < NV; i++) mv = iadd(mv, imul(E.res[r].g[i], isub(B.s[i], Cb.s[i])));
        if (!zin(meet(mv, E.res[r].v)) || mv.lo > E.res[r].v.hi || mv.hi < E.res[r].v.lo) { HAX[lv]++; return 0; }
    }
    double w = 0; for (int i = 0; i < NV; i++) w = max(w, wid(B.s[i]));
    if (DBGP) fprintf(stderr, "   [dbg] passed MV, w=%.2e ok=%d nres=%d extra=%d\n", w, E.ok, E.nres, E.extra);
    if (w > KTRY) { HS[lv]++; return 2; }
    HK[lv]++;
    // Krawczyk on an INFLATED box B' (10% each side): a unique zero of the 4 equations in B' contains every genuine
    // solution in B, so solutions lying on faces of the bisection grid (e.g. u_m = +-1, s = 0) are interior to B'.
    nKraw++;
    {
        Box Bi; for (int i = 0; i < NV; i++) { double h = 0.1 * wid(B.s[i]); Bi.s[i] = {dn(B.s[i].lo - h), up(B.s[i].hi + h)}; }
        Eval Ei; evaluate(Bi, eps, ch, false, Ei, false, &E);   // inflated box, same branch; no symmetry test
        if (Ei.excluded || !Ei.ok || Ei.nres != E.nres || Ei.degen != E.degen || Ei.m1 != E.m1 || Ei.m2 != E.m2) return 2;
        E = Ei;                                // gradients over B' (used below with the same centre)
        // the box used by the Krawczyk test is B'
        return krawczyk_cover(B, Bi, E, Ec, Cb, eps, ch, rootout);
    }
}
static int krawczyk_cover(const Box& B0, const Box& B, Eval& E, Eval& Ec, Box& Cb, const int* eps, const int* ch, int& rootout) {
    double w00 = 0; for (int i = 0; i < NV; i++) w00 = max(w00, wid(B0.s[i]));
    int lv = min(63, max(0, (int)floor(-log2(w00))));
    if (E.extra >= 0) {             // choose the 4 residuals with the best-conditioned point Jacobian
        double bestdet = -1; int best[4] = {0, 1, 2, 3}; int nr = E.nres;
        for (int a = 0; a < nr; a++) for (int b = a + 1; b < nr; b++) for (int c = b + 1; c < nr; c++) for (int d = c + 1; d < nr; d++) {
            int idx[4] = {a, b, c, d}; double T[4][4];
            for (int r2 = 0; r2 < 4; r2++) { double nrm = 0; for (int i = 0; i < 4; i++) { T[r2][i] = mid(Ec.res[idx[r2]].g[i]); nrm += T[r2][i] * T[r2][i]; }
                nrm = sqrt(nrm); if (nrm > 0) for (int i = 0; i < 4; i++) T[r2][i] /= nrm; }        // row-normalised
            double det = 1;
            for (int cc = 0; cc < 4; cc++) { int pp = cc; for (int a2 = cc + 1; a2 < 4; a2++) if (fabs(T[a2][cc]) > fabs(T[pp][cc])) pp = a2;
                if (T[pp][cc] == 0) { det = 0; break; } if (pp != cc) for (int j = 0; j < 4; j++) swap(T[cc][j], T[pp][j]);
                det *= T[cc][cc]; for (int a2 = cc + 1; a2 < 4; a2++) { double g = T[a2][cc] / T[cc][cc]; for (int j = cc; j < 4; j++) T[a2][j] -= g * T[cc][j]; } }
            if (fabs(det) > bestdet) { bestdet = fabs(det); for (int i = 0; i < 4; i++) best[i] = idx[i]; }
        }
        for (int i = 0; i < 4; i++) E.kraw[i] = best[i];
    }
    double Jm[4][4]; double Gc[4];
    for (int a = 0; a < 4; a++) { const D& R = E.res[E.kraw[a]]; Gc[a] = mid(Ec.res[E.kraw[a]].v);
        for (int i = 0; i < 4; i++) Jm[a][i] = mid(Ec.res[E.kraw[a]].g[i]); }
    // invert the point Jacobian (real 4x4) with partial pivoting
    double M[4][8]; for (int a = 0; a < 4; a++) for (int j = 0; j < 8; j++) M[a][j] = j < 4 ? Jm[a][j] : (a == j - 4 ? 1.0 : 0.0);
    for (int c = 0; c < 4; c++) { int p = c; for (int a = c + 1; a < 4; a++) if (fabs(M[a][c]) > fabs(M[p][c])) p = a;
        if (M[p][c] == 0) return 2; for (int j = 0; j < 8; j++) swap(M[c][j], M[p][j]);
        double f = 1.0 / M[c][c]; for (int j = 0; j < 8; j++) M[c][j] *= f;
        for (int a = 0; a < 4; a++) if (a != c) { double g = M[a][c]; for (int j = 0; j < 8; j++) M[a][j] -= g * M[c][j]; } }
    double Y[4][4]; for (int a = 0; a < 4; a++) for (int j = 0; j < 4; j++) Y[a][j] = M[a][4 + j];
    Box K;
    for (int i = 0; i < 4; i++) {
        I yg = ipt(0.0);
        for (int a = 0; a < 4; a++) yg = iadd(yg, imul(ipt(Y[i][a]), Ec.res[E.kraw[a]].v));
        I s = isub(Cb.s[i], yg);
        for (int j = 0; j < 4; j++) {
            I m = ipt(i == j ? 1.0 : 0.0);
            for (int a = 0; a < 4; a++) m = isub(m, imul(ipt(Y[i][a]), E.res[E.kraw[a]].g[j]));
            s = iadd(s, imul(m, isub(B.s[j], Cb.s[j])));
        }
        K.s[i] = s;
        if (!(s.lo > B.s[i].lo && s.hi < B.s[i].hi)) { if (DBGP) fprintf(stderr, "   [dbg] Krawczyk not inside: i=%d K=[%.6g,%.6g] B=[%.6g,%.6g]\n", i, s.lo, s.hi, B.s[i].lo, B.s[i].hi); return 2; }
    }
    // unique zero s* of the 4 equations in B, s* in K.  Tighten by iterating on K (s* in K, K in B).
    for (int it = 0; it < 3; it++) {
        Eval Ek; evaluate(K, eps, ch, false, Ek, false, &E);
        Box Kc; for (int i = 0; i < NV; i++) Kc.s[i] = ipt(mid(K.s[i]));
        Eval Ekc; evaluate(Kc, eps, ch, true, Ekc, false, &E);
        if (!Ek.ok || !Ekc.ok || Ek.excluded || Ekc.excluded || Ek.nres != E.nres || Ekc.nres != E.nres) break;   // AUD3 item 2
        Box K2; bool good = true;
        for (int i = 0; i < 4 && good; i++) {
            I yg = ipt(0.0);
            for (int a = 0; a < 4; a++) yg = iadd(yg, imul(ipt(Y[i][a]), Ekc.res[E.kraw[a]].v));
            I s = isub(Kc.s[i], yg);
            for (int j = 0; j < 4; j++) { I m = ipt(i == j ? 1.0 : 0.0);
                for (int a = 0; a < 4; a++) m = isub(m, imul(ipt(Y[i][a]), Ek.res[E.kraw[a]].g[j]));
                s = iadd(s, imul(m, isub(K.s[j], Kc.s[j]))); }
            K2.s[i] = meet(s, K.s[i]); if (K2.s[i].lo > K2.s[i].hi) good = false;
        }
        if (!good) return 2;          // cannot happen in exact arithmetic (the zero lies in K); be conservative
        K = K2;
    }
    Eval Ek; evaluate(K, eps, ch, false, Ek, true, &E);
    if (Ek.excluded) return 0;
    for (int r = 0; r < Ek.nres; r++) if (!zin(Ek.res[r].v)) return 0;     // leftover equation excludes s*
    if (!Ek.ok) return 2;
    C x[n10]; if (!x_of_z(Ek.z, x)) return 2;
    int r = find_box(x);
    if (DBGP) { double xw = 0; for (int n = 0; n < n10; n++) xw = max(xw, max(wid(x[n].re), wid(x[n].im)));
        double kw = 0; for (int i = 0; i < NV; i++) kw = max(kw, wid(K.s[i]));
        fprintf(stderr, "   [dbg] Krawczyk OK, K width %.2e, x width %.2e, box found %d, x0=(%.12f,%.12f)\n", kw, xw, r, mid(x[0].re), mid(x[0].im)); }
    if (r < 0) return 2;
    rootout = r; HC[lv]++; return 1;
}

struct TaskStat { long long nodes = 0, fails = 0, covered = 0, excluded = 0; bool capped = false; };
static TaskStat solve_box(const int* eps, const int* ch, const Box& root) {
    TaskStat T;
    vector<Box> st; st.push_back(root);
    while (!st.empty()) {
        Box B = st.back(); st.pop_back(); T.nodes++;
        if (NODECAP && T.nodes > NODECAP) { T.capped = true; T.fails++; nFail++; break; }
        int rt; int res = process(B, eps, ch, rt);
        if (res == 0) { nExcl++; T.excluded++; continue; }
        if (res == 1) { nCov++; T.covered++; hit[rt].store(1); continue; }
        int wv = 0; double w = 0; for (int i = 0; i < NV; i++) if (wid(B.s[i]) > w) { w = wid(B.s[i]); wv = i; }
        if (w < 1e-12) { T.fails++; nFail++; continue; }
        Box a = B, b = B; double md = mid(B.s[wv]); a.s[wv].hi = md; b.s[wv].lo = md;
        st.push_back(a); st.push_back(b);
    }
    nNodes += T.nodes;
    return T;
}
static void solve_sub(const int* eps, const int* ch) {
    Box root; for (int i = 0; i < NV; i++) root.s[i] = I{-1.0625, 1.0625};
    solve_box(eps, ch, root);
}

int main(int argc, char** argv) {
    auto T0 = chrono::steady_clock::now();
    auto el = [&]() { return chrono::duration<double>(chrono::steady_clock::now() - T0).count(); };
    setvbuf(stdout, NULL, _IOLBF, 0);
    if (argc < 2) { fprintf(stderr, "usage: c10bb2 roots.bin [maxsubs]\n"); return 2; }
    if (getenv("ANGMAX")) ANGMAX = atof(getenv("ANGMAX"));
    if (getenv("VSMALL")) VSMALL = atof(getenv("VSMALL"));
    if (getenv("KTRY")) KTRY = atof(getenv("KTRY"));
    if (getenv("NODECAP")) NODECAP = atoll(getenv("NODECAP"));
    if (getenv("ADW")) ADW = atof(getenv("ADW"));
    {   volatile double tiny = 2.2250738585072014e-308, half = tiny / 2; volatile double a = 1.0, b = 3.0; volatile double q = a / b;
        bool ok = (half > 0) && (half * 2 == tiny) && (q == 0.333333333333333314829616256247390992939472198486328125);
        printf("ENV: binary64 round-to-nearest gradual-underflow %d ; compiler %s\n", (int)ok, __VERSION__); if (!ok) return 4; }
    printf("VERSION c10bb7 (c10bb6 + nonfinite-safe interval primitives, AUD38) built %s %s\n", __DATE__, __TIME__);
    I s5 = isqrt(ipt(5.0)), q4 = ipt(0.25);
    I c1 = imul(isub(s5, ipt(1.0)), q4), sn1 = imul(isqrt(iadd(ipt(10.0), imul(ipt(2.0), s5))), q4);
    I c2 = imul(ineg(iadd(s5, ipt(1.0))), q4), sn2 = imul(isqrt(isub(ipt(10.0), imul(ipt(2.0), s5))), q4);
    W5re[0] = ipt(1.0); W5im[0] = ipt(0.0); W5re[1] = c1; W5im[1] = sn1; W5re[2] = c2; W5im[2] = sn2;
    W5re[3] = c2; W5im[3] = ineg(sn2); W5re[4] = c1; W5im[4] = ineg(sn1);
    // certified cyclic-10 uniqueness boxes of the (numerically) unimodular roots, largest radius that passes
    FILE* f = fopen(argv[1], "rb"); int32_t N; if (fread(&N, 4, 1, f) != 1) return 3;
    vector<cd> R((size_t)N * n10); if (fread(R.data(), 16, R.size(), f) != R.size()) return 3; fclose(f);
    vector<int> uni;
    for (int t = 0; t < N; t++) { bool u = true; for (int i = 0; i < n10; i++) if (fabs(abs(R[(size_t)t * n10 + i]) - 1) > 1e-6) u = false; if (u) uni.push_back(t); }
    RB.resize(uni.size());
    const double rads[] = {3e-2, 1e-2, 3e-3, 1e-3, 3e-4, 1e-4, 3e-5, 1e-5, 1e-6, 1e-7, 1e-8, 1e-9, 1e-10, 1e-11, 1e-12};
    int nok = 0;
    #pragma omp parallel for schedule(dynamic, 16) reduction(+:nok)
    for (int a = 0; a < (int)uni.size(); a++) {
        cd x[n10]; for (int i = 0; i < n10; i++) x[i] = R[(size_t)uni[a] * n10 + i];
        cd F[n10], J[n10][n10], Y[n10][n10];
        for (int it = 0; it < 4; it++) { FJd(x, F, J, true); if (!cinverse<n10>(J, Y)) break;
            for (int i = 0; i < n10; i++) { cd dx = 0; for (int k = 0; k < n10; k++) dx += Y[i][k] * F[k]; x[i] -= dx; } }
        FJd(x, F, J, true); cinverse<n10>(J, Y);
        RB[a].rad = 0;
        for (double rho : rads) {
            C X[n10], K[n10];
            for (int i = 0; i < n10; i++) X[i] = {{dn(x[i].real() - rho), up(x[i].real() + rho)}, {dn(x[i].imag() - rho), up(x[i].imag() + rho)}};
            krawczyk10(x, Y, X, K);
            bool ok = true;
            for (int i = 0; i < n10 && ok; i++) ok = K[i].re.lo > X[i].re.lo && K[i].re.hi < X[i].re.hi && K[i].im.lo > X[i].im.lo && K[i].im.hi < X[i].im.hi;
            if (ok) {
                C Z[n10]; for (int i = 0; i < n10; i++) Z[i] = {meet(K[i].re, X[i].re), meet(K[i].im, X[i].im)};
                for (int it = 0; it < 4; it++) {          // the root lies in Z; K(Z) with centre mid(Z) in Z contains it
                    cd zc[n10]; for (int i = 0; i < n10; i++) zc[i] = cd(mid(Z[i].re), mid(Z[i].im));
                    C K2[n10]; krawczyk10(zc, Y, Z, K2);
                    for (int i = 0; i < n10; i++) Z[i] = {meet(K2[i].re, Z[i].re), meet(K2[i].im, Z[i].im)};
                }
                for (int i = 0; i < n10; i++) { RB[a].X[i] = X[i]; RB[a].K[i] = Z[i]; RB[a].ctr[i] = x[i]; } RB[a].rad = rho; break; }
        }
        if (RB[a].rad > 0) nok++;
    }
    double minr = 1; for (auto& r : RB) { RBmaxrad = max(RBmaxrad, r.rad); if (r.rad > 0) minr = min(minr, r.rad); }
    for (int a = 0; a < (int)RB.size(); a++) if (RB[a].rad > 0) RBsorted.push_back({RB[a].ctr[0].real(), a});
    sort(RBsorted.begin(), RBsorted.end());
    printf("roots %d ; unimodular (numerically) %zu ; uniqueness boxes certified %d, radius [%.0e, %.0e] ; %.1fs\n", N, uni.size(), nok, minr, RBmaxrad, el());
    // closure of the certified set under the 10 modulations x -> e^{2 pi i a/10} x (rigorous enclosures)
    I cpi5 = imul(iadd(s5, ipt(1.0)), q4), spi5 = imul(isqrt(isub(ipt(10.0), imul(ipt(2.0), s5))), q4);   // cos, sin (pi/5)
    C w10[10]; w10[0] = pc(1.0); C w1 = {cpi5, spi5}; for (int a = 1; a < 10; a++) w10[a] = pmul(w10[a - 1], w1);
    int closure_bad = 0;
    for (int a = 0; a < (int)RB.size(); a++) for (int b = 1; b < 10; b++) {
        // the root of box a lies in K = K(X) n X; its modulation is a cyclic-10 root (C_k(w x) = w^k C_k(x), prod = 1)
        C xs[n10]; for (int n = 0; n < n10; n++) xs[n] = pmul(RB[a].K[n], w10[b]);
        if (find_box(xs) < 0) closure_bad++;
    }
    // catalogue self-certification (AUD3): exact unimodularity of each root via the involution x -> 1/conj(x)
    // (sigma(K) inside the uniqueness box X  =>  sigma(root) = root), and pairwise disjointness of the enclosures K
    int uni_exact = 0;
    for (int a = 0; a < (int)RB.size(); a++) {
        bool ok = RB[a].rad > 0;
        for (int n = 0; n < n10 && ok; n++) {
            I a2 = iadd(isq(RB[a].K[n].re), isq(RB[a].K[n].im)); if (a2.lo <= 0) { ok = false; break; }
            I inv = irecip(a2); C sg = {imul(RB[a].K[n].re, inv), imul(RB[a].K[n].im, inv)};
            ok = inside(sg.re, RB[a].X[n].re) && inside(sg.im, RB[a].X[n].im);
        }
        uni_exact += ok;
    }
    vector<pair<double,int>> sw; for (int a = 0; a < (int)RB.size(); a++) sw.push_back({RB[a].K[0].re.lo, a});
    sort(sw.begin(), sw.end()); long long overlaps = 0;
    for (size_t i = 0; i < sw.size(); i++) for (size_t j = i + 1; j < sw.size() && sw[j].first <= RB[sw[i].second].K[0].re.hi; j++) {
        const RootBox &P = RB[sw[i].second], &Qb = RB[sw[j].second]; bool dis = false;
        for (int n = 0; n < n10 && !dis; n++) dis = P.K[n].re.hi < Qb.K[n].re.lo || Qb.K[n].re.hi < P.K[n].re.lo || P.K[n].im.hi < Qb.K[n].im.lo || Qb.K[n].im.hi < P.K[n].im.lo;
        if (!dis) overlaps++;
    }
    bool catalogue_ok = (uni_exact == 3040) && (overlaps == 0) && (nok == 3040) && (uni.size() == 3040);
    printf("CATALOGUE: %d of %zu roots exactly unimodular ; enclosures pairwise disjoint: %s ; %s\n", uni_exact, RB.size(), overlaps == 0 ? "yes" : "NO",
           catalogue_ok ? "OK" : "FAILED");
    printf("modulation closure: %s (images not found: %d)\n", closure_bad == 0 ? "OK" : "FAILED", closure_bad);
    int dil_bad = 0;
    for (int a = 0; a < (int)RB.size(); a++) {
        // z_n -> z_{3n} maps roots to roots (a dilation of Z_10 fixing 0); x'_n = z_{3n+3}/z_{3n} = x_{3n} x_{3n+1} x_{3n+2}
        C xs[n10];
        for (int n = 0; n < n10; n++) { int b = (3 * n) % 10; xs[n] = pmul(pmul(RB[a].K[b], RB[a].K[(b + 1) % 10]), RB[a].K[(b + 2) % 10]); }
        if (find_box(xs) < 0) dil_bad++;
    }
    printf("dilation closure: %s (images not found: %d)\n", dil_bad == 0 ? "OK" : "FAILED", dil_bad);
    closure_bad += dil_bad;
    hit = vector<atomic<int>>(RB.size()); for (auto& h : hit) h.store(0);
    if (getenv("TESTROOT")) {
        NOSYM = !getenv("SYMON"); DBGP = true;
        int a = atoi(getenv("TESTROOT"));
        cd x[n10]; for (int i = 0; i < n10; i++) x[i] = RB[a].ctr[i];
        cd z[n10]; z[0] = 1; for (int n = 0; n + 1 < n10; n++) z[n + 1] = x[n] * z[n];
        cd u[5], v[5]; for (int n = 0; n < n10; n++) (n % 2 == 0 ? u[n % 5] : v[n % 5]) = z[n];
        cd w5 = polar(1.0, 2 * M_PI / 5); cd U[5], V[5];
        for (int k = 0; k < 5; k++) { U[k] = 0; V[k] = 0; for (int m = 0; m < 5; m++) { U[k] += u[m] * pow(w5, -3 * k * m); V[k] += v[m] * pow(w5, -3 * k * m); } }
        int eps[5], ch[4]; double sv[4];
        for (int k = 0; k < 5; k++) eps[k] = (real(V[k] / (cd(0, 1) * U[k])) >= 0) ? 1 : -1;
        for (int m = 1; m < 5; m++) { cd q = u[m]; ch[m - 1] = q.real() >= 0 ? 1 : -1; if (ch[m - 1] < 0) q = -q; sv[m - 1] = q.imag() / (1 + q.real()); }
        printf("TEST root %d: |U|^2 = %.4f %.4f %.4f %.4f %.4f ; eps %d%d%d%d%d ; ch %d%d%d%d ; s = %.12f %.12f %.12f %.12f\n", a,
               norm(U[0]), norm(U[1]), norm(U[2]), norm(U[3]), norm(U[4]), eps[0], eps[1], eps[2], eps[3], eps[4], ch[0], ch[1], ch[2], ch[3], sv[0], sv[1], sv[2], sv[3]);
        for (double h : {3e-2, 1e-2, 3e-3, 1e-3, 1e-4, 1e-5, 1e-6}) {
            Box B; for (int i = 0; i < NV; i++) B.s[i] = {sv[i] - h, sv[i] + h};
            int rt; int res = process(B, eps, ch, rt);
            printf("  half-width %.0e : result %d (0 excl, 1 covered, 2 split) root %d (expected %d)\n", h, res, rt, a);
            Box Bf = B; int fi = getenv("FACEI") ? atoi(getenv("FACEI")) : 2; Bf.s[fi] = {sv[fi], sv[fi] + 2 * h};
            res = process(Bf, eps, ch, rt);
            printf("  FACE box (coord %d lower face at the root) half-width %.0e : result %d root %d\n", fi, h, res, rt);
        }
        return 0;
    }
    vector<pair<int,int>> subs; for (int e = 0; e < 16; e++) for (int c = 0; c < 16; c++) subs.push_back({e << 1, c});   // eps_0 = +1
    if (getenv("SUBLIST")) {   // work-stealing mode over a list of whole subproblems (e.g. "40-139" or "0,1,5-9")
        vector<int> L; { string sl = getenv("SUBLIST"); stringstream ss(sl); string tok;
            while (getline(ss, tok, ',')) { size_t d = tok.find('-'); if (d == string::npos) L.push_back(stoi(tok)); else for (int q = stoi(tok.substr(0, d)); q <= stoi(tok.substr(d + 1)); q++) L.push_back(q); } }
        { vector<int> chk = L; sort(chk.begin(), chk.end());
          bool bad = chk.empty() || chk.front() < 0 || chk.back() > 255 || adjacent_find(chk.begin(), chk.end()) != chk.end();
          if (bad) { printf("SUBLIST invalid (empty, out of range or duplicate ids)\n"); return 5; } }
        struct Item { int sb; Box B; };
        deque<Item> Q; mutex mtx; condition_variable cv; int waiting = 0; bool finished = false; atomic<int> waitingA{0};
        static atomic<long long> outstanding[256], subfail[256], subnodes[256];
        for (int q = 0; q < 256; q++) { outstanding[q] = 0; subfail[q] = 0; subnodes[q] = 0; }
        for (int sb : L) { Item it; it.sb = sb; for (int i = 0; i < NV; i++) it.B.s[i] = I{-1.0625, 1.0625}; Q.push_back(it); outstanding[sb] = 1; }
        printf("WORK-STEALING MODE: %zu subproblems: %s ; threads %d\n", L.size(), getenv("SUBLIST"), omp_get_max_threads());
        atomic<int> subsdone{0}; long long totfail = 0;
        auto t0 = chrono::steady_clock::now();
        #pragma omp parallel
        {
            int NT = omp_get_num_threads();
            vector<Item> loc;
            for (;;) {
                if (loc.empty()) {
                    unique_lock<mutex> lk(mtx);
                    waiting++; waitingA++;
                    if (Q.empty() && waiting == NT) { finished = true; cv.notify_all(); }
                    cv.wait(lk, [&] { return finished || !Q.empty(); });
                    if (Q.empty()) break;                       // finished
                    waiting--; waitingA--;
                    loc.push_back(Q.front()); Q.pop_front();
                }
                Item it = loc.back(); loc.pop_back();
                int sb = it.sb;
                int eps[5], ch[4];
                for (int k = 0; k < 5; k++) eps[k] = (subs[sb].first >> k & 1) ? -1 : 1;
                for (int k = 0; k < 4; k++) ch[k] = (subs[sb].second >> k & 1) ? -1 : 1;
                subnodes[sb]++; nNodes++;
                int rt; int res = process(it.B, eps, ch, rt);
                long long delta = -1;
                if (res == 0) nExcl++;
                else if (res == 1) { nCov++; hit[rt].store(1); }
                else {
                    int wv = 0; double w = 0; for (int i = 0; i < NV; i++) if (wid(it.B.s[i]) > w) { w = wid(it.B.s[i]); wv = i; }
                    if (w < 1e-12) { subfail[sb]++; nFail++; }
                    else { Item a = it, b = it; double md = mid(it.B.s[wv]); a.B.s[wv].hi = md; b.B.s[wv].lo = md; loc.push_back(a); loc.push_back(b); delta = 1; }
                }
                long long left = (outstanding[sb] += delta);
                if (left == 0) {
                    int nd = ++subsdone;
                    fprintf(stderr, "SUBDONE %3d eps=%d%d%d%d%d ch=%d%d%d%d: nodes %lld fails %lld ; %d/%zu at %.0fs\n", sb, eps[0], eps[1], eps[2], eps[3], eps[4],
                            ch[0], ch[1], ch[2], ch[3], subnodes[sb].load(), subfail[sb].load(), nd, L.size(), chrono::duration<double>(chrono::steady_clock::now() - t0).count());
                }
                if (loc.size() >= 4 && waitingA.load() > 0) {          // share the oldest (largest) half
                    lock_guard<mutex> lk(mtx);
                    size_t h = loc.size() / 2;
                    for (size_t q = 0; q < h; q++) Q.push_back(loc[q]);
                    loc.erase(loc.begin(), loc.begin() + h);
                    cv.notify_all();
                }
            }
        }
        for (int sb : L) totfail += subfail[sb].load();
        printf("WORK-STEALING DONE: subproblems %d/%zu ; nodes %lld ; fails %lld ; %.1fs\n", subsdone.load(), L.size(), nNodes.load(), totfail, el());
        bool pass = (subsdone.load() == (int)L.size()) && totfail == 0 && catalogue_ok && closure_bad == 0;
        printf(pass ? "C10-BB7-SUBLIST: PASS\n" : "C10-BB7-SUBLIST: FAIL\n");
        printf("C10-BB7 NONFINITE: overflowed enclosures %lld (0 => identical arithmetic to c10bb6 on these nodes)\n", nOverflow.load());
        return pass ? 0 : 1;
    }
    if (getenv("TASK_LO") && getenv("TASK_HI")) {   // task mode: task t = piece (t % 16) of subproblem (t / 16)
        int lo = atoi(getenv("TASK_LO")), hi = atoi(getenv("TASK_HI"));
        printf("TASK MODE: tasks [%d, %d) of 4096 (subproblems %d..%d) ; NODECAP %lld per task\n", lo, hi, lo / 16, (hi - 1) / 16, NODECAP);
        long long tf = 0, tc = 0; int ndone = 0;
        #pragma omp parallel for schedule(dynamic, 1) reduction(+:tf, tc, ndone)
        for (int q = 0; q < hi - lo; q++) {
            int t = hi - 1 - q;                                    // highest indices first
            int sb = t / 16, pc = t % 16;
            int eps[5], ch[4];
            for (int k = 0; k < 5; k++) eps[k] = (subs[sb].first >> k & 1) ? -1 : 1;
            for (int k = 0; k < 4; k++) ch[k] = (subs[sb].second >> k & 1) ? -1 : 1;
            Box root; for (int i = 0; i < NV; i++) root.s[i] = ((pc >> i) & 1) ? I{0.0, 1.0625} : I{-1.0625, 0.0};
            auto t1 = chrono::steady_clock::now();
            TaskStat T = solve_box(eps, ch, root);
            fprintf(stderr, "TASK %4d sub %3d piece %2d eps=%d%d%d%d%d ch=%d%d%d%d: nodes %lld excluded %lld covered %lld fails %lld capped %d ; %.1fs\n",
                    t, sb, pc, eps[0], eps[1], eps[2], eps[3], eps[4], ch[0], ch[1], ch[2], ch[3], T.nodes, T.excluded, T.covered, T.fails, (int)T.capped,
                    chrono::duration<double>(chrono::steady_clock::now() - t1).count());
            tf += T.fails; tc += T.capped; ndone++;
        }
        printf("TASKS [%d, %d): done %d ; fails %lld ; capped %lld ; %.1fs\n", lo, hi, ndone, tf, tc, el());
        printf((tf == 0 && tc == 0 && nok == (int)uni.size() && uni.size() == 3040 && closure_bad == 0) ? "C10-BB7-TASKS: PASS\n" : "C10-BB7-TASKS: FAIL\n");
        printf("C10-BB7 NONFINITE: overflowed enclosures %lld\n", nOverflow.load());
        return (tf == 0 && tc == 0 && catalogue_ok && closure_bad == 0) ? 0 : 1;
    }
    if (getenv("ONLYSUB")) { int o = atoi(getenv("ONLYSUB")); subs = {subs[o]}; printf("ONLY subproblem %d\n", o); }
    int maxsubs = (argc > 2) ? atoi(argv[2]) : (int)subs.size();
    if (maxsubs < (int)subs.size()) { subs.resize(maxsubs); printf("TIMING RUN: %d of 256 subproblems\n", maxsubs); }
    #pragma omp parallel for schedule(dynamic, 1)
    for (int i = 0; i < (int)subs.size(); i++) {
        int eps[5], ch[4];
        for (int k = 0; k < 5; k++) eps[k] = (subs[i].first >> k & 1) ? -1 : 1;
        for (int k = 0; k < 4; k++) ch[k] = (subs[i].second >> k & 1) ? -1 : 1;
        long long before = nNodes.load(); auto t1 = chrono::steady_clock::now();
        solve_sub(eps, ch);
        fprintf(stderr, "sub %3d eps=%d%d%d%d%d ch=%d%d%d%d: nodes %lld, %.1fs\n", i, eps[0], eps[1], eps[2], eps[3], eps[4], ch[0], ch[1], ch[2], ch[3],
                nNodes.load() - before, chrono::duration<double>(chrono::steady_clock::now() - t1).count());
    }
    printf("lvl: prescreen-excl  AD-excl  split(>ADW)  split(AD)  kraw-tried  covered\n");
    for (int l = 0; l < 64; l++) if (HPX[l] + HAX[l] + HBIG[l] + HS[l] + HK[l]) printf("%3d: %12lld %10lld %12lld %10lld %10lld %8lld\n", l, HPX[l].load(), HAX[l].load(), HBIG[l].load(), HS[l].load(), HK[l].load(), HC[l].load());
    int nh = 0; for (auto& h : hit) nh += h.load();
    printf("B&B: subproblems %zu ; nodes %lld ; excluded %lld ; covered %lld ; Krawczyk tries %lld ; degenerate evals %lld ; FAILED %lld ; certified rays reached %d ; %.1fs\n",
           subs.size(), nNodes.load(), nExcl.load(), nCov.load(), nKraw.load(), nDegen.load(), nFail.load(), nh, el());
    bool pass = nFail.load() == 0 && catalogue_ok && closure_bad == 0 && subs.size() == 256 && !getenv("ONLYSUB");
    printf(pass ? "C10-BB7: COMPLETE -- every biunimodular vector of length 10 is one of the 3040 certified rays\n" : "C10-BB7: INCOMPLETE\n");
        printf("C10-BB7 NONFINITE: overflowed enclosures %lld (0 => identical arithmetic to c10bb6 on these nodes)\n", nOverflow.load());
    return pass ? 0 : 1;
}


==> anc/scripts/c10bb_merge.py <==
#!/usr/bin/env python
"""Merge-verify split runs of scripts/c10bb6.cpp (completeness of the biunimodular vectors of length 10).
Each run log = the program's stdout and stderr (plus the job script's provenance lines) concatenated.
Requirements for a log to count:
  * 'VERSION c10bb6', the catalogue line 'CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise
    disjoint: yes ; OK', 'modulation closure: OK', 'dilation closure: OK';
  * provenance lines 'SRC_SHA256 <hex>' and 'ROOTS_SHA256 <hex>' written by the job script; all logs must agree on both.
A subproblem s in 0..255 is CERTIFIED if some valid log has a line 'SUBDONE s ...: nodes N fails 0'.  Any SUBDONE
line with fails > 0 is reported and does not count.  Duplicated subproblems across logs are allowed.
Usage: python c10bb_merge.py LOG1 LOG2 ...    (each LOG may be 'a.out+a.err' to concatenate files)
"""
import re, sys

def read(spec):
    return "\n".join(open(f, errors="replace").read() for f in spec.split("+"))

def main():
    logs = sys.argv[1:]
    cert = {}; problems = []; src = set(); roots = set(); valid = 0
    for spec in logs:
        txt = read(spec)
        need = ["VERSION c10bb6", "CATALOGUE: 3040 of 3040 roots exactly unimodular ; enclosures pairwise disjoint: yes ; OK",
                "modulation closure: OK", "dilation closure: OK"]
        miss = [n for n in need if n not in txt]
        m1 = re.search(r"SRC_SHA256 ([0-9a-f]{64})", txt); m2 = re.search(r"ROOTS_SHA256 ([0-9a-f]{64})", txt)
        if miss or not m1 or not m2:
            problems.append("%s: missing %s%s" % (spec, miss, "" if (m1 and m2) else " provenance")); continue
        src.add(m1.group(1)); roots.add(m2.group(1)); valid += 1
        for m in re.finditer(r"^SUBDONE\s+(\d+) eps=\S+ ch=\S+: nodes (\d+) fails (\d+)", txt, re.M):
            sb, nodes, fails = int(m.group(1)), int(m.group(2)), int(m.group(3))
            if not 0 <= sb <= 255: problems.append("%s: bad id %d" % (spec, sb)); continue
            if fails == 0: cert[sb] = cert.get(sb, 0) + 1
            else: problems.append("%s: subproblem %d has %d failures" % (spec, sb, fails))
    if len(src) > 1 or len(roots) > 1:
        problems.append("provenance mismatch: %d source hashes, %d roots hashes" % (len(src), len(roots)))
    missing = [s for s in range(256) if s not in cert]
    print("valid logs %d / %d ; source %s ; roots %s" % (valid, len(logs), ",".join(x[:16] for x in src), ",".join(x[:16] for x in roots)))
    print("subproblems certified: %d / 256" % (256 - len(missing)))
    if missing: print("missing:", missing)
    for p in problems: print("problem:", p)
    ok = not missing and len(src) == 1 and len(roots) == 1 and not any("provenance" in p for p in problems)
    print("C10-BB-MERGE: %s" % ("COMPLETE -- every biunimodular vector of length 10 is one of the 3040 certified rays" if ok else "INCOMPLETE"))
    sys.exit(0 if ok else 1)

if __name__ == "__main__":
    main()


==> anc/scripts/c10clique.cpp <==
// c10clique.cpp -- clique searches on the cyclic-10 ray catalogue (Astra-B round 8, request 1).
// Graphs on the rays unbiased to (I, F10):  O = orthogonality, U = mutual unbiasedness (|<r,s>|^2 = 1/10).
// Input (binary, from c10graph.py): int32 N, then N rows of O (W = ceil(N/64) uint64 words each), then N rows of U.
// Modes:
//   nbr10        test (6): for every ray r, max clique (capped at 10) of O restricted to N_U(r)
//   list10 out   enumerate all 10-cliques of O (= orthonormal bases among catalogue rays) -> text file, one per line
//   quad in      for every basis C listed in <in>: does O restricted to the common MU-neighbourhood of C contain a
//                10-clique?  (a yes = a quadruple containing (I, F10); prints it)
// Search: Bron-Kerbosch with Tomita pivoting on bitsets, early exit once the cap is reached.
// Build: g++ -O3 -march=native -fopenmp -std=c++17 c10clique.cpp -o c10clique
#include <algorithm>
#include <chrono>
#include <cstdint>
#include <cstdio>
#include <cstring>
#include <map>
#include <string>
#include <vector>
using namespace std;
typedef uint64_t u64;
static int N, W;
static vector<u64> O, U;
static inline const u64* row(const vector<u64>& A, int i) { return &A[(size_t)i * W]; }
static inline int popc(const u64* s) { int c = 0; for (int k = 0; k < W; k++) c += __builtin_popcountll(s[k]); return c; }
static double now() { static auto t0 = chrono::steady_clock::now(); return chrono::duration<double>(chrono::steady_clock::now() - t0).count(); }

struct MaxClique {                      // max clique of O inside a candidate set, capped
    int cap, best = 0; vector<int> cur, bestset;
    void rec(vector<u64>& P, vector<u64>& X) {
        if (best >= cap) return;
        int pc = popc(P.data()), depth = (int)cur.size();
        if (pc == 0) { if (depth > best) { best = depth; bestset = cur; } return; }
        if (depth + pc <= best) return;
        int piv = -1, bc = -1;
        for (int w = 0; w < W; w++) { u64 m = P[w] | X[w]; while (m) { int b = __builtin_ctzll(m); m &= m - 1; int u = w * 64 + b;
            const u64* ru = row(O, u); int c = 0; for (int k = 0; k < W; k++) c += __builtin_popcountll(P[k] & ru[k]);
            if (c > bc) { bc = c; piv = u; } } }
        const u64* pr = row(O, piv); vector<u64> cand(W);
        for (int k = 0; k < W; k++) cand[k] = P[k] & ~pr[k];
        vector<u64> P2(W), X2(W);
        for (int w = 0; w < W; w++) { u64 m = cand[w]; while (m) { int b = __builtin_ctzll(m); m &= m - 1; int v = w * 64 + b;
            const u64* rv = row(O, v);
            for (int k = 0; k < W; k++) { P2[k] = P[k] & rv[k]; X2[k] = X[k] & rv[k]; }
            cur.push_back(v); { vector<u64> a = P2, x = X2; rec(a, x); } cur.pop_back();
            if (best >= cap) return;
            P[w] &= ~(1ULL << b); X[w] |= (1ULL << b); } }
    }
    int run(const vector<u64>& cand) { vector<u64> P = cand, X(W, 0); rec(P, X); return best; }
};

static void list_k(int k, vector<u64>& P, vector<int>& cur, vector<vector<int>>& out) {   // all k-cliques, increasing order
    if ((int)cur.size() == k) { out.push_back(cur); return; }
    if (popc(P.data()) < k - (int)cur.size()) return;
    vector<u64> P2(W);
    for (int w = 0; w < W; w++) { u64 m = P[w]; while (m) { int b = __builtin_ctzll(m); m &= m - 1; int v = w * 64 + b;
        const u64* rv = row(O, v);
        for (int q = 0; q < W; q++) P2[q] = (q < w) ? 0 : (P[q] & rv[q]);
        P2[w] &= (b == 63) ? 0ULL : (~0ULL << (b + 1));
        cur.push_back(v); { vector<u64> a = P2; list_k(k, a, cur, out); } cur.pop_back(); } }
}

int main(int argc, char** argv) {
    if (argc < 3) { fprintf(stderr, "usage: c10clique <graph.bin> nbr10 | list10 <out> | quad <in>\n"); return 2; }
    FILE* f = fopen(argv[1], "rb"); if (!f) return 3;
    int32_t n; if (fread(&n, 4, 1, f) != 1) return 3; N = n; W = (N + 63) / 64;
    O.resize((size_t)N * W); U.resize((size_t)N * W);
    if (fread(O.data(), 8, O.size(), f) != O.size() || fread(U.data(), 8, U.size(), f) != U.size()) return 3;
    fclose(f); now();
    string mode = argv[2];
    if (mode == "nbr10") {
        vector<int> res(N), sz(N); vector<vector<int>> wit(N);
        #pragma omp parallel for schedule(dynamic)
        for (int r = 0; r < N; r++) {
            vector<u64> P(row(U, r), row(U, r) + W);
            sz[r] = popc(P.data());
            MaxClique mc; mc.cap = 10; res[r] = mc.run(P); wit[r] = mc.bestset;
        }
        map<pair<int,int>, int> hist; int n10 = 0, first = -1;
        for (int r = 0; r < N; r++) { hist[{sz[r], res[r]}]++; if (res[r] >= 10) { n10++; if (first < 0) first = r; } }
        for (auto& kv : hist) printf("  |N_U(r)| = %4d, max clique of O[N_U(r)] (cap 10) = %2d : %d rays\n", kv.first.first, kv.first.second, kv.second);
        printf("NBR10: rays %d ; rays whose MU-neighbourhood contains an orthonormal basis: %d ; %.1fs\n", N, n10, now());
        if (first >= 0) { printf("  witness r=%d basis:", first); for (int v : wit[first]) printf(" %d", v); printf("\n"); }
        printf(n10 == 0 ? "TEST6: HOLDS (no quadruple containing the Fourier pair, given catalogue completeness)\n"
                        : "TEST6: FAILS (go to the two-basis search)\n");
    } else if (mode == "list10") {
        vector<vector<int>> all;
        vector<vector<vector<int>>> per(N);
        #pragma omp parallel for schedule(dynamic)
        for (int v = 0; v < N; v++) {          // cliques whose smallest vertex is v
            vector<u64> P(W); const u64* rv = row(O, v);
            for (int q = 0; q < W; q++) P[q] = (q < v / 64) ? 0 : rv[q];
            P[v / 64] &= ((v % 64) == 63) ? 0ULL : (~0ULL << (v % 64 + 1));
            vector<int> cur{v}; list_k(10, P, cur, per[v]);
        }
        FILE* g = fopen(argv[3], "w"); long long tot = 0; vector<int> deg(N, 0);
        for (int v = 0; v < N; v++) for (auto& c : per[v]) { tot++; for (int i = 0; i < 10; i++) { fprintf(g, "%d%c", c[i], i == 9 ? '\n' : ' '); deg[c[i]]++; } }
        fclose(g);
        int zero = 0, mx = 0; for (int v = 0; v < N; v++) { zero += deg[v] == 0; mx = max(mx, deg[v]); }
        printf("LIST10: orthonormal bases among catalogue rays: %lld ; rays in no basis: %d ; max bases through a ray: %d ; %.1fs\n", tot, zero, mx, now());
    } else if (mode == "quad") {
        vector<vector<int>> bases; FILE* g = fopen(argv[3], "r"); int a[10];
        while (true) { int ok = 1; for (int i = 0; i < 10; i++) if (fscanf(g, "%d", &a[i]) != 1) { ok = 0; break; } if (!ok) break; bases.push_back(vector<int>(a, a + 10)); }
        fclose(g);
        int nb = (int)bases.size(); vector<int> res(nb), csz(nb); vector<vector<int>> wit(nb);
        #pragma omp parallel for schedule(dynamic)
        for (int i = 0; i < nb; i++) {
            vector<u64> P(row(U, bases[i][0]), row(U, bases[i][0]) + W);
            for (int j = 1; j < 10; j++) { const u64* ru = row(U, bases[i][j]); for (int k = 0; k < W; k++) P[k] &= ru[k]; }
            csz[i] = popc(P.data());
            MaxClique mc; mc.cap = 10; res[i] = mc.run(P); wit[i] = mc.bestset;
        }
        map<pair<int,int>, int> hist; int found = 0;
        for (int i = 0; i < nb; i++) { hist[{csz[i], res[i]}]++; if (res[i] >= 10) {
            if (found < 5) { printf("  QUADRUPLE: basis %d {", i); for (int v : bases[i]) printf(" %d", v); printf(" } + {"); for (int v : wit[i]) printf(" %d", v); printf(" }\n"); }
            found++; } }
        for (auto& kv : hist) printf("  |common MU nbhd| = %4d, max clique (cap 10) = %2d : %d bases\n", kv.first.first, kv.first.second, kv.second);
        printf("QUAD: bases %d ; bases extendible to a quadruple: %d ; %.1fs\n", nb, found, now());
    }
    return 0;
}


==> anc/scripts/c10graph.py <==
#!/usr/bin/env python
"""Overlap graphs on the cyclic-10 ray catalogue (Astra-B round 8, request 1).
Reads data/cyclic10/rays.npz (psi: N x 10 dephased rays unbiased to I and F10; product: indices of the 40 chirps).
  * Gram |<r,s>|^2 by one BLAS matmul; classify pairs as O (=0), U (=1/10), or conflict; report the numerical gaps.
  * Symmetry orbits under the pair's symmetry group <shift, modulation, dilation by 3, conjugation, Fourier>, found by
    overlap matching (a closure check of the catalogue under these maps, and the orbit sizes for comparison with
    Fuehr-Rzeszotnik 20,20,200,200,200,400,400,400,400,800).
  * Writes the bitset graph file for c10clique (int32 N, N rows of O, N rows of U; W = ceil(N/64) uint64 words).
Usage: python c10graph.py <rays.npz> <graph.bin> [tol]
"""
import sys, time, json
import numpy as np

T0 = time.time()
def log(*a): print("[%6.1fs]" % (time.time() - T0), *a, flush=True)

def match(A, B):
    """index in B of each row of A (rays, up to phase); -1 if absent"""
    G = np.abs(A.conj() @ B.T) ** 2
    j = G.argmax(axis=1); ok = G[np.arange(len(A)), j] > 1 - 1e-9
    return np.where(ok, j, -1)

def main():
    src, out = sys.argv[1], sys.argv[2]; tol = float(sys.argv[3]) if len(sys.argv) > 3 else 1e-8
    d = np.load(src); psi = d["psi"]; prod = set(d["product"].tolist()); N = len(psi)
    log("rays %d, product rays %d" % (N, len(prod)))
    G = np.abs(psi.conj() @ psi.T) ** 2
    np.fill_diagonal(G, np.nan)
    off = G[~np.isnan(G)]
    isO = np.abs(G) < tol; isU = np.abs(G - 0.1) < tol
    np.fill_diagonal(isO, False); np.fill_diagonal(isU, False)
    other = ~(isO | isU); np.fill_diagonal(other, False)
    gO = np.nanmax(np.where(isO, G, np.nan)); gU = np.nanmax(np.where(isU, np.abs(G - 0.1), np.nan))
    rest = G[other]
    log("pairs: O %d, U %d, conflict %d (unordered)" % (isO.sum() // 2, isU.sum() // 2, other.sum() // 2))
    log("edge accuracy: max |g| on O %.1e ; max |g-0.1| on U %.1e" % (gO, gU))
    log("gap: min g over conflicts %.3e ; min |g-0.1| over conflicts %.3e ; max off-diagonal g %.6f" % (
        rest.min(), np.abs(rest - 0.1).min(), np.nanmax(off)))
    degO = isO.sum(1); degU = isU.sum(1)
    log("deg O: min %d max %d mean %.1f ; deg U: min %d max %d mean %.1f" % (degO.min(), degO.max(), degO.mean(), degU.min(), degU.max(), degU.mean()))
    # values taken by the overlaps (rounded) -- a fingerprint
    vals, cnt = np.unique(np.round(off, 6), return_counts=True)
    log("distinct overlap values (6 d.p.): %d ; most common: %s" % (len(vals), sorted(zip(cnt.tolist(), vals.tolist()), reverse=True)[:8]))
    # symmetry orbits
    n = np.arange(10); w = np.exp(2j * np.pi / 10)
    F = w ** np.outer(n, n) / np.sqrt(10)
    gens = {"shift": np.roll(psi, -1, axis=1), "mod": psi * w ** n, "dil3": psi[:, (3 * n) % 10], "conj": psi.conj(),
            "fourier": psi @ F.T}
    parent = list(range(N))
    def find(x):
        while parent[x] != x: parent[x] = parent[parent[x]]; x = parent[x]
        return x
    closed = {}
    for name, img in gens.items():
        j = match(img, psi); closed[name] = int((j < 0).sum())
        for a, b in enumerate(j):
            if b >= 0:
                ra, rb = find(a), find(int(b))
                if ra != rb: parent[ra] = rb
    log("catalogue closure (rays mapped outside the catalogue): %s" % closed)
    roots = np.array([find(x) for x in range(N)])
    orb = {}
    for x, r in enumerate(roots): orb.setdefault(r, []).append(x)
    sizes = sorted(len(v) for v in orb.values())
    log("orbits under the pair symmetries: %d, sizes %s" % (len(orb), sizes))
    porb = sorted({int(roots[p]) for p in prod})
    log("orbits containing product rays: %s (sizes %s)" % (porb, [len(orb[r]) for r in porb]))
    # orbit representatives and orbit-wise degrees
    reps = sorted(orb.values(), key=len)
    info = [{"size": len(v), "rep": v[0], "degO": int(degO[v[0]]), "degU": int(degU[v[0]]), "product": v[0] in prod} for v in reps]
    for i in info: log("  orbit size %4d rep %4d degO %3d degU %4d product %s" % (i["size"], i["rep"], i["degO"], i["degU"], i["product"]))
    np.save(out.replace(".bin", "_orbit.npy"), roots)
    json.dump({"N": N, "tol": tol, "orbits": info, "closure": closed}, open(out.replace(".bin", "_info.json"), "w"), indent=1)
    W = (N + 63) // 64
    def pack(M):
        B = np.zeros((N, W * 64), dtype=bool); B[:, :N] = M
        return np.packbits(B, axis=1, bitorder="little").view("<u8").reshape(N, W)   # bit v%64 of word v//64
    with open(out, "wb") as f:
        f.write(np.int32(N).tobytes()); f.write(pack(isO).astype("<u8").tobytes()); f.write(pack(isU).astype("<u8").tobytes())
    # self-check of the bit layout on a few rows
    PO = pack(isO)
    for r in (0, N // 2, N - 1):
        bits = [v for v in range(N) if (int(PO[r, v // 64]) >> (v % 64)) & 1]
        assert bits == list(np.nonzero(isO[r])[0]), "bit layout"
    log("wrote %s (W=%d)" % (out, W))

if __name__ == "__main__":
    main()


==> anc/scripts/c10krawczyk.cpp <==
// c10krawczyk.cpp -- rigorous enclosures for the cyclic-10 roots and the conservative overlap graphs (E63/E64 upgrade).
// System (complex, n = 10):  C_k(x) = sum_j prod_{r<k} x_{j+r} = 0 (k = 1..9),  x_0 ... x_9 - 1 = 0.
// For every approximate root:  Newton polish (double), then the Krawczyk test on the box X = xt + [-rho, rho](1 + i):
//     K(X) = xt - Y F(xt) + (I - Y J(X)) (X - xt),   Y ~ J(xt)^{-1};   K(X) in int X  =>  X holds exactly one root
// (real Krawczyk on R^20; complex rectangular interval arithmetic encloses the real 2x2 Jacobian blocks).  The root then
// lies in Xs = K(X) n X (iterated once more for tightness).
// Unimodularity (exact):  s(x) = 1/conj(x) maps roots to roots.  If s(Xs) is inside X, then s(x*) = x* by uniqueness,
// so |x*_j| = 1 for all j.  If some |Xs_j|^2 excludes 1, x* is not unimodular.  Anything else is reported UNDECIDED.
// Distinctness: the enclosures Xs are checked pairwise disjoint (sort on a random projection + sweep).
// Rays: z_0 = 1, z_{j+1} = x_j z_j (interval), |<z,z'>|^2 enclosed; with psi = z/sqrt10 the MU value 1/10 is 10 here.
//   O+ edge unless the enclosure excludes 0; U+ edge unless it excludes 10.  These contain every genuine edge.
// Interval arithmetic: round-to-nearest followed by one-ulp outward widening (nextafter) after every operation;
// compile WITHOUT fast-math and with -ffp-contract=off.
// Input: roots.bin = int32 n, then n x 10 complex128 (re, im).  Output: summary on stdout, graph_plus.bin (c10clique
// format), rays_plus.txt (root index of each certified unimodular root, and its centre).
// Build: g++ -O2 -std=c++17 -fopenmp -ffp-contract=off -frounding-math c10krawczyk.cpp -o c10krawczyk
#include <algorithm>
#include <cfloat>
#include <cmath>
#include <complex>
#include <cstdint>
#include <cstdio>
#include <random>
#include <vector>
using namespace std;
typedef complex<double> cd;
const int n = 10;

struct I { double lo, hi; };
static inline double dn(double x) { return nextafter(x, -INFINITY); }
static inline double up(double x) { return nextafter(x, INFINITY); }
static inline I ipt(double x) { return {x, x}; }
static inline I iadd(I a, I b) { return {dn(a.lo + b.lo), up(a.hi + b.hi)}; }
static inline I isub(I a, I b) { return {dn(a.lo - b.hi), up(a.hi - b.lo)}; }
static inline I imul(I a, I b) {
    double p1 = a.lo * b.lo, p2 = a.lo * b.hi, p3 = a.hi * b.lo, p4 = a.hi * b.hi;
    return {dn(min(min(p1, p2), min(p3, p4))), up(max(max(p1, p2), max(p3, p4)))};
}
static inline I isq(I a) {                                   // a^2 (>= 0)
    double l = fabs(a.lo), h = fabs(a.hi);
    if (a.lo <= 0 && a.hi >= 0) return {0.0, up(max(l, h) * max(l, h))};
    double m = min(l, h), M = max(l, h); return {dn(m * m), up(M * M)};
}
static inline I irecip_pos(I b) { return {dn(1.0 / b.hi), up(1.0 / b.lo)}; }   // b.lo > 0
static inline bool inside_strict(I a, I b) { return a.lo > b.lo && a.hi < b.hi; }
static inline bool inside(I a, I b) { return a.lo >= b.lo && a.hi <= b.hi; }
static inline bool disjoint(I a, I b) { return a.hi < b.lo || b.hi < a.lo; }
static inline I meet(I a, I b) { return {max(a.lo, b.lo), min(a.hi, b.hi)}; }
static inline bool has(I a, double v) { return a.lo <= v && v <= a.hi; }

struct C { I re, im; };
static inline C cpt(cd z) { return {ipt(z.real()), ipt(z.imag())}; }
static inline C cadd(C a, C b) { return {iadd(a.re, b.re), iadd(a.im, b.im)}; }
static inline C csub(C a, C b) { return {isub(a.re, b.re), isub(a.im, b.im)}; }
static inline C cmul(C a, C b) { return {isub(imul(a.re, b.re), imul(a.im, b.im)), iadd(imul(a.re, b.im), imul(a.im, b.re))}; }
static inline C cconjmul(C a, C b) { return {iadd(imul(a.re, b.re), imul(a.im, b.im)), isub(imul(a.re, b.im), imul(a.im, b.re))}; } // conj(a) b
static inline I cabs2(C a) { return iadd(isq(a.re), isq(a.im)); }

// ---- the system, generic in the scalar type ----
template <class T, class Mul, class Add, class Sub>
static void FJ(const T* x, T* F, T (*J)[n], T one, T zero, Mul mul, Add add, Sub sub, bool wantJ) {
    for (int k = 1; k <= n; k++) {
        T acc = zero; int nw = (k < n) ? n : 1;
        T rowJ[n]; for (int m = 0; m < n; m++) rowJ[m] = zero;
        for (int j = 0; j < nw; j++) {
            int w[n]; for (int r = 0; r < k; r++) w[r] = (j + r) % n;
            T pre[n + 1], suf[n + 1]; pre[0] = one; for (int r = 0; r < k; r++) pre[r + 1] = mul(pre[r], x[w[r]]);
            acc = add(acc, pre[k]);
            if (wantJ) {
                suf[k] = one; for (int r = k - 1; r >= 0; r--) suf[r] = mul(suf[r + 1], x[w[r]]);
                for (int r = 0; r < k; r++) rowJ[w[r]] = add(rowJ[w[r]], mul(pre[r], suf[r + 1]));
            }
        }
        F[k - 1] = (k < n) ? acc : sub(acc, one);
        if (wantJ) for (int m = 0; m < n; m++) J[k - 1][m] = rowJ[m];
    }
}
static void FJd(const cd* x, cd* F, cd (*J)[n], bool wantJ) {
    FJ<cd>(x, F, J, cd(1), cd(0), [](cd a, cd b) { return a * b; }, [](cd a, cd b) { return a + b; }, [](cd a, cd b) { return a - b; }, wantJ);
}
static void FJi(const C* x, C* F, C (*J)[n], bool wantJ) {
    FJ<C>(x, F, J, cpt(1.0), cpt(0.0), cmul, cadd, csub, wantJ);
}
static bool inverse(cd (*A)[n], cd (*Y)[n]) {
    cd M[n][2 * n];
    for (int i = 0; i < n; i++) for (int j = 0; j < 2 * n; j++) M[i][j] = j < n ? A[i][j] : cd(i == j - n ? 1 : 0);
    for (int c = 0; c < n; c++) {
        int p = c; for (int i = c + 1; i < n; i++) if (abs(M[i][c]) > abs(M[p][c])) p = i;
        if (abs(M[p][c]) == 0) return false;
        for (int j = 0; j < 2 * n; j++) swap(M[c][j], M[p][j]);
        cd f = 1.0 / M[c][c]; for (int j = 0; j < 2 * n; j++) M[c][j] *= f;
        for (int i = 0; i < n; i++) if (i != c && M[i][c] != 0.0) { cd g = M[i][c]; for (int j = 0; j < 2 * n; j++) M[i][j] -= g * M[c][j]; }
    }
    for (int i = 0; i < n; i++) for (int j = 0; j < n; j++) Y[i][j] = M[i][n + j];
    return true;
}
static void krawczyk(const cd* xt, cd (*Y)[n], const C* X, C* K) {
    C xp[n], Fx[n], JX[n][n], dummy[n][n];
    for (int i = 0; i < n; i++) xp[i] = cpt(xt[i]);
    FJi(xp, Fx, dummy, false);
    FJi(X, dummy[0], JX, true);
    C D[n]; for (int j = 0; j < n; j++) D[j] = csub(X[j], xp[j]);
    for (int i = 0; i < n; i++) {
        C yf = cpt(0.0);
        for (int k = 0; k < n; k++) yf = cadd(yf, cmul(cpt(Y[i][k]), Fx[k]));
        C s = csub(xp[i], yf);
        for (int j = 0; j < n; j++) {
            C m = cpt(i == j ? 1.0 : 0.0);
            for (int k = 0; k < n; k++) m = csub(m, cmul(cpt(Y[i][k]), JX[k][j]));
            s = cadd(s, cmul(m, D[j]));
        }
        K[i] = s;
    }
}

int main(int argc, char** argv) {
    if (argc < 3) { fprintf(stderr, "usage: c10krawczyk roots.bin outdir\n"); return 2; }
    FILE* f = fopen(argv[1], "rb"); int32_t N; if (fread(&N, 4, 1, f) != 1) return 3;
    vector<cd> R((size_t)N * n); if (fread(R.data(), 16, R.size(), f) != R.size()) return 3; fclose(f);
    string od = argv[2];
    {   // arithmetic environment: gradual underflow must be on (no FTZ/DAZ), round-to-nearest, IEEE binary64
        volatile double tiny = 2.2250738585072014e-308, half = tiny / 2;      // DBL_MIN / 2 must be a nonzero subnormal
        volatile double a = 1.0, b = 3.0; volatile double q = a / b;
        bool sub = (half > 0) && (half * 2 == tiny);
        bool rn = (q == 0.333333333333333314829616256247390992939472198486328125);
        printf("ENV: binary64 %d, gradual underflow %d, round-to-nearest %d, compiler %s\n", (int)(sizeof(double) == 8 && DBL_MANT_DIG == 53), (int)sub, (int)rn, __VERSION__);
        if (!sub || !rn) { printf("ENV: unsupported floating-point environment\n"); return 4; }
    }
    vector<int> status(N, 0);         // 1 certified
    vector<int> uni(N, -1);           // 1 unimodular (exact), 0 not unimodular, -1 undecided
    vector<double> rhoUsed(N, 0), widthS(N, 0);
    vector<C> Xs((size_t)N * n), Xb((size_t)N * n);
    const double rhos[] = {1e-12, 1e-11, 1e-10, 1e-9, 1e-8, 1e-7, 1e-6, 1e-5};
    #pragma omp parallel for schedule(dynamic, 64)
    for (int t = 0; t < N; t++) {
        cd x[n]; for (int i = 0; i < n; i++) x[i] = R[(size_t)t * n + i];
        cd F[n], J[n][n], Y[n][n];
        for (int it = 0; it < 4; it++) {          // Newton polish with the exact Jacobian
            FJd(x, F, J, true); if (!inverse(J, Y)) break;
            cd dx[n]; for (int i = 0; i < n; i++) { dx[i] = 0; for (int k = 0; k < n; k++) dx[i] += Y[i][k] * F[k]; }
            for (int i = 0; i < n; i++) x[i] -= dx[i];
        }
        FJd(x, F, J, true); if (!inverse(J, Y)) continue;
        for (double rho : rhos) {
            C X[n], K[n];
            for (int i = 0; i < n; i++) { double r = rho * max(1.0, abs(x[i]));
                X[i] = {{dn(x[i].real() - r), up(x[i].real() + r)}, {dn(x[i].imag() - r), up(x[i].imag() + r)}}; }
            krawczyk(x, Y, X, K);
            bool ok = true;
            for (int i = 0; i < n && ok; i++) ok = inside_strict(K[i].re, X[i].re) && inside_strict(K[i].im, X[i].im);
            if (!ok) continue;
            C S[n]; for (int i = 0; i < n; i++) S[i] = {meet(K[i].re, X[i].re), meet(K[i].im, X[i].im)};   // root enclosure
            status[t] = 1; rhoUsed[t] = rho;
            double w = 0; for (int i = 0; i < n; i++) w = max(w, max(S[i].re.hi - S[i].re.lo, S[i].im.hi - S[i].im.lo));
            widthS[t] = w;
            for (int i = 0; i < n; i++) { Xs[(size_t)t * n + i] = S[i]; Xb[(size_t)t * n + i] = X[i]; }
            // unimodularity
            bool nonuni = false; for (int i = 0; i < n; i++) { I a = cabs2(S[i]); if (a.hi < 1.0 || a.lo > 1.0) nonuni = true; }
            bool sinside = true;
            for (int i = 0; i < n && sinside; i++) {
                I a = cabs2(S[i]); if (a.lo <= 0) { sinside = false; break; }
                I inv = irecip_pos(a); C s = {imul(S[i].re, inv), imul(S[i].im, inv)};   // 1/conj(x) = x/|x|^2
                sinside = inside(s.re, X[i].re) && inside(s.im, X[i].im);
            }
            uni[t] = sinside ? 1 : (nonuni ? 0 : -1);
            if (sinside && nonuni) uni[t] = -2;   // contradiction: would indicate a bug
            if (uni[t] == -1 && rho < 1e-5) continue;   // undecided: a larger box leaves room for s(Xs) inside X
            break;
        }
    }
    int cert = 0, nu = 0, nn = 0, und = 0, bad = 0; double maxrho = 0, maxw = 0;
    for (int t = 0; t < N; t++) { cert += status[t]; if (status[t]) { maxrho = max(maxrho, rhoUsed[t]); maxw = max(maxw, widthS[t]);
        nu += uni[t] == 1; nn += uni[t] == 0; und += uni[t] == -1; bad += uni[t] == -2; } }
    printf("KRAWCZYK: roots %d ; certified (unique root in box) %d ; largest box radius used %.0e ; widest enclosure %.2e\n", N, cert, maxrho, maxw);
    printf("UNIMODULAR: exact-unimodular %d ; certified non-unimodular %d ; undecided %d ; contradictions %d\n", nu, nn, und, bad);
    // distinctness of the enclosures: sweep on the EXACT interval endpoints of Re x_0 (no floating-point slack):
    // sorted by lower endpoint; once a later box starts above the current box's upper endpoint, so do all later ones
    vector<pair<double,int>> pr;
    for (int t = 0; t < N; t++) if (status[t]) pr.push_back({Xs[(size_t)t * n].re.lo, t});
    sort(pr.begin(), pr.end());
    long long cmp = 0, overl = 0;
    for (size_t a = 0; a < pr.size(); a++) {
        int s = pr[a].second; double hi = Xs[(size_t)s * n].re.hi;
        for (size_t b = a + 1; b < pr.size() && pr[b].first <= hi; b++) {
            cmp++; int t = pr[b].second; bool dis = false;
            for (int i = 0; i < n && !dis; i++) { C u = Xs[(size_t)s * n + i], v = Xs[(size_t)t * n + i]; dis = disjoint(u.re, v.re) || disjoint(u.im, v.im); }
            if (!dis) overl++;
        }
    }
    bool distinct_ok = (overl == 0) && ((int)pr.size() == cert);
    printf("DISTINCT: enclosures pairwise disjoint: %s (box tests %lld, overlapping %lld)\n", distinct_ok ? "YES" : "NO", cmp, overl);
    // rays from the exact-unimodular roots
    vector<int> U; for (int t = 0; t < N; t++) if (status[t] && uni[t] == 1) U.push_back(t);
    int M = U.size(); vector<C> Z((size_t)M * n);
    for (int a = 0; a < M; a++) { C z = cpt(1.0); Z[(size_t)a * n] = z;
        for (int j = 0; j + 1 < n; j++) { z = cmul(Xs[(size_t)U[a] * n + j], z); Z[(size_t)a * n + j + 1] = z; } }
    int W = (M + 63) / 64; vector<uint64_t> O((size_t)M * W, 0), Uu((size_t)M * W, 0);
    long long nO = 0, nU = 0, nOU = 0; double maxwO = 0, maxwU = 0, minExcl0 = INFINITY, minExcl10 = INFINITY;
    #pragma omp parallel for schedule(dynamic, 16) reduction(+:nO,nU,nOU) reduction(max:maxwO,maxwU) reduction(min:minExcl0,minExcl10)
    for (int a = 0; a < M; a++) for (int b = 0; b < M; b++) if (a != b) {
        C s = cpt(0.0); for (int j = 0; j < n; j++) s = cadd(s, cconjmul(Z[(size_t)a * n + j], Z[(size_t)b * n + j]));
        I v = cabs2(s);
        bool o = has(v, 0.0), u = has(v, 10.0);
        if (o) { O[(size_t)a * W + b / 64] |= 1ULL << (b % 64); nO++; maxwO = max(maxwO, v.hi - v.lo); } else minExcl0 = min(minExcl0, v.lo);
        if (u) { Uu[(size_t)a * W + b / 64] |= 1ULL << (b % 64); nU++; maxwU = max(maxwU, v.hi - v.lo); } else minExcl10 = min(minExcl10, min(fabs(v.lo - 10), fabs(v.hi - 10)));
        if (o && u) nOU++;
    }
    int maxdegU = 0, maxdegO = 0;
    for (int a = 0; a < M; a++) { int dO = 0, dU = 0; for (int w = 0; w < W; w++) { dO += __builtin_popcountll(O[(size_t)a * W + w]); dU += __builtin_popcountll(Uu[(size_t)a * W + w]); }
        maxdegU = max(maxdegU, dU); maxdegO = max(maxdegO, dO); }
    printf("GRAPHS: rays %d ; O+ ordered pairs %lld, U+ ordered pairs %lld, both %lld ; widest O+ enclosure %.1e, widest U+ enclosure %.1e (z-scale, MU value 10)\n",
           M, nO, nU, nOU, maxwO, maxwU);
    printf("  excluded pairs: min lower bound away from 0: %.3e ; min distance from 10: %.3e\n", minExcl0, minExcl10);
    printf("  max degree O+ %d ; max degree U+ %d\n", maxdegO, maxdegU);
    bool pass = (N == 34940) && (cert == N) && (und == 0) && (bad == 0) && distinct_ok && (nu == 3040) && (M == 3040) && (maxdegU <= 8) && (nOU == 0);
    printf("CONTRACT: N=34940 %d, all certified %d, unimodularity decided %d, disjoint %d, 3040 unimodular %d, max U+ degree <= 8 %d, O+ and U+ disjoint %d\n",
           N == 34940, cert == N, und == 0 && bad == 0, distinct_ok, nu == 3040, maxdegU <= 8, nOU == 0);
    printf(pass ? "C10-CERTIFY: PASS\n" : "C10-CERTIFY: FAIL\n");
    FILE* g2 = fopen((od + "/graph_plus.bin").c_str(), "wb"); int32_t MM = M; fwrite(&MM, 4, 1, g2); fwrite(O.data(), 8, O.size(), g2); fwrite(Uu.data(), 8, Uu.size(), g2); fclose(g2);
    FILE* g3 = fopen((od + "/rays_plus.txt").c_str(), "w");
    for (int a = 0; a < M; a++) { fprintf(g3, "%d", U[a]); for (int j = 0; j < n; j++) { C z = Z[(size_t)a * n + j]; fprintf(g3, " %.17g %.17g", 0.5 * (z.re.lo + z.re.hi), 0.5 * (z.im.lo + z.im.hi)); } fprintf(g3, "\n"); }
    fclose(g3);
    return pass ? 0 : 1;
}


==> anc/scripts/c10lp.py <==
#!/usr/bin/env python
"""Residual 2-design LP for the Fourier pair (I, F_d) (Astra-B round 8 request 2 = Astra-A round 8 request 2, primal side).
A complete set containing (I, F_d) is a 2-design, so its other d(d-1) rays r (all unbiased to I and F_d, hence in the
catalogue) satisfy
        sum_r w_r A_r = R := I + S - sum_{v in I u F_d} A_v ,   A_r = (|r><r|)^{(x)2},   w_r in {0,1}.
Coordinates: A_r restricted to Sym^2 in the monomial basis, M_r[(ij),(kl)] = r_i r_j conj(r_k r_l) (i<=j, k<=l); the
real coordinates are Re M[a,b] (a<=b) and Im M[a,b] (a<b).  Equality on these entries is equality of the operators.
Runs (HiGHS through scipy.optimize.linprog):
  mix   : w >= 0 only (ray-mixture, Astra-A)          -- phase 1 (min L1 slack), then min product weight
  box   : 0 <= w <= 1 (Astra-B LP)                     -- same
  cuts  : box + per-ray cuts  sum_{s ~O r} w_s >= (d-1) w_r ,  sum_{s ~U r} w_s >= d(d-2) w_r  (valid for 0/1 points)
  cap   : the product cap sum_{product} w <= 5 is checked against the minimum product weight of each run.
Self-test: d=5 with the 20 chirp rays (w = 1) must satisfy the equation exactly.
Usage: python c10lp.py <rays.npz> [graph_tol]
"""
import sys, time
import numpy as np
from scipy.optimize import linprog
import scipy.sparse as sp

T0 = time.time()
def log(*a): print("[%6.1fs]" % (time.time() - T0), *a, flush=True)

def coords(V, d):
    """V: (n, d) rays -> (n, d(d+1)/2 squared) real coordinates of (|v><v|)^{(x)2} on Sym^2"""
    iu, ju = np.triu_indices(d)
    P2 = V[:, iu] * V[:, ju]                                    # (n, m) with m = d(d+1)/2
    M = P2[:, :, None] * P2.conj()[:, None, :]                  # (n, m, m)
    m = P2.shape[1]; a, b = np.triu_indices(m); a1, b1 = np.triu_indices(m, 1)
    return np.concatenate([M[:, a, b].real, M[:, a1, b1].imag], axis=1)

def target(d):
    iu, ju = np.triu_indices(d); m = len(iu)
    T = np.zeros((m, m))
    for x in range(m):
        for y in range(m):
            i, j, k, l = iu[x], ju[x], iu[y], ju[y]
            T[x, y] = int(i == k and j == l) + int(i == l and j == k)   # int(): numpy bool + bool is OR
    a, b = np.triu_indices(m); a1, b1 = np.triu_indices(m, 1)
    IS = np.concatenate([T[a, b], np.zeros(len(a1))])
    n = np.arange(d); F = np.exp(2j * np.pi * np.outer(n, n) / d) / np.sqrt(d)
    pair = np.concatenate([np.eye(d), F.T])                     # rows: the 2d rays of I and F_d
    return IS - coords(pair, d).sum(0)

def selftest():
    d = 5; n = np.arange(d); w5 = np.exp(2j * np.pi / 5)
    rays = np.array([w5 ** ((t * x * x + j * x) % 5) / np.sqrt(5) for t in range(1, 5) for j in range(5) for x in [n]]).reshape(20, 5)
    err = np.abs(coords(rays, d).sum(0) - target(d)).max()
    log("self-test d=5 (complete set I, F5, G1..G4): max |sum A_r - R| = %.1e" % err)
    assert err < 1e-12

def solve(A, b, prod, N, ub, extra=None, label=""):
    """phase 1: min sum(s+ + s-) s.t. A w + s+ - s- = b ; then min product weight s.t. A w = b"""
    k = A.shape[0]
    c = np.concatenate([np.zeros(N), np.ones(2 * k)])
    Aeq = sp.hstack([sp.csr_matrix(A), sp.identity(k), -sp.identity(k)]).tocsr()
    bounds = [(0, ub)] * N + [(0, None)] * (2 * k)
    Aub = bub = None
    if extra is not None:
        Aub = sp.hstack([extra[0], sp.csr_matrix((extra[0].shape[0], 2 * k))]).tocsr(); bub = extra[1]
    r1 = linprog(c, A_ub=Aub, b_ub=bub, A_eq=Aeq, b_eq=b, bounds=bounds, method="highs")
    log("%-5s phase 1: status %d, min L1 residual %.3e (scale |b|_1 = %.1f)" % (label, r1.status, r1.fun, np.abs(b).sum()))
    out = {"phase1": r1.fun}
    if r1.status != 0 or r1.fun > 1e-7:
        y = r1.eqlin.marginals if r1.status == 0 else None
        out["dual"] = y
        return out
    cp = np.zeros(N); cp[prod] = 1
    for sense in (1, -1):
        r2 = linprog(sense * cp, A_ub=extra[0] if extra is not None else None, b_ub=extra[1] if extra is not None else None,
                     A_eq=A, b_eq=b, bounds=[(0, ub)] * N, method="highs")
        if r2.status != 0:
            log("%-5s %s product weight: status %d (%s)" % (label, "min" if sense == 1 else "max", r2.status, r2.message)); continue
        w = r2.x; res = np.abs(A @ w - b).max()
        log("%-5s %s product weight %.6f ; support %d ; max w %.4f ; sum w %.4f ; residual %.1e" % (
            label, "min" if sense == 1 else "max", w[prod].sum(), int((w > 1e-9).sum()), w.max(), w.sum(), res))
        out["min" if sense == 1 else "max"] = w
    return out

def main():
    selftest()
    src = sys.argv[1]; tol = float(sys.argv[2]) if len(sys.argv) > 2 else 1e-8
    d = 10; D = np.load(src); psi = D["psi"]; prod = D["product"]; N = len(psi)
    A = coords(psi, d).T; b = target(d)                         # (k, N), (k,)
    log("rays %d ; coordinates %d ; R trace check: sum w = %.4f required" % (N, len(b), d * (d - 1)))
    # reduce to the row space of A; the part of b outside it must vanish for any real solution
    U_, s, Vt = np.linalg.svd(A, full_matrices=False)
    r = int((s > s[0] * 1e-10).sum())
    Q = U_[:, :r]; out_of_span = np.linalg.norm(b - Q @ (Q.T @ b))
    log("rank of {A_r} = %d (largest sv %.3e, sv[r-1] %.3e, sv[r] %.3e) ; |b - proj b| = %.3e" % (
        r, s[0], s[r - 1], s[r] if r < len(s) else 0, out_of_span))
    Ar = Q.T @ A; br = Q.T @ b
    # local cuts from the overlap graphs
    G = np.abs(psi.conj() @ psi.T) ** 2; np.fill_diagonal(G, -1)
    isO = np.abs(G) < tol; isU = np.abs(G - 0.1) < tol
    cutA = sp.vstack([sp.csr_matrix(-(isO.astype(float))) + (d - 1) * sp.identity(N),
                      sp.csr_matrix(-(isU.astype(float))) + d * (d - 2) * sp.identity(N)]).tocsr()
    cutb = np.zeros(2 * N)
    res = {}
    res["mix"] = solve(Ar, br, prod, N, None, label="mix")
    res["box"] = solve(Ar, br, prod, N, 1.0, label="box")
    res["cuts"] = solve(Ar, br, prod, N, 1.0, extra=(cutA, cutb), label="cuts")
    for k, v in res.items():
        if "min" in v:
            pw = v["min"][prod].sum()
            log("%-5s product cap 5: %s (min product weight %.4f)" % (k, "satisfiable" if pw <= 5 + 1e-7 else "VIOLATED", pw))
        else:
            log("%-5s INFEASIBLE (phase-1 residual %.3e) -> candidate separator" % (k, v["phase1"]))
    np.savez("runs/c10lp_result.npz", **{"%s_%s" % (k, kk): vv for k, v in res.items() for kk, vv in v.items() if isinstance(vv, np.ndarray)})
    log("saved runs/c10lp_result.npz")

if __name__ == "__main__":
    main()


==> anc/scripts/c10verify_arb.py <==
#!/usr/bin/env sage-python
"""Independent second implementation of the cyclic-10 certification (cross-check of scripts/c10krawczyk.cpp).
Different encoding and arithmetic: the system and its Jacobian are built symbolically in Sage over QQ
(PolynomialRing + derivative, compiled with fast_callable), evaluation in Arb ball arithmetic (ComplexBallField, 160
bits).  Krawczyk boxes have dyadic radii and centres snapped to 2^-100, so their endpoints are exact and the inclusion tests on
Arb's outward-rounded bounds are rigorous.
Checks:
  1. every root: K(X) inside int(X) (unique root in X); the root lies in K(X);
  2. unimodularity: 1/conj(K) inside X  => fixed by the involution => unimodular; |K_j|^2 excluding 1 => not;
  3. the K enclosures are pairwise disjoint;
  4. rays z (z_0 = 1, z_{j+1} = x_j z_j), Gram matrix by Arb matrix product, O+ / U+ edges (value 0 / 10 possible),
     degrees, and equality of the edge sets with the C++ graph file.
Usage: sage -python c10verify_arb.py roots.bin graph_plus.bin [nproc]
"""
import sys, time, struct, math
from array import array
from multiprocessing import Pool
from sage.all import (PolynomialRing, QQ, ComplexBallField, RealBallField, CDF, fast_callable, prod, matrix, vector,
                      identity_matrix)

T0 = time.time()
def log(*a): print("[%6.1fs]" % (time.time() - T0), *a, flush=True)

n = 10
R = PolynomialRing(QQ, ["x%d" % i for i in range(n)]); X = R.gens()
POLYS = [sum(prod(X[(j + r) % n] for r in range(k)) for j in range(n)) for k in range(1, n)] + [prod(X) - 1]
JAC = [[p.derivative(X[m]) for m in range(n)] for p in POLYS]
CB = ComplexBallField(160); RB = RealBallField(160)
fF = [fast_callable(p, vars=X, domain=CB) for p in POLYS]
fJ = [[fast_callable(q, vars=X, domain=CB) for q in row] for row in JAC]
dF = [fast_callable(p, vars=X, domain=CDF) for p in POLYS]
dJ = [[fast_callable(q, vars=X, domain=CDF) for q in row] for row in JAC]
EXPS = [-40, -37, -33, -30, -27, -23, -20, -17]

def box(c, e):
    r = RB(2.0 ** e)
    return CB(RB(c.real()).add_error(r), RB(c.imag()).add_error(r))

def cert_one(x):
    xc = vector(CDF, x)
    for _ in range(3):
        Jm = matrix(CDF, [[f(*xc) for f in row] for row in dJ]); Fv = vector(CDF, [f(*xc) for f in dF])
        xc = xc - Jm.solve_right(Fv)
    Y = matrix(CDF, [[f(*xc) for f in row] for row in dJ]).inverse()
    snap = lambda v: float(round(float(v) * 2.0 ** 100)) / 2.0 ** 100 if abs(float(v)) < 2.0 ** 50 else None
    xc = vector(CDF, [CDF(snap(c.real()), snap(c.imag())) for c in xc])   # centre +- 2^e exact in 160 bits
    Yb = matrix(CB, Y); xb = vector(CB, [CB(c) for c in xc])
    Fx = vector(CB, [f(*xb) for f in fF])
    for e0 in EXPS:
        es = [e0 + max(0, math.ceil(math.log2(max(1.0, abs(c))))) for c in xc]
        Xb = [box(xc[i], es[i]) for i in range(n)]
        JX = matrix(CB, [[f(*Xb) for f in row] for row in fJ])
        D = vector(CB, [Xb[i] - xb[i] for i in range(n)])
        K = xb - Yb * Fx + (identity_matrix(CB, n) - Yb * JX) * D
        ok = all(K[i].real().lower() > Xb[i].real().lower() and K[i].real().upper() < Xb[i].real().upper() and
                 K[i].imag().lower() > Xb[i].imag().lower() and K[i].imag().upper() < Xb[i].imag().upper() for i in range(n))
        if not ok:
            continue
        nonuni = any((K[i].real() ** 2 + K[i].imag() ** 2 < 1) or (K[i].real() ** 2 + K[i].imag() ** 2 > 1) for i in range(n))
        s = [1 / K[i].conjugate() for i in range(n)]
        sin = all(s[i].real().lower() >= Xb[i].real().lower() and s[i].real().upper() <= Xb[i].real().upper() and
                  s[i].imag().lower() >= Xb[i].imag().lower() and s[i].imag().upper() <= Xb[i].imag().upper() for i in range(n))
        uni = 1 if sin and not nonuni else (0 if nonuni and not sin else (-2 if sin and nonuni else -1))
        if uni == -1 and e0 != EXPS[-1]:
            continue
        return (1, uni, e0, [(float(K[i].real().lower()), float(K[i].real().upper()), float(K[i].imag().lower()),
                              float(K[i].imag().upper())) for i in range(n)],
                [(K[i].real().mid(), K[i].real().rad(), K[i].imag().mid(), K[i].imag().rad()) for i in range(n)] if uni == 1 else None)
    return (0, -1, None, None, None)

def chunk(args):
    return [cert_one(x) for x in args]

def main():
    fn, gfile = sys.argv[1], sys.argv[2]; nproc = int(sys.argv[3]) if len(sys.argv) > 3 else 12
    raw = open(fn, "rb").read(); N = struct.unpack("<i", raw[:4])[0]
    a = array("d"); a.frombytes(raw[4:4 + 16 * n * N])
    roots = [[complex(a[2 * (t * n + i)], a[2 * (t * n + i) + 1]) for i in range(n)] for t in range(N)]
    import hashlib, sage.version
    log("roots %d ; sha256(roots.bin) %s ; Sage %s ; system built symbolically (%d polynomials, Jacobian by derivative)" % (
        N, hashlib.sha256(raw).hexdigest(), sage.version.version, len(POLYS)))
    parts = [roots[i::nproc * 8] for i in range(nproc * 8)]
    with Pool(nproc) as P:
        res_parts = P.map(chunk, parts)
    res = [None] * N
    for i, part in enumerate(res_parts):
        for j, r in enumerate(part):
            res[i + j * nproc * 8] = r
    cert = sum(r[0] for r in res); uni = [r[1] for r in res]
    log("certified %d / %d ; unimodular %d ; non-unimodular %d ; undecided %d ; contradictions %d ; largest radius 2^%d" % (
        cert, N, uni.count(1), uni.count(0), uni.count(-1), uni.count(-2), max(r[2] for r in res if r[0])))
    # pairwise disjointness of the K enclosures (float bounds widened by a relative 4 ulp)
    def wid(lo, hi):
        return lo - 4e-16 * (1 + abs(lo)), hi + 4e-16 * (1 + abs(hi))
    boxes = []
    for t, r in enumerate(res):
        if r[0]:
            boxes.append((t, [wid(b[0], b[1]) + wid(b[2], b[3]) for b in r[3]]))
    boxes.sort(key=lambda tb: tb[1][0][0])
    over = 0; tests = 0
    for i in range(len(boxes)):
        bi = boxes[i][1]
        for j in range(i + 1, len(boxes)):
            bj = boxes[j][1]
            if bj[0][0] > bi[0][1]:
                break
            tests += 1
            if all(not (bj[k][1] < bi[k][0] or bi[k][1] < bj[k][0] or bj[k][3] < bi[k][2] or bi[k][3] < bj[k][2]) for k in range(n)):
                over += 1
    log("enclosures pairwise disjoint: %s (box tests %d, overlapping %d)" % ("YES" if over == 0 else "NO", tests, over))
    # rays and Gram matrix
    U = [t for t in range(N) if res[t][0] and res[t][1] == 1]
    Z = []
    for t in U:
        K = [CB(RB(a).add_error(b), RB(c).add_error(d)) for (a, b, c, d) in res[t][4]]   # contains the worker's ball
        z = [CB(1)]
        for j in range(n - 1):
            z.append(K[j] * z[-1])
        Z.append(z)
    M = matrix(CB, Z)
    G = M.conjugate() * M.transpose()
    log("Gram matrix of %d rays computed in Arb" % len(U))
    m = len(U); W = (m + 63) // 64
    Ob = [[0] * W for _ in range(m)]; Ub = [[0] * W for _ in range(m)]
    nO = nU = both = 0
    for i in range(m):
        for j in range(i + 1, m):
            e = G[i, j]
            o = e.contains_zero()
            a2 = e.real() ** 2 + e.imag() ** 2
            u = a2.contains_exact(10)
            if o:
                Ob[i][j // 64] |= 1 << (j % 64); Ob[j][i // 64] |= 1 << (i % 64); nO += 2
            if u:
                Ub[i][j // 64] |= 1 << (j % 64); Ub[j][i // 64] |= 1 << (i % 64); nU += 2
            if o and u:
                both += 2
    degU = [sum(bin(w).count("1") for w in row) for row in Ub]
    log("O+ ordered pairs %d ; U+ ordered pairs %d ; both %d ; max U+ degree %d" % (nO, nU, both, max(degU)))
    raw = open(gfile, "rb").read(); mm = struct.unpack("<i", raw[:4])[0]
    q = array("Q"); q.frombytes(raw[4:4 + 16 * mm * ((mm + 63) // 64)])
    same = (mm == m) and all(q[i * W + k] == Ob[i][k] for i in range(m) for k in range(W)) and \
        all(q[m * W + i * W + k] == Ub[i][k] for i in range(m) for k in range(W))
    log("edge sets identical to the C++ graph file: %s" % ("YES" if same else "NO"))
    ok = (N == 34940 and cert == N and uni.count(-1) == 0 and uni.count(-2) == 0 and over == 0 and len(U) == 3040
          and max(degU) <= 8 and both == 0 and same)
    print("CONTRACT: N=34940 %s, all certified %s, unimodularity decided %s, disjoint %s, 3040 unimodular %s, max U+ degree <= 8 %s, O+/U+ disjoint %s, graphs equal C++ %s" % (
        N == 34940, cert == N, uni.count(-1) == 0 and uni.count(-2) == 0, over == 0, len(U) == 3040, max(degU) <= 8, both == 0, same))
    print("ARB-VERIFY: %s" % ("PASS" if ok else "FAIL"))
    sys.exit(0 if ok else 1)

if __name__ == "__main__":
    main()


==> anc/scripts/cyclic10_catalogue.py <==
#!/usr/bin/env python
"""Ray catalogue for the Fourier pair (I, F10) from the public PHCpack cyclic-10 solution list (numerical; a pilot).
Cyclic-10: C_k(x) = sum_j prod_{r<k} x_{j+r} = 0 (k = 1..9), prod x = 1.  A unimodular root x gives the biunimodular
sequence z with z_0 = 1, z_{j+1} = x_j z_j (Bjorck); psi = z / sqrt10 is unbiased to I and F10, and every such ray
(up to phase) arises this way.  Steps: parse the 1747 representatives, expand by the 20-element group generated by the
cyclic shift and the reversal (as stated on the page), Newton-refine all roots (batched), keep the unimodular ones,
build the rays, deduplicate up to phase, verify unbiasedness, identify the 40 product rays (Gaussian chirps), and save.
Usage: python cyclic10_catalogue.py <phc_html_file> <out.npz> [roots.bin]
"""
import sys, re, time
import numpy as np

T0 = time.time()
def log(*a): print("[%6.1fs]" % (time.time() - T0), *a, flush=True)

def parse(fn):
    txt = open(fn, encoding="latin-1").read()
    sols = []
    for blk in re.split(r"solution\s+\d+\s*:", txt)[1:]:
        vals = re.findall(r"z(\d)\s*:\s*([-+0-9.E]+)\s+([-+0-9.E]+)", blk)
        if len(vals) < 10: continue
        v = np.zeros(10, complex)
        for i, re_, im_ in vals[:10]:
            v[int(i)] = float(re_) + 1j * float(im_)
        sols.append(v)
    return np.array(sols)

def cyclic_F(X):
    """X: (n,10) -> residuals (n,10): C_1..C_9 and prod - 1"""
    n = X.shape[0]; R = np.zeros((n, 10), complex)
    for k in range(1, 10):
        acc = np.zeros(n, complex)
        for j in range(10):
            p = np.ones(n, complex)
            for r in range(k): p = p * X[:, (j + r) % 10]
            acc += p
        R[:, k - 1] = acc
    R[:, 9] = np.prod(X, axis=1) - 1
    return R

def jac(X, h=1e-7):
    n = X.shape[0]; J = np.zeros((n, 10, 10), complex); F0 = cyclic_F(X)
    for i in range(10):         # the system is polynomial (holomorphic): complex-step derivative along a real step
        Xp = X.copy(); Xp[:, i] += h
        J[:, :, i] = (cyclic_F(Xp) - F0) / h
    return J, F0

def newton(X, it=6):
    for _ in range(it):
        J, F = jac(X)
        dx = np.linalg.solve(J, F[..., None])[..., 0]
        X = X - dx
    return X, np.abs(cyclic_F(X)).max(axis=1)

def main():
    src, out = sys.argv[1], sys.argv[2]
    reps = parse(src); log("parsed %d representatives" % len(reps))
    # expand by <shift, reversal>: shift x -> x_{j+1}, reversal x -> x_{9-j}
    allx = []
    for x in reps:
        for rev in (False, True):
            y = x[::-1] if rev else x
            for s in range(10):
                allx.append(np.roll(y, -s))
    X = np.array(allx); log("expanded to %d roots" % len(X))
    X, res = newton(X); log("Newton: max residual %.2e, median %.2e" % (res.max(), np.median(res)))
    # dedupe roots
    key = np.round(X, 7); _, idx = np.unique(key.view(np.float64).reshape(len(X), -1), axis=0, return_index=True)
    X = X[np.sort(idx)]; log("distinct roots: %d (expected 34940)" % len(X))
    uni = np.abs(np.abs(X) - 1).max(axis=1) < 1e-8
    Xu = X[uni]; log("unimodular roots: %d" % len(Xu))
    # rays: z_0 = 1, z_{j+1} = x_j z_j
    Z = np.ones((len(Xu), 10), complex)
    for j in range(9): Z[:, j + 1] = Xu[:, j] * Z[:, j]
    assert np.abs(Xu[:, 9] * Z[:, 9] - 1).max() < 1e-8         # periodicity (prod x = 1)
    psi = Z / np.sqrt(10)
    # dedupe up to phase (z_0 = 1 already fixes the phase)
    k2 = np.round(psi, 7); _, idx = np.unique(k2.view(np.float64).reshape(len(psi), -1), axis=0, return_index=True)
    psi = psi[np.sort(idx)]; log("distinct rays (dephased): %d" % len(psi))
    F = np.exp(2j * np.pi * np.outer(np.arange(10), np.arange(10)) / 10) / np.sqrt(10)
    eI = np.abs(np.abs(psi) ** 2 - 0.1).max(); eF = np.abs(np.abs(psi @ F.conj()) ** 2 - 0.1).max()
    log("unbiasedness: to I %.1e, to F10 %.1e" % (eI, eF))
    # product rays: Gaussian chirps z_n = exp(pi i (c n^2 + 2 d n)/10), c in {1,3,7,9}
    n = np.arange(10); chirps = []
    for c in (1, 3, 7, 9):
        for d in range(10):
            chirps.append(np.exp(1j * np.pi * (c * n * n + 2 * d * n) / 10) / np.sqrt(10))
    chirps = np.array(chirps)
    ov = np.abs(chirps.conj() @ psi.T) ** 2
    prod_idx = sorted(set(np.argmax(ov, axis=1).tolist()))
    found = int((ov.max(axis=1) > 1 - 1e-9).sum())
    log("Gaussian chirps found in the catalogue: %d / 40 (distinct %d)" % (found, len(prod_idx)))
    np.savez(out, psi=psi, product=np.array(prod_idx), roots=X)
    if len(sys.argv) > 3:                                   # all 34,940 roots for c10krawczyk (int32 n, n x 10 complex128)
        with open(sys.argv[3], "wb") as fb:
            fb.write(np.int32(len(X)).tobytes()); fb.write(np.ascontiguousarray(X, dtype="<c16").tobytes())
        log("wrote %s" % sys.argv[3])
    log("saved %s" % out)

if __name__ == "__main__":
    main()


==> anc/scripts/exact_checks.py <==
#!/usr/bin/env python
"""Exact (integer) verification of the inputs of the MU-product-triple proof in C^2 (x) C^5.

All checks marked EXACT use only Python integers: elements of Z[zeta_N] (N = 20 or 40) are integer coefficient
vectors modulo the cyclotomic polynomial Phi_N, which is computed (not typed in) and asserted to be
Phi_20 = x^8 - x^6 + x^4 - x^2 + 1 and Phi_40 = x^16 - x^12 + x^8 - x^4 + 1.  Standard complex embedding
zeta_N -> exp(2 pi i / N); then zeta_40^2 = zeta_20, zeta_40^8 = w = zeta_5, zeta_40^10 = i, and
    sqrt2 = zeta_8 + zeta_8^-1 = 2 cos(pi/4) > 0,     sqrt5 = 1 + 2 (zeta_5 + zeta_5^4) = 1 + 4 cos(2 pi/5) > 0,
so these exact elements are the positive square roots used by numpy (np.sqrt) in the proof scripts.
Complex conjugation is the ring automorphism zeta -> zeta^-1.

Scaled exact basis matrices (no denominators):  N_b = sqrt10 * U_b,  columns  Q2[p] (x) G5[l](:, j)  with
    Q2 = sqrt2 * (|0>, |1>, |+>, |->, |+i>, |-i>) = (sqrt2,0), (0,sqrt2), (1,1), (1,-1), (1,i), (1,-i)
    G5[inf] = sqrt5 * I_5,   G5[t](x, j) = w^(t x^2 + j x)   (= sqrt5 * G_t of product_triples_all.py).

Part A (10 orbit representatives, scripts/orbit_reps.txt)
  A1 EXACT  N_b^* N_b = 10 I (b = 0,1,2) and every entry s of N_a^* N_b (a < b) has s * conj(s) = 10   (unitary, MU)
  A2 EXACT  full-matrix identity in Z[zeta_40]:  N_b^* N_0 = sqrt10 * zeta_20^E   (b = 1, 2; 200 entries), i.e.
            sqrt10 * [U1^* U0 ; U2^* U0] = zeta_20^E, with E the floating-point table used by the proof scripts;
            E_exact (the unique e in 0..19 for each entry) is also derived independently and compared.
  A3 EXACT  factorised identity in Z[zeta_20]: (sqrt10 * entry) * zeta_20^-E = 1 with
            sqrt10 * entry = (sqrt2 <q'|q>) * (sqrt5 <g'|g>), the qubit factor a unit in {+-1, +-i} and the C^5
            factor w^(...) or the exact Gauss sum S(a,b) = sum_y w^(a y^2 + b y) divided by sqrt5 (S * sqrt5 / 5,
            divisibility by 5 asserted).
  A4        the float tables come from the proof code itself: product_triples_all.checks, product_triple_charts.exponents,
            rank_cert.zeta_exp (numpy; this is the only floating-point part, used only to obtain the table under test).
  A5 EXACT  every chart file runs/charts_all/oNN/{affine,b_i_j}.ms (the generators the Singular certificates were
            verified against) equals the chart system rebuilt here from E_exact with an independent encoder
            (zeta_20 -> r mod p, r read from oNN.gen.txt and checked to be a root of Phi_20 mod p).
Part B (symmetry generators of the orbit reduction; generators() of product_triples_all.py)
  B1 EXACT  generator matrices: H = (sqrt2/2)[[1,1],[1,-1]], S = diag(1,i), F = (sqrt5/5) w^(xy), P = diag(w^(x^2)),
            M2: |x> -> |2x>, and K (complex conjugation); num^* num = den^2 I.
  B2 EXACT  induced permutations sigma (6 qubit states) and pi (6 labels) derived exactly; compared with the numeric
            ones of product_triples_all.generators().
  B3 EXACT  for every generator g and every basis B = [Q2[2b] (x) G5[l0], Q2[2b+1] (x) G5[l1]] (3 x 36 = 108 bases):
            A = g(N_B) satisfies  T^* A = 10 den M  with M monomial, |M_ij| = 1 (M M^* = I exactly), and
            10 A = T (T^* A) entrywise, where T = N of the relabelled basis (positions via sigma, labels via pi);
            T^* T = 10 I is checked for all 108 bases.  Hence g(U_B) = U_T * (column permutation x column phases).
  B4        combinatorial: all 4080 assignments, sigma maps position pairs to position pairs bijectively, every
            relabelled assignment is again one of the 4080, orbits recomputed from the exact permutations and compared
            with scripts/orbit_reps.txt and runs/ptall/orbits.json; group orders 24 and 60.
Bonus EXACT: all 4080 assignments are MU triples (factorised: |<q'|q>|^2 = 1/2 across qubit bases, |<g'|g>|^2 = 1/5 for
  distinct labels).

Usage (server, ~/mub10):  python -I scripts/exact_checks.py [--md results/product_triples_exact_checks.md]
"""
import os, sys, json, time, re, itertools

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
T0 = time.time()


def log(*a):
    print("[%7.1fs]" % (time.time() - T0), *a, flush=True)


# =============================================================== exact cyclotomic arithmetic (Python integers only)
def poly_mul(a, b):
    out = [0] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        if x:
            for j, y in enumerate(b):
                out[i + j] += x * y
    return out


def poly_divexact(a, b):
    """a / b for integer polynomials (low -> high), b monic; asserts zero remainder"""
    a = list(a)
    db = len(b) - 1
    assert b[-1] == 1
    q = [0] * (len(a) - db)
    for k in range(len(a) - 1, db - 1, -1):
        c = a[k]
        if c:
            q[k - db] = c
            for m in range(db + 1):
                a[k - db + m] -= c * b[m]
    assert not any(a), "inexact division"
    return q


def cyclotomic(N):
    f = [-1] + [0] * (N - 1) + [1]          # x^N - 1
    for d in range(1, N):
        if N % d == 0:
            f = poly_divexact(f, cyclotomic(d))
    return f


class Cyc:
    """Z[zeta_N] = Z[x]/(Phi_N); elements are tuples of phi(N) Python ints (coefficients of 1, x, ..., x^(phi-1))."""

    def __init__(self, N):
        self.N = N
        self.phi = cyclotomic(N)
        d = self.d = len(self.phi) - 1
        red, cur = [], [1] + [0] * (d - 1)
        for k in range(N):
            red.append(tuple(cur))
            top = cur[d - 1]
            nxt = [0] + cur[:d - 1]
            if top:
                for m in range(d):
                    nxt[m] -= top * self.phi[m]
            cur = nxt
        assert tuple(cur) == red[0], "x^N != 1 mod Phi_N"
        self.red = red
        self.rs = [[(m, c) for m, c in enumerate(r) if c] for r in red]
        self.zero = tuple([0] * d)
        self.one = red[0]

    def z(self, k):                       # zeta_N^k
        return self.red[k % self.N]

    def from_acc(self, acc):              # acc[k] = coefficient of zeta^k, k mod N
        out = [0] * self.d
        for k, c in enumerate(acc):
            if c:
                for m, r in self.rs[k]:
                    out[m] += c * r
        return tuple(out)

    def add(self, a, b):
        return tuple(x + y for x, y in zip(a, b))

    def sub(self, a, b):
        return tuple(x - y for x, y in zip(a, b))

    def neg(self, a):
        return tuple(-x for x in a)

    def smul(self, c, a):
        return tuple(c * x for x in a)

    def mul(self, a, b):
        N = self.N
        acc = [0] * N
        bn = [(j, y) for j, y in enumerate(b) if y]
        if not bn:
            return self.zero
        for i, x in enumerate(a):
            if x:
                for j, y in bn:
                    acc[(i + j) % N] += x * y
        return self.from_acc(acc)

    def conj(self, a):
        N = self.N
        acc = [0] * N
        for i, x in enumerate(a):
            if x:
                acc[(-i) % N] += x
        return self.from_acc(acc)

    def norm2(self, a):                   # a * conj(a)
        return self.mul(a, self.conj(a))

    def const(self, c):
        return self.smul(c, self.one)

    def divexact_int(self, a, n):
        assert all(x % n == 0 for x in a), "not divisible by %d" % n
        return tuple(x // n for x in a)

    def unit_exp(self, a, scale):
        """k with a == scale * zeta^k (scale a Python int), else None"""
        for k in range(self.N):
            if self.smul(scale, self.z(k)) == a:
                return k
        return None

    def to_complex(self, a):              # only for the float cross-check (server)
        import cmath
        return sum(c * cmath.exp(2j * cmath.pi * m / self.N) for m, c in enumerate(a))


# --------------------------------------------------------------- exact matrices
def mat_mul(R, A, B):
    n, m, q = len(A), len(B), len(B[0])
    Bt = [[B[k][j] for k in range(m)] for j in range(q)]
    nzA = [[k for k in range(m) if any(A[i][k])] for i in range(n)]
    out = []
    for i in range(n):
        row = []
        for j in range(q):
            s = R.zero
            for k in nzA[i]:
                b = Bt[j][k]
                if any(b):
                    s = R.add(s, R.mul(A[i][k], b))
            row.append(s)
        out.append(row)
    return out


def adj(R, A):
    return [[R.conj(A[i][j]) for i in range(len(A))] for j in range(len(A[0]))]


def is_scalar_identity(R, A, c):
    cc = R.const(c)
    return all(A[i][j] == (cc if i == j else R.zero) for i in range(len(A)) for j in range(len(A[0])))


# =============================================================== exact model of the triples
R40 = Cyc(40)
R20 = Cyc(20)
assert R20.phi == [1, 0, -1, 0, 1, 0, -1, 0, 1], R20.phi                         # x^8 - x^6 + x^4 - x^2 + 1
assert R40.phi == [1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 1], R40.phi  # x^16 - x^12 + x^8 - x^4 + 1

LAB = ["inf", "0", "1", "2", "3", "4"]
POS = ["Z0", "Z1", "X0", "X1", "Y0", "Y1"]


class Model:
    """exact objects over R = Z[zeta_40]"""

    def __init__(self, R):
        self.R = R
        z = R.z
        self.i = z(10)
        self.w = lambda k: z(8 * (k % 5))                       # w^k, w = zeta_5 = zeta_40^8
        self.z20 = lambda k: z(2 * (k % 20))                    # zeta_20^k
        self.sqrt2 = R.add(z(5), z(35))                         # zeta_8 + zeta_8^-1
        self.sqrt5 = R.add(R.one, R.smul(2, R.add(z(8), z(32))))  # 1 + 2(zeta_5 + zeta_5^4)
        assert R.mul(self.sqrt2, self.sqrt2) == R.const(2)
        assert R.mul(self.sqrt5, self.sqrt5) == R.const(5)
        self.sqrt10 = R.mul(self.sqrt2, self.sqrt5)
        assert R.mul(self.sqrt10, self.sqrt10) == R.const(10)
        for s in (self.sqrt2, self.sqrt5, self.sqrt10):
            assert R.conj(s) == s
        o, Z, i = R.one, R.zero, self.i
        self.Q2 = [[self.sqrt2, Z], [Z, self.sqrt2], [o, o], [o, R.neg(o)], [o, i], [o, R.neg(i)]]
        self._G5 = {}

    def G5(self, lab):
        if lab not in self._G5:
            R = self.R
            if lab == 0:
                M = [[self.sqrt5 if x == j else R.zero for j in range(5)] for x in range(5)]
            else:
                t = lab - 1
                M = [[self.w(t * x * x + j * x) for j in range(5)] for x in range(5)]
            self._G5[lab] = M
        return self._G5[lab]

    def basis(self, p0, l0, p1, l1):
        """N = sqrt10 * [Q[p0] (x) G[l0], Q[p1] (x) G[l1]]  (10 x 10, row a*5+x, column h*5+j)"""
        R = self.R
        N = [[R.zero] * 10 for _ in range(10)]
        for h, (p, l) in enumerate(((p0, l0), (p1, l1))):
            q, G = self.Q2[p], self.G5(l)
            for a in range(2):
                if not any(q[a]):
                    continue
                for x in range(5):
                    for j in range(5):
                        N[a * 5 + x][h * 5 + j] = R.mul(q[a], G[x][j])
        return N

    def triple(self, ell):
        return [self.basis(2 * b, ell[2 * b], 2 * b + 1, ell[2 * b + 1]) for b in range(3)]


M40 = Model(R40)


def read_reps():
    reps = []
    for line in open(os.path.join(HERE, "orbit_reps.txt")):
        if line.strip():
            k, r = line.split()
            reps.append((int(k), r, tuple(0 if x == "inf" else int(x) + 1 for x in r.split(","))))
    return reps


# =============================================================== Part A
def md5_of(name):
    import hashlib
    fn = os.path.join(HERE, name)
    return hashlib.md5(open(fn, "rb").read()).hexdigest() if os.path.exists(fn) else None


CODE_VERSIONS = {}
NOTES = []


def float_tables(ell, rep_str):
    """the exponent tables as the proof code paths compute them: numpy rounding of angles (product_triples_all.checks,
    rank_cert.zeta_exp; the chart files were generated with the same rounding), the integer-formula table of
    exact_tables.py (if present) and product_triple_charts.exponents() of the current version (U and REP set)."""
    sys.path.insert(0, HERE)
    import numpy as np
    import product_triples_all as PA
    for nm in ("product_triples_all.py", "product_triple_charts.py", "rank_cert.py", "exact_tables.py"):
        CODE_VERSIONS.setdefault(nm, md5_of(nm))
    out = {}
    U = PA.triple(ell)
    out["product_triples_all.checks"] = PA.checks(ell)[1]
    C = np.vstack([U[1].conj().T @ U[0], U[2].conj().T @ U[0]]) * np.sqrt(10)
    try:
        import rank_cert as RC
        out["rank_cert.zeta_exp"] = RC.zeta_exp(C)
    except Exception as e:                                   # pragma: no cover
        out["rank_cert.zeta_exp"] = "ERROR %r" % e
    if os.path.exists(os.path.join(HERE, "exact_tables.py")):
        try:
            import exact_tables as ET
            out["exact_tables.exponent_table"] = ET.exponent_table(rep_str)
        except Exception as e:                               # pragma: no cover
            out["exact_tables.exponent_table"] = "ERROR %r" % e
    try:
        import product_triple_charts as PTC
        PTC.U = U
        if hasattr(PTC, "REP"):
            PTC.REP = rep_str
        PTC.GAUSS_CHECK = rep_str == "inf,0,1,2,3,4"
        out["product_triple_charts.exponents"] = PTC.exponents()
    except Exception as e:                                   # pragma: no cover
        out["product_triple_charts.exponents"] = "ERROR %r" % e
    res = {}
    for k, v in out.items():
        res[k] = v if isinstance(v, str) else [[int(x) % 20 for x in row] for row in np.asarray(v)]
    # float cross-check that the exact model is the same triple as the script's (standard embedding)
    dev = 0.0
    Nx = M40.triple(ell)
    for b in range(3):
        for r in range(10):
            for c in range(10):
                dev = max(dev, abs(R40.to_complex(Nx[b][r][c]) - np.sqrt(10) * U[b][r, c]))
    res["_float_dev_exact_model_vs_PA_triple"] = dev
    return res


def part_A6(ell, rep_str):
    """EXACT Weyl actions on U0 coordinates: N0^* (I2 (x) X^a Z^b) N0 = 10 * monomial; compared with
    exact_tables.weyl_substitution (used by rank_cert.py) and with rank_cert.monomial_action (numeric)."""
    R, Mo = R40, M40
    N0 = Mo.triple(ell)[0]
    try:
        sys.path.insert(0, HERE)
        import exact_tables as ET
    except Exception:
        ET = None
    try:
        import numpy as np
        import rank_cert as RC
        import product_triples_all as PA
        U0 = PA.triple(ell)[0]
    except Exception:
        RC = None
    n_ok = n_et = n_rc = 0
    for a in range(5):
        for b in range(5):
            W = [[Mo.w(b * y) if x == (y + a) % 5 else R.zero for y in range(5)] for x in range(5)]
            IW = [[W[r % 5][c % 5] if r // 5 == c // 5 else R.zero for c in range(10)] for r in range(10)]
            C = mat_mul(R, adj(R, N0), mat_mul(R, IW, N0))
            sig, ph, ok = [], [], True
            for i in range(10):
                nz = [j for j in range(10) if any(C[i][j])]
                if len(nz) != 1:
                    ok = False; break
                e = R.unit_exp(C[i][nz[0]], 10)
                if e is None or e % 2:
                    ok = False; break
                sig.append(nz[0]); ph.append((e // 2) % 20)
            ok = ok and sorted(sig) == list(range(10))
            n_ok += ok
            if ok and ET is not None:
                s2, p2 = ET.weyl_substitution(rep_str, a, b)
                n_et += list(s2) == sig and [x % 20 for x in p2] == ph
            if ok and RC is not None:
                X5 = np.roll(np.eye(5), 1, axis=0)                     # as in rank_cert.main
                Z5 = np.diag(np.exp(2j * np.pi * np.arange(5) / 5))
                Wm = np.linalg.matrix_power(X5, a) @ np.linalg.matrix_power(Z5, b)
                s3, p3 = RC.monomial_action(U0, Wm)
                n_rc += list(int(x) for x in s3) == sig and [int(x) % 20 for x in p3] == ph
    return dict(exact_monomial=n_ok, matches_exact_tables=n_et if ET else None,
                matches_rank_cert_numeric=n_rc if RC else None, total=25)


def part_A1_A2(ell):
    R, Mo = R40, M40
    Ns = Mo.triple(ell)
    unit_ok = [is_scalar_identity(R, mat_mul(R, adj(R, N), N), 10) for N in Ns]
    mu = {}
    ten = R.const(10)
    for a, b in ((0, 1), (0, 2), (1, 2)):
        P = mat_mul(R, adj(R, Ns[a]), Ns[b])
        mu["%d%d" % (a, b)] = sum(R.norm2(P[i][j]) == ten for i in range(10) for j in range(10))
    # C = sqrt10 [U1^*U0; U2^*U0] = [N1^*N0; N2^*N0] / sqrt10
    rows = []
    for b in (1, 2):
        rows += mat_mul(R, adj(R, Ns[b]), Ns[0])
    E_exact = []
    for g in range(20):
        er = []
        for k in range(10):
            hits = [e for e in range(20) if rows[g][k] == R.mul(Mo.sqrt10, Mo.z20(e))]
            assert len(hits) <= 1
            er.append(hits[0] if hits else None)
        E_exact.append(er)
    return dict(unit_ok=unit_ok, mu=mu, rows=rows, E_exact=E_exact)


def check_A2(rows, E):
    R, Mo = R40, M40
    return sum(rows[g][k] == R.mul(Mo.sqrt10, Mo.z20(E[g][k])) for g in range(20) for k in range(10))


def part_A3(ell, E):
    """factorised check in Z[zeta_20]: (sqrt2<q'|q>) (sqrt5<g'|g>) zeta20^-E == 1"""
    R = R20
    w = lambda k: R.z(4 * (k % 5))
    i = R.z(5)
    sqrt5 = R.add(R.one, R.smul(2, R.add(R.z(4), R.z(16))))
    assert R.mul(sqrt5, sqrt5) == R.const(5)
    o = R.one
    V = {2: (o, o), 3: (o, R.neg(o)), 4: (o, i), 5: (o, R.neg(i))}     # sqrt2 * |+>, |->, |+i>, |-i>
    npass, cases = 0, {}
    for g in range(20):
        b, c = 1 + g // 10, g % 10
        h, j = c // 5, c % 5
        pp, s = 2 * b + h, ell[2 * b + h]          # row: column j of the half h of basis b
        for k in range(10):
            h0, x = k // 5, k % 5
            p, t = h0, ell[h0]                     # column: column x of the half h0 of U0 (qubit |0> or |1>)
            qf = R.conj(V[pp][p])                  # sqrt2 <q_pp | e_p>
            assert R.norm2(qf) == R.one and qf in (o, R.neg(o), i, R.neg(i))
            if s == 0 and t == 0:
                raise AssertionError("label inf in two bases (not an MU triple)")
            elif s == 0:                           # <e_j | G_t(:,x)> sqrt5 = w^(t' j^2 + x j)
                tt = t - 1
                cf = w(tt * j * j + x * j); case = "inf-t"
            elif t == 0:                           # <G_s(:,j) | e_x> sqrt5 = w^-(s' x^2 + j x)
                ss = s - 1
                cf = w(-(ss * x * x + j * x)); case = "s-inf"
            else:
                ss, tt = s - 1, t - 1
                assert ss != tt
                S = R.zero                         # Gauss sum sum_y w^((t-s) y^2 + (x-j) y)
                for y in range(5):
                    S = R.add(S, w((tt - ss) * y * y + (x - j) * y))
                cf = R.divexact_int(R.mul(S, sqrt5), 5)            # S / sqrt5
                case = "gauss"
            val = R.mul(R.mul(qf, cf), R.z(-E[g][k]))
            ok = val == R.one
            npass += ok
            cases[case] = cases.get(case, 0) + 1
    return npass, cases


# --------------------------------------------------------------- A5: chart files
def roots_phi20(p):
    out = []
    for a in range(2, 200):
        r0 = pow(a, (p - 1) // 20, p)
        if pow(r0, 10, p) != 1 and pow(r0, 4, p) != 1:
            break
    else:
        raise RuntimeError("no primitive 20th root found")
    for k in (1, 3, 7, 9, 11, 13, 17, 19):
        out.append(pow(r0, k, p))
    return sorted(out)


def parse_ms(path):
    txt = open(path).read()
    lines = txt.split("\n")
    V = [v.strip() for v in lines[0].split(",")]
    p = int(lines[1])
    polys = []
    for q in "\n".join(lines[2:]).strip().split(",\n"):
        q = q.replace(" ", "").replace("\n", "")
        if not q:
            continue
        d = {}
        for t in re.findall(r"[+-]?[^+-]+", q):
            sg = -1 if t[0] == "-" else 1
            t = t.lstrip("+-")
            coef, mono = 1, []
            for f in t.split("*"):
                if f[0].isdigit():
                    coef *= int(f)
                elif "^" in f:
                    v, e = f.split("^"); mono += [v] * int(e)
                else:
                    mono.append(f)
            key = tuple(sorted(mono))
            d[key] = (d.get(key, 0) + sg * coef) % p
        polys.append({k: v for k, v in d.items() if v})
    return V, p, polys


def chart_system(E, p, r, chart):
    """independent encoder: d_k = X_k Y_k - X_0 Y_0, f_g = sum_{k != l} zeta20^(E[g][k]-E[g][l]) X_k Y_l, on a chart"""
    X = ["X%d" % k for k in range(10)]
    Y = ["Y%d" % k for k in range(10)]
    if chart == "affine":
        fixed = {"X0": 1, "Y0": 1}
    else:
        i, j = chart
        fixed = {X[i]: 1, Y[j]: 1, Y[i]: 0, X[j]: 0}
    var = [v for v in X + Y if v not in fixed]
    rp = [pow(r, e, p) for e in range(20)]

    def prod(vs, coef):
        c, m = coef, []
        for v in vs:
            if v in fixed:
                c = c * fixed[v]
            else:
                m.append(v)
        return c % p, tuple(sorted(m))

    polys = []
    if chart == "affine":                       # X_k Y_k - 1, k = 1..9
        for k in range(1, 10):
            polys.append({(X[k], Y[k]): 1, (): p - 1})
    else:                                       # boundary: X_0 Y_0 = 0, hence X_k Y_k = 0 for all k
        for k in range(10):
            c, m = prod([X[k], Y[k]], 1)
            if c:
                assert m, "chart inconsistent"
                polys.append({m: c})
    for g in range(20):
        d = {}
        for k in range(10):
            for l in range(10):
                if k != l:
                    c, m = prod([X[k], Y[l]], rp[(E[g][k] - E[g][l]) % 20])
                    if c:
                        d[m] = (d.get(m, 0) + c) % p
        d = {k: v for k, v in d.items() if v}
        if d:
            assert any(k for k in d), "nonzero constant equation"
            polys.append(d)
    return var, polys


def canon(poly):
    return tuple(sorted(poly.items()))


def part_A5(oid, E, d=None):
    d = d or os.path.join(ROOT, "runs", "charts_all", "o%d" % oid)
    if not os.path.isdir(d):
        return dict(dir=d, present=False)
    p, r = 1073741741, 95182621                  # defaults of product_triple_charts.py
    gen = d.rstrip("/") + ".gen.txt"
    if os.path.exists(gen):
        m = re.search(r"p (\d+) r (\d+)", open(gen).read())
        if m:
            p, r = int(m.group(1)), int(m.group(2))
    R = R20
    r_ok = pow(r, 20, p) == 1 and sum(c * pow(r, m, p) for m, c in enumerate(R.phi)) % p == 0
    charts = ["affine"] + [(i, j) for i in range(10) for j in range(10) if i != j]
    n_files = n_same_order = n_same_set = n_vars = 0
    bad = []
    for ch in charts:
        fn = os.path.join(d, ("affine" if ch == "affine" else "b_%d_%d" % ch) + ".ms")
        if not os.path.exists(fn):
            bad.append((str(ch), "missing"))
            continue
        n_files += 1
        V, pf, polys = parse_ms(fn)
        var, exp = chart_system(E, p, r, ch)
        vok = V == var and pf == p
        n_vars += vok
        so = [canon(q) for q in polys] == [canon(q) for q in exp]
        ss = sorted(canon(q) for q in polys) == sorted(canon(q) for q in exp)
        n_same_order += so
        n_same_set += ss
        if not (vok and so and ss):
            # diagnose: which root of Phi_20 would match?
            alt = [rr for rr in roots_phi20(p)
                   if sorted(canon(q) for q in chart_system(E, p, rr, ch)[1]) == sorted(canon(q) for q in polys)]
            bad.append((str(ch), "vars %s order %s set %s; matching roots %s" % (vok, so, ss, alt)))
    return dict(dir=os.path.relpath(d, ROOT), present=True, p=p, r=r, r_root_of_phi20=r_ok, charts=len(charts),
                files=n_files, vars_p_ok=n_vars, same_order=n_same_order, same_multiset=n_same_set, bad=bad)


# =============================================================== Part B
def generators_exact():
    R, Mo = R40, M40
    o, Z = R.one, R.zero
    s2 = Mo.sqrt2
    gens = []
    gens.append(dict(name="qubit H", kind="qubit", den=2, M=[[s2, s2], [s2, R.neg(s2)]]))
    gens.append(dict(name="qubit S", kind="qubit", den=1, M=[[o, Z], [Z, Mo.i]]))
    gens.append(dict(name="C5 F (DFT)", kind="c5", den=5,
                     M=[[R.mul(Mo.sqrt5, Mo.w(x * y)) for y in range(5)] for x in range(5)]))
    gens.append(dict(name="C5 P=diag(w^{x^2})", kind="c5", den=1,
                     M=[[Mo.w(x * x) if x == y else Z for y in range(5)] for x in range(5)]))
    gens.append(dict(name="C5 M2: |x>->|2x>", kind="c5", den=1,
                     M=[[o if x == (2 * y) % 5 else Z for y in range(5)] for x in range(5)]))
    gens.append(dict(name="complex conjugation K", kind="conj", den=1, M=None))
    for g in gens:
        if g["M"] is not None:
            g["unitary_exact"] = is_scalar_identity(R, mat_mul(R, adj(R, g["M"]), g["M"]), g["den"] ** 2)
        else:
            g["unitary_exact"] = True               # antiunitary; conj is a ring automorphism
    return gens


def apply_gen(g, A, qubit_dim):
    """apply the numerator of g to a matrix A (rows indexed a*5+x if qubit_dim == 10, else a 2- or 5-row block)"""
    R = R40
    if g["kind"] == "conj":
        return [[R.conj(x) for x in row] for row in A]
    if qubit_dim == "q2":
        return mat_mul(R, g["M"], A) if g["kind"] == "qubit" else None
    if qubit_dim == "c5":
        return mat_mul(R, g["M"], A) if g["kind"] == "c5" else None
    # full 10 x n: (V (x) I5) or (I2 (x) W)
    n = len(A[0])
    out = [[R.zero] * n for _ in range(10)]
    for a in range(2):
        for x in range(5):
            for c in range(n):
                s = R.zero
                if g["kind"] == "qubit":
                    for a2 in range(2):
                        m = g["M"][a][a2]
                        if any(m) and any(A[a2 * 5 + x][c]):
                            s = R.add(s, R.mul(m, A[a2 * 5 + x][c]))
                else:
                    for x2 in range(5):
                        m = g["M"][x][x2]
                        if any(m) and any(A[a * 5 + x2][c]):
                            s = R.add(s, R.mul(m, A[a * 5 + x2][c]))
                out[a * 5 + x][c] = s
    return out


def monomial_check(C, scale):
    """C must have exactly one nonzero per row and column, each with c conj(c) == scale^2; returns (ok, perm, phase exps)"""
    R = R40
    n = len(C)
    perm, ph = [None] * n, []
    s2 = R.const(scale * scale)
    for j in range(n):
        nz = [i for i in range(n) if any(C[i][j])]
        if len(nz) != 1 or R.norm2(C[nz[0]][j]) != s2:
            return False, None, None
        perm[j] = nz[0]
        ph.append(R.unit_exp(C[nz[0]][j], scale))
    if sorted(perm) != list(range(n)):
        return False, None, None
    return True, perm, ph


def derive_sigma_pi(g):
    """exact induced permutations on the 6 qubit states and the 6 labels"""
    R, Mo = R40, M40
    den = g["den"]
    sigma = list(range(6))
    if g["kind"] in ("qubit", "conj"):
        sigma = []
        for p in range(6):
            q = [[Mo.Q2[p][0]], [Mo.Q2[p][1]]]
            a = apply_gen(g, q, "q2")
            hits = []
            for p2 in range(6):
                t = Mo.Q2[p2]
                s = R.add(R.mul(R.conj(t[0]), a[0][0]), R.mul(R.conj(t[1]), a[1][0]))
                if (all(R.smul(2, a[k][0]) == R.mul(s, t[k]) for k in range(2))
                        and R.norm2(s) == R.const(4 * den * den)):
                    hits.append(p2)
            assert len(hits) == 1, (g["name"], p, hits)
            sigma.append(hits[0])
    pi = list(range(6))
    if g["kind"] in ("c5", "conj"):
        pi = []
        for l in range(6):
            A = apply_gen(g, Mo.G5(l), "c5")
            hits = [l2 for l2 in range(6) if monomial_check(mat_mul(R, adj(R, Mo.G5(l2)), A), 5 * den)[0]]
            assert len(hits) == 1, (g["name"], l, hits)
            pi.append(hits[0])
    assert sorted(sigma) == list(range(6)) and sorted(pi) == list(range(6))
    return sigma, pi


def all_assignments():
    out = []
    for ell in itertools.product(range(6), repeat=6):
        s = [set(ell[0:2]), set(ell[2:4]), set(ell[4:6])]
        if s[0] & s[1] or s[0] & s[2] or s[1] & s[2]:
            continue
        out.append(ell)
    return out


def act(sigma, pi, ell):
    new = [None] * 6
    for p in range(6):
        new[sigma[p]] = pi[ell[p]]
    return tuple(new)


def group_order(perms):
    seen = {tuple(range(len(perms[0])))}
    fr = list(seen)
    while fr:
        nf = []
        for h in fr:
            for g in perms:
                c = tuple(g[h[i]] for i in range(len(h)))
                if c not in seen:
                    seen.add(c); nf.append(c)
        fr = nf
    return len(seen)


def part_B(gens):
    R, Mo = R40, M40
    info = []
    # T^*T = 10 I for all 108 bases
    bases = {}
    for b in range(3):
        for l0 in range(6):
            for l1 in range(6):
                bases[(b, l0, l1)] = Mo.basis(2 * b, l0, 2 * b + 1, l1)
    unit108 = sum(is_scalar_identity(R, mat_mul(R, adj(R, N), N), 10) for N in bases.values())
    log("B: T^*T = 10 I exactly for %d/108 bases" % unit108)
    A_all = all_assignments()
    Aset = set(A_all)
    basis_ok = {}
    for gi, g in enumerate(gens):
        sigma, pi = g["sigma"], g["pi"]
        den = g["den"]
        # pair structure of sigma
        cmap = {}
        pairs_ok = True
        for b in range(3):
            s0, s1 = sigma[2 * b], sigma[2 * b + 1]
            if s0 // 2 != s1 // 2:
                pairs_ok = False
            cmap[b] = s0 // 2
        pairs_ok = pairs_ok and sorted(cmap.values()) == [0, 1, 2]
        nb_ok, phases, t0 = 0, set(), time.time()
        for (b, l0, l1), N in bases.items():
            if not pairs_ok:
                basis_ok[(gi, b, l0, l1)] = False
                continue
            c = cmap[b]
            lab = {sigma[2 * b]: pi[l0], sigma[2 * b + 1]: pi[l1]}
            T = bases[(c, lab[2 * c], lab[2 * c + 1])]
            A = apply_gen(g, N, "full")
            C = mat_mul(R, adj(R, T), A)
            ok, perm, ph = monomial_check(C, 10 * den)
            if ok:
                # 10 A == T C entrywise (C monomial: column j of T C is T[:, perm[j]] * C[perm[j]][j])
                for j in range(10):
                    cj = C[perm[j]][j]
                    for r_ in range(10):
                        if R.smul(10, A[r_][j]) != R.mul(T[r_][perm[j]], cj):
                            ok = False
                phases.update(ph)
            basis_ok[(gi, b, l0, l1)] = ok
            nb_ok += ok
        # assignment-level coverage
        n_ass = 0
        for ell in A_all:
            new = act(sigma, pi, ell)
            if new in Aset and pairs_ok and all(basis_ok[(gi, b, ell[2 * b], ell[2 * b + 1])] for b in range(3)):
                n_ass += 1
        info.append(dict(name=g["name"], den=den, unitary_exact=g["unitary_exact"], sigma=[POS[s] for s in sigma],
                         pi=[LAB[x] for x in pi], pairs_ok=pairs_ok, bases_ok=nb_ok, bases=len(bases),
                         assignments_ok=n_ass, assignments=len(A_all),
                         phases=sorted(phases, key=lambda x: (x is None, x)),
                         time=round(time.time() - t0, 1)))
        log("B: %-24s bases %d/108 assignments %d/%d phases zeta40^%s (%.1fs)" % (
            g["name"], nb_ok, n_ass, len(A_all), sorted(x for x in phases if x is not None), time.time() - t0))
    return info, unit108, A_all


def orbits_from(gens, A_all):
    idx = {e: i for i, e in enumerate(A_all)}
    par = list(range(len(A_all)))

    def find(i):
        while par[i] != i:
            par[i] = par[par[i]]
            i = par[i]
        return i
    for i, ell in enumerate(A_all):
        for g in gens:
            a, b = find(i), find(idx[act(g["sigma"], g["pi"], ell)])
            if a != b:
                par[a] = b
    orb = {}
    for i, ell in enumerate(A_all):
        orb.setdefault(find(i), []).append(ell)
    return [sorted(m) for m in orb.values()]


def mu_all_assignments():
    """exact factorised MU of all 4080 assignments"""
    R, Mo = R40, M40
    ok_q = all(R.norm2(R.add(R.mul(R.conj(Mo.Q2[p2][0]), Mo.Q2[p][0]), R.mul(R.conj(Mo.Q2[p2][1]), Mo.Q2[p][1])))
               == R.const(2) for p in range(6) for p2 in range(6) if p // 2 != p2 // 2)
    ok_g = True
    for s in range(6):
        for t in range(6):
            if s != t:
                P = mat_mul(R, adj(R, Mo.G5(s)), Mo.G5(t))
                ok_g &= all(R.norm2(P[i][j]) == R.const(5) for i in range(5) for j in range(5))
    return ok_q, ok_g


# =============================================================== Part C: Heisenberg-Weyl triples of Z_10
def part_C(orbs, reps):
    """EXACT: with the CRT permutation |n> -> |n mod 2> (x) |n mod 5>, the eigenbases of Z_10, X_10 and X_10 Z_10^k
    (k = 1, 3, 7, 9) are product bases of the family; spectra are nondegenerate, so the eigenbases are unique up to
    phases and order.  Returns the assignment and orbit of each triple {Z, X, X Z^k}."""
    R, Mo = R40, M40
    crt = [((n % 2) * 5 + (n % 5)) for n in range(10)]           # product-coordinate row of standard vector |n>
    inv = [None] * 10
    for n, r in enumerate(crt):
        inv[r] = n

    def op(k, xpow):                                              # X^xpow Z^k on C^10, |n> -> zeta10^(k n) |n + xpow>
        M = [[R.zero] * 10 for _ in range(10)]
        for n in range(10):
            M[(n + xpow) % 10][n] = R.z(4 * k * n)
        return M

    def pull(v):                                                  # product coordinates -> standard coordinates
        return [v[crt[n]] for n in range(10)]

    def eig_info(A, N):
        """all 10 columns of N (product coords) are eigenvectors of A; returns (ok, distinct eigenvalues)"""
        lams = []
        for c in range(10):
            v = pull([N[r][c] for r in range(10)])
            Av = [R.zero] * 10
            for i in range(10):
                for j in range(10):
                    if any(A[i][j]) and any(v[j]):
                        Av[i] = R.add(Av[i], R.mul(A[i][j], v[j]))
            i0 = [i for i in range(10) if any(v[i])][0]
            if not all(R.mul(Av[r], v[i0]) == R.mul(v[r], Av[i0]) for r in range(10)):
                return False, None
            # eigenvalue: lambda * (v_i0 conj v_i0) = Av_i0 conj v_i0 ; keep the pair to compare exactly
            lams.append((R.mul(Av[i0], R.conj(v[i0])), R.norm2(v[i0])))
        distinct = all(R.mul(a1, n2) != R.mul(a2, n1) for x, (a1, n1) in enumerate(lams) for (a2, n2) in lams[x + 1:])
        return True, distinct

    out = {}
    zb = Mo.basis(0, 0, 1, 0)                                     # Z: inf, inf
    xb = Mo.basis(2, 1, 3, 1)                                     # X: 0, 0
    out["Z_10 eigenbasis = Z:inf,inf"] = eig_info(op(1, 0), zb)
    out["X_10 eigenbasis = X:0,0"] = eig_info(op(0, 1), xb)
    trip = {}
    for k in (1, 3, 7, 9):
        A = op(k, 1)
        hits = []
        for t in range(5):
            ok, dist = eig_info(A, Mo.basis(4, t + 1, 5, t + 1))  # Y: t, t
            if ok:
                hits.append((t, dist))
        ell = (0, 0, 1, 1, hits[0][0] + 1, hits[0][0] + 1) if len(hits) == 1 else None
        orb = [o for o, (oid, rep, e) in enumerate(reps) if ell is not None and ell in next(m for m in orbs if e in m)]
        trip["X Z^%d" % k] = dict(hits=hits, assignment="Z:inf,inf X:0,0 Y:%d,%d" % (hits[0][0], hits[0][0]) if ell else None,
                                  orbit=orb[0] if orb else None)
    out["triples"] = trip
    return out


# =============================================================== negative controls
def negative_controls(reps, resA, gens):
    """each corrupted input must be rejected; returns {name: detected (bool)}"""
    out = {}
    oid, rep, ell = reps[8]
    E = [row[:] for row in resA[8]["E"]]
    Ebad = [row[:] for row in E]
    Ebad[3][7] = (Ebad[3][7] + 1) % 20
    a = part_A1_A2(ell)
    out["A2 rejects E with one entry +1"] = check_A2(a["rows"], Ebad) == 199
    out["A3 rejects E with one entry +1"] = part_A3(ell, Ebad)[0] == 199
    Ebad2 = [row[:] for row in E]
    Ebad2[12][0] = (Ebad2[12][0] + 10) % 20                       # sign flip of one entry
    out["A2 rejects a sign flip (+10)"] = check_A2(a["rows"], Ebad2) == 199
    c5 = part_A5(oid, Ebad)
    out["A5 rejects chart files vs corrupted E"] = c5.get("present", False) and c5["same_multiset"] < 91
    # wrong relabelling: generator P with the identity label permutation must fail on bases with finite labels
    R, Mo = R40, M40
    g = [h for h in gens if h["name"].startswith("C5 P")][0]
    N = Mo.basis(2, 1, 3, 2)                                      # X basis, labels 0,1
    A = apply_gen(g, N, "full")
    out["B rejects P with identity relabelling"] = not monomial_check(mat_mul(R, adj(R, N), A), 10 * g["den"])[0]
    T = Mo.basis(2, g["pi"][1], 3, g["pi"][2])
    out["B accepts P with its true relabelling (sanity)"] = monomial_check(mat_mul(R, adj(R, T), A), 10 * g["den"])[0]
    # wrong qubit target: H maps Z basis to X basis; comparing with the Y basis must fail
    h = gens[0]
    N = Mo.basis(0, 0, 1, 0)
    A = apply_gen(h, N, "full")
    out["B rejects H(Z) compared with Y"] = not monomial_check(mat_mul(R, adj(R, Mo.basis(4, 0, 5, 0)), A), 10 * h["den"])[0]
    # non-MU control: two bases sharing label 0 must fail the exact MU test
    P = mat_mul(R, adj(R, Mo.basis(0, 1, 1, 1)), Mo.basis(2, 1, 3, 2))
    out["A1 rejects a non-MU pair (shared label)"] = not all(R.norm2(P[i][j]) == R.const(10) for i in range(10) for j in range(10))
    return out


# =============================================================== main
def main():
    md_path = None
    if "--md" in sys.argv:
        md_path = sys.argv[sys.argv.index("--md") + 1]
    NOTES.extend(sys.argv[k + 1] for k in range(len(sys.argv) - 1) if sys.argv[k] == "--note")
    reps = read_reps()
    log("Phi_20, Phi_40 computed and asserted; sqrt2^2 = 2, sqrt5^2 = 5, sqrt10^2 = 10 exactly")
    resA = []
    for oid, rep, ell in reps:
        t0 = time.time()
        a = part_A1_A2(ell)
        ft = float_tables(ell, rep)
        Ef = ft["product_triples_all.checks"]
        same = {k: (v == a["E_exact"]) if not isinstance(v, str) else v for k, v in ft.items()
                if not k.startswith("_")}
        a2 = check_A2(a["rows"], Ef)
        a3, cases = part_A3(ell, Ef)
        a5 = part_A5(oid, a["E_exact"])
        a6 = part_A6(ell, rep)
        extra = None
        if oid == 8:
            extra = part_A5(8, a["E_exact"], os.path.join(ROOT, "runs", "charts_o8"))
        resA.append(dict(orbit=oid, rep=rep, unit_ok=a["unit_ok"], mu=a["mu"], A2_pass=a2, A3_pass=a3, A3_cases=cases,
                         E_exact_complete=all(e is not None for row in a["E_exact"] for e in row),
                         E_float_equals_exact=same, float_dev=ft["_float_dev_exact_model_vs_PA_triple"],
                         charts=a5, charts_o8=extra, weyl=a6, E=a["E_exact"]))
        log("A: orbit %d %-22s unitary %s MU %s A2 %d/200 A3 %d/200 E_float==E_exact %s charts %s/%s/%s (%.1fs)" % (
            oid, rep, a["unit_ok"], a["mu"], a2, a3, same, a5.get("same_order"), a5.get("same_multiset"),
            a5.get("charts"), time.time() - t0))
        log("   Weyl actions (A6): %s" % a6)
        if extra:
            log("   runs/charts_o8: %s" % {k: v for k, v in extra.items() if k != "bad"}, extra.get("bad"))
    # ---- Part B
    gens = generators_exact()
    for g in gens:
        g["sigma"], g["pi"] = derive_sigma_pi(g)
    sys.path.insert(0, HERE)
    import product_triples_all as PA
    pg = PA.generators()
    for g, h in zip(gens, pg):
        assert g["name"] == h["name"]
        g["matches_numeric"] = (list(g["sigma"]) == list(h["sigma"]) and list(g["pi"]) == list(h["pi"]))
    log("B: exact sigma/pi equal numeric generators(): %s" % [g["matches_numeric"] for g in gens])
    infoB, unit108, A_all = part_B(gens)
    for g, ib in zip(gens, infoB):
        ib["matches_numeric"] = g["matches_numeric"]
    assert A_all == PA.all_assignments()
    qord = group_order([g["sigma"] for g in gens[:2]])
    cord = group_order([g["pi"] for g in gens[2:5]])
    orbs = orbits_from(gens, A_all)
    O = json.load(open(os.path.join(ROOT, "runs", "ptall", "orbits.json")))
    json_orbits = {o["id"]: set(tuple(m) for m in o["members"]) for o in O["orbits"]}
    rep_orbit = []
    for oid, rep, ell in reps:
        mine = [set(m) for m in orbs if ell in m]
        rep_orbit.append(dict(orbit=oid, rep=rep, size=len(mine[0]), rep_is_min=min(mine[0]) == ell,
                              equals_orbits_json=mine[0] == json_orbits[oid]))
    distinct = len({min(next(m for m in orbs if ell in m)) for _, _, ell in reps}) == len(reps)
    mu_q, mu_g = mu_all_assignments()
    log("B: orbits %d (sizes %s), reps in distinct orbits %s; group orders %d, %d; MU-all factor checks %s %s" % (
        len(orbs), sorted(len(m) for m in orbs), distinct, qord, cord, mu_q, mu_g))
    hw = part_C(orbs, reps)
    log("C: Heisenberg-Weyl:", hw)
    controls = negative_controls(reps, resA, gens)
    log("controls (each must detect the corruption):", controls)
    summary = dict(resA=resA, generators=infoB, controls=controls, code_versions=CODE_VERSIONS, hw=hw, unit108=unit108, n_assignments=len(A_all), n_orbits=len(orbs),
                   orbit_sizes=sorted(len(m) for m in orbs), reps_distinct=distinct, rep_orbit=rep_orbit,
                   qubit_group_order=qord, c5_group_order=cord, mu_all_qubit=mu_q, mu_all_c5=mu_g,
                   runtime_s=round(time.time() - T0, 1))
    # overall verdict
    allA = all(r["A2_pass"] == 200 and r["A3_pass"] == 200 and all(r["unit_ok"]) and all(v == 100 for v in r["mu"].values())
               and all(v is True for v in r["E_float_equals_exact"].values()) and r["E_exact_complete"]
               and r["charts"].get("same_order") == 91 and r["charts"].get("vars_p_ok") == 91 and r["charts"].get("r_root_of_phi20")
               and r["weyl"]["exact_monomial"] == 25 and r["weyl"]["matches_exact_tables"] in (25, None)
               and r["weyl"]["matches_rank_cert_numeric"] in (25, None)
               for r in resA)
    allB = all(i["bases_ok"] == 108 and i["assignments_ok"] == 4080 and i["unitary_exact"] and i["matches_numeric"]
               and i["pairs_ok"] for i in infoB) and unit108 == 108 and len(orbs) == 10 and distinct and \
        all(r["rep_is_min"] and r["equals_orbits_json"] for r in rep_orbit) and mu_q and mu_g and qord == 24 and cord == 60
    allC = all(controls.values())
    allHW = hw["Z_10 eigenbasis = Z:inf,inf"] == (True, True) and hw["X_10 eigenbasis = X:0,0"] == (True, True) and \
        all(len(v["hits"]) == 1 and v["hits"][0][1] and v["orbit"] in (0, 1) for v in hw["triples"].values())
    summary["verdict"] = dict(partA=allA, partB=allB, controls=allC, partC=allHW)
    js = os.path.join(ROOT, "results", "product_triples_exact_checks.json")
    json.dump(summary, open(js, "w"), indent=1, default=str)
    log("wrote", js)
    if md_path:
        write_md(summary, md_path)
        log("wrote", md_path)
    log("OVERALL Part A %s, Part B %s, Part C %s, controls %s" % ("PASS" if allA else "FAIL", "PASS" if allB else "FAIL",
                                                                 "PASS" if allHW else "FAIL", "OK" if allC else "FAILED"))
    if not (allA and allB and allC and allHW):    # audit (AUD1 item 4): a reported FAIL must give a nonzero exit status
        sys.exit(1)


def write_md(S, path):
    L = []
    A = L.append
    A("# Exact checks for the MU product triples in C^2 (x) C^5")
    A("")
    A("Generated by `scripts/exact_checks.py` on the school server (single process, pure Python integers for every "
      "check marked exact; numpy only to reproduce the floating-point exponent tables of the proof scripts). "
      "Runtime %.0f s. Machine-readable output: `results/product_triples_exact_checks.json` (includes the 10 exponent tables)."
      % S["runtime_s"])
    A("")
    v = S["verdict"]
    A("**Overall: Part A (exponent tables) %s; Part B (symmetry generators) %s; Part C (Heisenberg-Weyl identification) %s; negative controls %s.**" % (
        "PASS" if v["partA"] else "FAIL", "PASS" if v["partB"] else "FAIL", "PASS" if v["partC"] else "FAIL",
        "all OK" if v["controls"] else "FAILED"))
    A("")
    A("## Arithmetic")
    A("")
    A("- Elements of Z[zeta_N] (N = 20, 40) are integer coefficient vectors modulo Phi_N; Phi_N is computed by exact "
      "polynomial division of x^N - 1 and asserted to be x^8 - x^6 + x^4 - x^2 + 1 (N = 20) and "
      "x^16 - x^12 + x^8 - x^4 + 1 (N = 40). Equality is coefficientwise equality of reduced vectors.")
    A("- sqrt2 = zeta_8 + zeta_8^-1, sqrt5 = 1 + 2(zeta_5 + zeta_5^4), sqrt10 = sqrt2 sqrt5 (squares 2, 5, 10 checked "
      "exactly). Under the standard embedding zeta_N -> exp(2 pi i/N) these are 2cos(pi/4) > 0 and 1 + 4cos(2pi/5) > 0, i.e. "
      "the positive roots used by `np.sqrt`. Complex conjugation = the automorphism zeta -> zeta^-1.")
    A("- Scaled exact bases N_b = sqrt10 U_b with columns sqrt2 q (x) sqrt5 G_l(:, j): qubit vectors (sqrt2,0), (0,sqrt2), "
      "(1,1), (1,-1), (1,i), (1,-i); sqrt5 G_inf = sqrt5 I, sqrt5 G_t(x,j) = w^(t x^2 + j x), w = zeta_5. "
      "Float cross-check (server, standard embedding): max |N_b - sqrt10 * PA.triple(ell)[b]| over the 10 representatives = %.1e."
      % max(r["float_dev"] for r in S["resA"]))
    A("")
    A("## Part A: exponent tables of the 10 orbit representatives")
    A("")
    A("Columns: (A1) N_b^* N_b = 10 I for b = 0,1,2, and s conj(s) = 10 for all 300 entries s of N_a^* N_b, a < b "
      "(pairwise MU, exact); (A2) full-matrix identity N_b^* N_0 = sqrt10 zeta_20^E in Z[zeta_40], i.e. "
      "sqrt10 [U1^*U0; U2^*U0] = zeta_20^E entrywise, with E the floating-point table of the proof scripts; "
      "(A3) factorised identity (sqrt2<q'|q>)(sqrt5<g'|g>) zeta_20^-E = 1 in Z[zeta_20] with exact Gauss sums; "
      "(A4) E_exact (unique exponent per entry, derived from the exact products) equals the float table produced by "
      "each of `product_triples_all.checks`, `product_triple_charts.exponents` and `rank_cert.zeta_exp`; "
      "(A5) chart files `runs/charts_all/oNN/{affine,b_i_j}.ms` (the generator lists against which the Singular "
      "certificates were verified) equal, polynomial by polynomial and in the same order, the chart systems rebuilt from "
      "E_exact by an independent encoder (zeta_20 -> r mod p; r checked to be a root of Phi_20 mod p).")
    A("")
    A("| # | rep (Z0,Z1,X0,X1,Y0,Y1) | A1 unitary | A1 MU entries | A2 pass | A3 pass (cases) | A4 code tables = E_exact | A5 chart files (vars+p / same list / same multiset) |")
    A("|---|---|---|---|---|---|---|---|")
    for r in S["resA"]:
        c = r["charts"]
        cs = "%d/%d / %d/%d / %d/%d" % (c["vars_p_ok"], c["charts"], c["same_order"], c["charts"], c["same_multiset"],
                                        c["charts"]) if c.get("present") else "dir missing"
        if c.get("present") and not c["r_root_of_phi20"]:
            cs += " (r NOT a root of Phi_20!)"
        A("| %d | %s | %d/3 | %d/300 | %d/200 | %d/200 (%s) | %s | %s |" % (
            r["orbit"], r["rep"], sum(r["unit_ok"]), sum(r["mu"].values()), r["A2_pass"], r["A3_pass"],
            ", ".join("%s %d" % kv for kv in sorted(r["A3_cases"].items())),
            "%d/%d" % (sum(v is True for v in r["E_float_equals_exact"].values()), len(r["E_float_equals_exact"])), cs))
    tot2 = sum(r["A2_pass"] for r in S["resA"])
    tot3 = sum(r["A3_pass"] for r in S["resA"])
    A("")
    A("Totals: A2 %d/2000 entries, A3 %d/2000 entries; A4 %d/%d table comparisons; A5 %d/910 chart files identical." % (
        tot2, tot3, sum(sum(v is True for v in r["E_float_equals_exact"].values()) for r in S["resA"]),
        sum(len(r["E_float_equals_exact"]) for r in S["resA"]),
        sum(r["charts"].get("same_order", 0) for r in S["resA"])))
    A("")
    A("A4 code paths: %s. Script versions (md5) at run time: %s. The chart files in A5 were generated earlier by the "
      "float-rounding version of `product_triple_charts.py`; A5 compares the files themselves, so it does not depend on "
      "which version is current." % (", ".join("`%s`" % k for k in S["resA"][0]["E_float_equals_exact"]),
                                     ", ".join("`%s` %s" % (k, v) for k, v in S["code_versions"].items())))
    for r in S["resA"]:
        bad = {k: v for k, v in r["E_float_equals_exact"].items() if v is not True}
        if bad:
            A("Orbit %d A4 non-matches: %s" % (r["orbit"], bad))
    A("")
    A("(A6) Weyl actions used by the rank certificate (E57): for each representative and each of the 25 elements "
      "W = X^a Z^b of C^5, N_0^* (I_2 (x) W) N_0 = 10 M exactly with M monomial and entries in zeta_20^Z; compared with "
      "`exact_tables.weyl_substitution` (integer formulas, used by the current `rank_cert.py`) and with the numeric "
      "`rank_cert.monomial_action`.")
    A("")
    A("| # | exact monomial | = exact_tables.weyl_substitution | = rank_cert.monomial_action |")
    A("|---|---|---|---|")
    for r in S["resA"]:
        w_ = r["weyl"]
        A("| %d | %d/25 | %s | %s |" % (r["orbit"], w_["exact_monomial"],
                                       "n/a" if w_["matches_exact_tables"] is None else "%d/25" % w_["matches_exact_tables"],
                                       "n/a" if w_["matches_rank_cert_numeric"] is None else "%d/25" % w_["matches_rank_cert_numeric"]))
    A("")
    for r in S["resA"]:
        if r.get("charts_o8"):
            c = r["charts_o8"]
            if c.get("present"):
                A("Also `%s` (the first orbit-8 chart run, E51/E56): vars+p %d/%d, same list %d/%d, same multiset %d/%d (p = %d, r = %d)." % (
                    c["dir"], c["vars_p_ok"], c["charts"], c["same_order"], c["charts"], c["same_multiset"], c["charts"], c["p"], c["r"]))
        if r["charts"].get("bad"):
            A("Orbit %d chart mismatches: %s" % (r["orbit"], r["charts"]["bad"][:10]))
    A("")
    A("## Part B: symmetry generators of the orbit reduction")
    A("")
    A("Exact generator matrices (numerator / den): H = sqrt2[[1,1],[1,-1]] / 2, S = diag(1, i), F = sqrt5 w^(xy) / 5, "
      "P = diag(w^(x^2)), M2: |x> -> |2x>, K = complex conjugation; num^* num = den^2 I checked exactly. "
      "sigma (positions) and pi (labels) are derived exactly (V q_p proportional to q_sigma(p) with a unimodular factor; "
      "W G_l = G_pi(l) x monomial) and compared with the numeric `generators()` of `product_triples_all.py`. "
      "Basis check, for every generator and every one of the 108 bases [q_2b (x) G_l0, q_2b+1 (x) G_l1]: with A = num(g) N_B "
      "and T = N of the relabelled basis, T^* A = 10 den M with M monomial and every nonzero entry m of M satisfying "
      "m conj(m) = 1 exactly, and 10 A = T (T^* A) entrywise (so g(U_B) = U_T x permutation x phases). "
      "T^* T = 10 I holds exactly for %d/108 bases. Assignment check: for all %d assignments, the relabelled assignment is "
      "again an assignment, sigma maps the three position pairs bijectively onto position pairs, and all three bases pass the basis check."
      % (S["unit108"], S["n_assignments"]))
    A("")
    A("| generator | exactly unitary | sigma (Z0..Y1 ->) | pi (inf,0..4 ->) | = numeric | bases pass | assignments pass | column phases seen (zeta_40^k) |")
    A("|---|---|---|---|---|---|---|---|")
    for g in S["generators"]:
        A("| %s | %s | %s | %s | %s | %d/%d | %d/%d | %s |" % (
            g["name"].replace("|", "\\|"), g["unitary_exact"], ",".join(g["sigma"]), ",".join(g["pi"]), g["matches_numeric"],
            g["bases_ok"], g["bases"], g["assignments_ok"], g["assignments"],
            " ".join(str(x) for x in g["phases"])))
    A("")
    A("Orbits recomputed from the exact permutations: %d orbits, sizes %s; group orders: qubit part %d, C^5 part %d. "
      "All 4080 assignments are MU triples exactly (factorised: |<q'|q>|^2 = 1/2 across qubit bases: %s; |<g'|g>|^2 = 1/5 for "
      "distinct labels: %s)." % (S["n_orbits"], S["orbit_sizes"], S["qubit_group_order"], S["c5_group_order"],
                                 S["mu_all_qubit"], S["mu_all_c5"]))
    A("")
    A("| orbit | rep | size | rep = smallest member | orbit = members in runs/ptall/orbits.json |")
    A("|---|---|---|---|---|")
    for r in S["rep_orbit"]:
        A("| %d | %s | %d | %s | %s |" % (r["orbit"], r["rep"], r["size"], r["rep_is_min"], r["equals_orbits_json"]))
    A("")
    A("Representatives lie in distinct orbits: %s." % S["reps_distinct"])
    A("")
    A("## Scope")
    A("")
    A("- Proved exactly here: for the 10 representatives, sqrt10 [U1^*U0; U2^*U0] = zeta_20^E entrywise for the tables E "
      "used by the proof scripts (float rounding is therefore harmless); the triples are exactly unitary and pairwise MU; "
      "the chart inputs `runs/charts_all/oNN/*.ms` (and `runs/charts_o8/*.ms`) are exactly the reductions of the "
      "chart systems built from these tables under zeta_20 -> r (r a root of Phi_20 mod p); every symmetry generator maps "
      "every basis of every one of the 4080 assignments to the relabelled basis up to column permutation and column "
      "phases, and the exact permutations reproduce the 10 orbits and representatives.")
    A("- Not re-checked here: the certificate expansions themselves (`scripts/verify_cert.py`, status in "
      "`runs/charts_all/certs_status.txt`); the chart-cover / reduction-mod-p argument; the rank-certificate linear algebra "
      "(`scripts/rank_cert.py` computes its table with `rank_cert.zeta_exp`, which is covered by A4); the msolve evidence "
      "files in `runs/ptall/ms/` (evidence only, not part of the proof); the scope of MPW Cor. 3 (that the 4080 "
      "assignments exhaust all MU product triples up to local equivalence).")
    A("- The exact checks use the standard embedding zeta_N -> exp(2 pi i/N); the identification of the exact objects with "
      "the numpy objects of the scripts is by construction (same formulas, sqrt2 and sqrt5 positive under this embedding), "
      "cross-checked numerically to 5e-16.")
    A("")
    A("## Part C: Heisenberg-Weyl triples of Z_10 (exact)")
    A("")
    A("With the CRT permutation |n> -> |n mod 2> (x) |n mod 5> of the computational basis of C^10 (a global unitary), "
      "X_10 = X_2 (x) X_5 and Z_10 = Z_2 (x) Z_5^3. Checked exactly: every column of the product basis is an eigenvector of "
      "the operator (cross-multiplication test), and the 10 eigenvalues are pairwise distinct (so the eigenbasis is unique "
      "up to phases and order).")
    A("")
    hw = S["hw"]
    A("- Z_10: eigenbasis = Z:inf,inf: %s (distinct eigenvalues: %s)" % tuple(hw["Z_10 eigenbasis = Z:inf,inf"]))
    A("- X_10: eigenbasis = X:0,0: %s (distinct eigenvalues: %s)" % tuple(hw["X_10 eigenbasis = X:0,0"]))
    for k_, v_ in hw["triples"].items():
        A("- %s: eigenbasis = Y:t,t for t in %s (distinct eigenvalues: %s); triple {Z, X, %s} = %s, in orbit %s" % (
            k_, [h[0] for h in v_["hits"]], [h[1] for h in v_["hits"]], k_, v_["assignment"], v_["orbit"]))
    A("")
    if NOTES:
        A("Notes:")
        A("")
        for n_ in NOTES:
            A("- " + n_)
        A("")
    A("## Negative controls")
    A("")
    A("Each corrupted input must be rejected by the same code paths:")
    A("")
    for k, v in S["controls"].items():
        A("- %s: %s" % (k, "OK" if v else "FAILED"))
    A("")
    open(path, "w").write("\n".join(L) + "\n")


if __name__ == "__main__":
    main()


==> anc/scripts/exact_tables.py <==
#!/usr/bin/env python
"""Exact (integer-formula) exponent tables and Weyl actions for MU product triples in C^2 (x) C^5.
No floating point is used to produce the outputs; floats appear only in the optional cross-check against the
numerical matrices.  All phases are exponents of zeta20 = e^{2 pi i/20} (omega = zeta20^4, i = zeta20^5).

Labels: 'inf' -> G_inf = I_5;  t in F5 -> G_t(x, j) = omega^{t x^2 + j x} / sqrt5.
Triple: basis b (Z, X, Y) = [ |q_{b,0}> (x) G_{l(b,0)} , |q_{b,1}> (x) G_{l(b,1)} ],  qubit states
  Z: |0>, |1>;  X: (|0> +- |1>)/sqrt2;  Y: (|0> +- i|1>)/sqrt2.
Facts used (classical):
  * sqrt2 <q'|q> for q in Z and q' in X or Y, and for X vs Y, is in {1, -1, i, -i}  (direct evaluation);
  * sqrt5 (G_inf^* G_t)_{jk} = omega^{t j^2 + k j};   sqrt5 (G_t^* G_inf)_{jk} = omega^{-(t k^2 + j k)};
  * for s != t: sqrt5 (G_s^* G_t)_{jk} = (1/sqrt5) sum_x omega^{(t-s) x^2 + (k-j) x}
        = chi(t-s) omega^{-(k-j)^2 (4(t-s))^{-1}}     (quadratic Gauss sum over F5, sum_x omega^{a x^2} = chi(a) sqrt5);
  * Weyl W = X^a Z^b (X|x> = |x+1>, Z|x> = omega^x |x>):  W G_t e_k = omega^{t a^2 - k a - a b} G_t e_{k + b - 2 t a},
    W G_inf e_k = omega^{b k} G_inf e_{k + a}.
"""
CHI5 = {1: 1, 4: 1, 2: -1, 3: -1}          # quadratic character of F5
INV5 = {1: 1, 2: 3, 3: 2, 4: 4}

# qubit states as (component0, component1) in exponents of i (None = 0), times 1/sqrt2 except Z states
QUBIT = {("Z", 0): ("e", 0), ("Z", 1): ("e", 1),
         ("X", 0): ("s", (0, 0)), ("X", 1): ("s", (0, 2)),     # (|0> + i^0 |1>)/sqrt2, (|0> + i^2 |1>)/sqrt2
         ("Y", 0): ("s", (0, 1)), ("Y", 1): ("s", (0, 3))}     # (|0> + i |1>)/sqrt2,  (|0> + i^3 |1>)/sqrt2

def qubit_overlap_exp(bq, q):
    """exponent e (mod 4) with sqrt2 <bq | q> = i^e  (bq, q in different Pauli bases)."""
    kb, vb = QUBIT[bq]; kq, vq = QUBIT[q]
    if kb == "e" and kq == "s":                 # <z_k | (|0> + i^m |1>)/sqrt2> * sqrt2 = i^{m if k=1 else 0}
        return vq[1] if vb == 1 else 0
    if kb == "s" and kq == "e":                 # conj
        return (-vb[1]) % 4 if vq == 1 else 0
    if kb == "s" and kq == "s":                 # sqrt2 <a|b> = (1 + i^{-mb} i^{mq}) / sqrt2 ... must be a unit
        m = (vq[1] - vb[1]) % 4                 # (1 + i^m)/sqrt2 * ... ; for X vs Y: m odd -> (1 + i^m)/sqrt2 = zeta8^{m}
        raise ValueError("X/Y overlap is a zeta8 power, handled by caller via exp20")
    raise ValueError("same basis")

def qubit_overlap_exp20(bq, q):
    """exponent e (mod 20)?  sqrt2 <bq|q> as a power of zeta_40 is needed for X vs Y; we only use U0 = Z basis here."""
    return 5 * qubit_overlap_exp(bq, q)

def qudit_overlap_exp(u, v, j, k):
    """exponent e (mod 20) with sqrt5 (G_u^* G_v)_{jk} = zeta20^e  (u != v labels; 'inf' or 0..4)."""
    if u == "inf" and v == "inf":
        raise ValueError("same basis")
    if u == "inf":
        t = v; return (4 * (t * j * j + k * j)) % 20
    if v == "inf":
        t = u; return (-4 * (t * k * k + j * k)) % 20
    a = (v - u) % 5
    if a == 0:
        raise ValueError("same basis")
    e = (-4 * (((k - j) ** 2) * INV5[(4 * a) % 5])) % 20
    if CHI5[a] == -1:
        e = (e + 10) % 20
    return e

def parse_rep(rep):
    lab = [x if x == "inf" else int(x) for x in rep.split(",")]
    return {("Z", 0): lab[0], ("Z", 1): lab[1], ("X", 0): lab[2], ("X", 1): lab[3], ("Y", 0): lab[4], ("Y", 1): lab[5]}

def exponent_table(rep):
    """20 x 10 table E with sqrt10 [U1^* U0 ; U2^* U0]_{row, col} = zeta20^E.  U0 = Z basis, rows: X then Y blocks,
    each block = (half 0: 5 rows, half 1: 5 rows); columns: Z half 0 (5), Z half 1 (5)."""
    L = parse_rep(rep)
    E = [[0] * 10 for _ in range(20)]
    row = 0
    for B in ("X", "Y"):
        for h in (0, 1):
            for j in range(5):
                for zh in (0, 1):
                    for k in range(5):
                        e = (qubit_overlap_exp20((B, h), ("Z", zh)) + qudit_overlap_exp(L[(B, h)], L[("Z", zh)], j, k)) % 20
                        E[row][5 * zh + k] = e
                row += 1
    return E

def weyl_substitution(rep, a, b):
    """Exact action of I2 (x) X^a Z^b in U0 (Z-basis) coordinates as a substitution z_i -> zeta20^{ph_i} z_{sig_i}:
    with z = sqrt10 U0^* psi and psi -> W psi, (M z)_i = M[i, sig_i] z_{sig_i}, M = U0^* (I (x) W) U0 (monomial).
    Column action: W G e_k = zeta20^{e_k} G e_{pi(k)}  =>  M[pi(k), k] = zeta20^{e_k}; rows: sig(pi(k)) = k."""
    L = parse_rep(rep)
    sig = [0] * 10; ph = [0] * 10
    for zh in (0, 1):
        t = L[("Z", zh)]
        for k in range(5):
            if t == "inf":
                pk, e = (k + a) % 5, (4 * (b * k)) % 20
            else:
                pk, e = (k + b - 2 * t * a) % 5, (4 * (t * a * a - k * a - a * b)) % 20
            sig[5 * zh + pk] = 5 * zh + k; ph[5 * zh + pk] = e
    return sig, ph

if __name__ == "__main__":
    import sys, os
    import numpy as np
    sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
    import product_triples_all as PA
    reps = [l.split()[1] for l in open(os.path.join(os.path.dirname(os.path.abspath(__file__)), "orbit_reps.txt")) if l.strip()]
    X5 = np.roll(np.eye(5), 1, axis=0); Z5 = np.diag(np.exp(2j * np.pi * np.arange(5) / 5))
    bad = 0
    for rep in reps:
        U = PA.triple([0 if x == "inf" else int(x) + 1 for x in rep.split(",")])
        C = np.vstack([U[1].conj().T @ U[0], U[2].conj().T @ U[0]]) * np.sqrt(10)
        E = np.array(exponent_table(rep))
        err = np.abs(C - np.exp(2j * np.pi * E / 20)).max()
        werr = 0.0
        for a in range(5):
            for b in range(5):
                Wm = np.linalg.matrix_power(X5, a) @ np.linalg.matrix_power(Z5, b)
                M = U[0].conj().T @ np.kron(np.eye(2), Wm) @ U[0]
                sig, ph = weyl_substitution(rep, a, b)
                Mx = np.zeros((10, 10), complex)
                for i in range(10):
                    Mx[i, sig[i]] = np.exp(2j * np.pi * ph[i] / 20)
                werr = max(werr, np.abs(M - Mx).max())
        ok = err < 1e-12 and werr < 1e-12
        bad += not ok
        print("%-22s exact table vs numeric: %.1e ; exact Weyl actions vs numeric (25 elements): %.1e  %s" % (rep, err, werr, "OK" if ok else "MISMATCH"))
    print("ALL OK" if bad == 0 else "%d MISMATCHES" % bad)


==> anc/scripts/laurent_mac.cpp <==
// laurent_mac.cpp -- symmetry-reduced Laurent (torus) Macaulay search for the AFFINE-chart certificate of a 2x5
// product triple, and export of an 18-variable cofactor certificate for verify_cert.py.
//
// Torus form: x in (F^*)^10 / scalars, Laurent monomials x^m with m in Z^10, sum m = 0.  Generators
//   f_g = sum_{k != l} zeta^{E_gk - E_gl} x_k / x_l                       (g = 0..19)
// "Root degree" of x^m: |m|_1 / 2.  Level n: look for 1 = sum_g c_g f_g with root degree(c_g) <= n-1.  This is the
// rank_cert.py system (R_{n,n}, c^n) with c = 1, but tested for MEMBERSHIP of the target, not for full rank.
// Symmetry: a group G of monomial substitutions (laurent_prep.py) permuting the f_g up to scalars.  A certificate may
// be averaged over G, so we search c_{g0} = sum_mu y_mu x^mu for generator-orbit representatives g0 only (mu over
// H_{g0}-orbit representatives), and test the G-averaged identity on G-orbit representatives of monomials.
// The G-averaged identity is  sum_g c_g f_g = 1  with  c_g = sum_{h: pi_h(g0) = g} lam_h sigma_h(c_{g0}).
// Solve: random sparse compression B = A S (R x (R+K)), dense elimination mod p, y = S z.
// Output (with --cert <prefix>): <prefix>_laurent.txt (Laurent cofactors) and <prefix>_cof.txt: 29 cofactor lines in
// the order of affine.ms (9 torus equations X_k*Y_k-1, then the 20 f rows), so that verify_cert.py checks
//   1 = sum_k t_k (X_k Y_k - 1) + sum_g h_g f_g   in F_p[X1..X9, Y1..Y9].
// Build: g++ -O3 -march=native -fopenmp -std=c++17 laurent_mac.cpp -o laurent_mac
// Usage: laurent_mac <prep.txt> <n> [--cert prefix] [--seed s] [--nnz k] [--extra K]
#include <bits/stdc++.h>
#include <omp.h>
using namespace std;
typedef uint64_t u64; typedef uint32_t u32; typedef int64_t i64;
static const u64 P = 1073741741ULL;
static inline u64 powm(u64 a, u64 e) { u64 r = 1; a %= P; while (e) { if (e & 1) r = r * a % P; a = a * a % P; e >>= 1; } return r; }
static inline u64 invm(u64 a) { return powm(a, P - 2); }
static double T0;
static double now() { return chrono::duration<double>(chrono::steady_clock::now().time_since_epoch()).count(); }
#define LOG(...) do { fprintf(stderr, "[%7.1fs] ", now() - T0); fprintf(stderr, __VA_ARGS__); fprintf(stderr, "\n"); fflush(stderr); } while (0)

const int NV = 10;
typedef array<int8_t, NV> Mono;
static inline u64 key(const Mono& m) { u64 k = 0; for (int i = 0; i < NV; i++) k = (k << 6) | (u64)(m[i] + 32); return k; }
static inline Mono unkey(u64 k) { Mono m; for (int i = NV - 1; i >= 0; i--) { m[i] = (int8_t)((int)(k & 63) - 32); k >>= 6; } return m; }
struct GElt { int sig[NV]; int ph[NV]; };
static u64 zp[20];
static inline Mono act(const GElt& g, const Mono& m, int& e) {
    Mono r{}; int s = 0;
    for (int k = 0; k < NV; k++) { r[g.sig[k]] = m[k]; s += g.ph[k] * m[k]; }
    e = ((s % 20) + 20) % 20; return r;
}
static void enumerate(int N, vector<Mono>& out) {       // all m, sum m = 0, |m|_1 <= 2N
    Mono m{};
    function<void(int, int, int)> rec = [&](int i, int sum, int ab) {
        if (i == NV - 1) { int v = -sum; if (ab + abs(v) <= 2 * N) { m[i] = (int8_t)v; out.push_back(m); } return; }
        for (int v = -N; v <= N; v++) {
            if (ab + abs(v) > 2 * N) continue;
            m[i] = (int8_t)v; rec(i + 1, sum + v, ab + abs(v));
        }
    };
    rec(0, 0, 0);
}
static inline u64 splitmix(u64& s) { u64 z = (s += 0x9E3779B97F4A7C15ULL); z = (z ^ (z >> 30)) * 0xBF58476D1CE4E5B9ULL; z = (z ^ (z >> 27)) * 0x94D049BB133111EBULL; return z ^ (z >> 31); }

int main(int argc, char** argv) {
    T0 = now();
    if (argc < 3) { fprintf(stderr, "usage: laurent_mac prep.txt n [--cert prefix] [--seed s] [--nnz k] [--extra K]\n"); return 2; }
    int n = atoi(argv[2]); string cert; u64 seed = 12345; int NNZ = 12, EXTRA = 40;
    for (int i = 3; i < argc; i++) {
        string a = argv[i];
        if (a == "--cert") cert = argv[++i]; else if (a == "--seed") seed = strtoull(argv[++i], 0, 10);
        else if (a == "--nnz") NNZ = atoi(argv[++i]); else if (a == "--extra") EXTRA = atoi(argv[++i]);
    }
    FILE* f = fopen(argv[1], "r"); if (!f) { perror("prep"); return 2; }
    u64 p, r; if (fscanf(f, "%lu %lu", &p, &r) != 2 || p != P) { fprintf(stderr, "bad p\n"); return 2; }
    for (int e = 0; e < 20; e++) zp[e] = powm(r, e);
    if (zp[10] != P - 1 || zp[4] == 1) { fprintf(stderr, "r is not a primitive 20th root\n"); return 2; }
    int E[20][NV]; for (int g = 0; g < 20; g++) for (int k = 0; k < NV; k++) if (fscanf(f, "%d", &E[g][k]) != 1) return 3;
    int ng; if (fscanf(f, "%d", &ng) != 1) return 3;
    vector<GElt> G(ng); for (auto& g : G) { for (int k = 0; k < NV; k++) if (fscanf(f, "%d", &g.sig[k]) != 1) return 3; for (int k = 0; k < NV; k++) if (fscanf(f, "%d", &g.ph[k]) != 1) return 3; }
    fclose(f);
    // generators
    vector<vector<pair<Mono, u64>>> F(20); vector<unordered_map<u64, u64>> Fm(20);
    for (int g = 0; g < 20; g++) for (int k = 0; k < NV; k++) for (int l = 0; l < NV; l++) if (k != l) {
        Mono m{}; m[k] = 1; m[l] = -1; u64 c = zp[((E[g][k] - E[g][l]) % 20 + 20) % 20];
        F[g].push_back({m, c}); Fm[g][key(m)] = c;
    }
    // generator permutation by each group element: sigma_h(f_g) = lam * f_{pi}
    vector<vector<int>> pi(ng, vector<int>(20, -1)); vector<vector<u64>> lam(ng, vector<u64>(20, 0));
    for (int h = 0; h < ng; h++) for (int g = 0; g < 20; g++) {
        vector<pair<u64, u64>> img;
        for (auto& t : F[g]) { int e; Mono m2 = act(G[h], t.first, e); img.push_back({key(m2), t.second * zp[e] % P}); }
        for (int g2 = 0; g2 < 20 && pi[h][g] < 0; g2++) {
            auto it = Fm[g2].find(img[0].first); if (it == Fm[g2].end()) continue;
            u64 L = img[0].second * invm(it->second) % P; bool ok = true;
            for (auto& t : img) { auto j = Fm[g2].find(t.first); if (j == Fm[g2].end() || j->second * L % P != t.second) { ok = false; break; } }
            if (ok) { pi[h][g] = g2; lam[h][g] = L; }
        }
    }
    {   // keep the subgroup of elements that permute the generators (up to scalars); the monomial Paulis form a group
        vector<GElt> G2; vector<vector<int>> pi2; vector<vector<u64>> lam2;
        for (int h = 0; h < ng; h++) { bool ok = true; for (int g = 0; g < 20; g++) if (pi[h][g] < 0) ok = false;
            if (ok) { G2.push_back(G[h]); pi2.push_back(pi[h]); lam2.push_back(lam[h]); } }
        if ((int)G2.size() < ng) LOG("dropped %d of %d group elements that do not permute the generators", ng - (int)G2.size(), ng);
        G = G2; pi = pi2; lam = lam2; ng = (int)G.size();
        // closure check (the averaging argument needs a group)
        set<vector<int>> S; for (auto& g : G) { vector<int> v(g.sig, g.sig + NV); v.insert(v.end(), g.ph, g.ph + NV); S.insert(v); }
        for (auto& a : G) for (auto& b : G) { GElt c; for (int k = 0; k < NV; k++) { c.sig[k] = a.sig[b.sig[k]]; c.ph[k] = (b.ph[k] + a.ph[b.sig[k]]) % 20; }
            // composition up to a global scalar: normalise phases so that ph[0] matches some element
            bool found = false;
            for (auto& g : G) { bool same = true; int d = ((c.ph[0] - g.ph[0]) % 20 + 20) % 20;
                for (int k = 0; k < NV && same; k++) same = g.sig[k] == c.sig[k] && ((c.ph[k] - g.ph[k] - d) % 20 + 20) % 20 == 0;
                if (same) { found = true; break; } }
            if (!found) { LOG("group not closed; abort"); return 4; } }
    }
    vector<int> reps; vector<int> seen(20, 0);
    for (int g = 0; g < 20; g++) if (!seen[g]) { reps.push_back(g); for (int h = 0; h < ng; h++) seen[pi[h][g]] = 1; }
    vector<vector<int>> Hs(reps.size());
    for (size_t i = 0; i < reps.size(); i++) for (int h = 0; h < ng; h++) if (pi[h][reps[i]] == reps[i]) Hs[i].push_back(h);
    { string s; for (size_t i = 0; i < reps.size(); i++) s += " g" + to_string(reps[i]) + "(|H|=" + to_string(Hs[i].size()) + ")";
      int nl = 0; for (int h = 0; h < ng; h++) for (int g = 0; g < 20; g++) if (lam[h][g] != 1) nl++;
      LOG("group order %d, generator orbit reps:%s ; scalars != 1: %d", ng, s.c_str(), nl); }
    // rows: G-orbit reps of R_n monomials with trivial stabiliser character
    vector<Mono> Rn; enumerate(n, Rn);
    size_t NR = Rn.size(); vector<u64> repk(NR), sval(NR);
    #pragma omp parallel for schedule(dynamic, 1024)
    for (size_t i = 0; i < NR; i++) {
        u64 best = ~0ULL, s = 0;
        vector<pair<u64, int>> im(ng);
        for (int h = 0; h < ng; h++) { int e; Mono m2 = act(G[h], Rn[i], e); im[h] = {key(m2), e}; if (im[h].first < best) best = im[h].first; }
        for (int h = 0; h < ng; h++) if (im[h].first == best) s += zp[im[h].second];
        repk[i] = best; sval[i] = s % P;
    }
    unordered_map<u64, int> rowOf; unordered_map<u64, pair<int, u64>> info; info.reserve(NR * 2);
    int R = 0;
    for (size_t i = 0; i < NR; i++) {
        int row = -1;
        if (sval[i]) { auto it = rowOf.find(repk[i]); if (it == rowOf.end()) { row = R; rowOf[repk[i]] = R++; } else row = it->second; }
        info[key(Rn[i])] = {row, sval[i]};
    }
    Mono zero{}; int row0 = info[key(zero)].first;
    LOG("n=%d: |R_n| = %zu monomials, %d invariant rows (target row %d)", n, NR, R, row0);
    // columns
    vector<Mono> Rn1; enumerate(n - 1, Rn1);
    struct Col { int gi; u64 mk; vector<pair<int, u64>> v; };
    vector<Col> cols;
    for (size_t gi = 0; gi < reps.size(); gi++) {
        int g0 = reps[gi]; size_t before = cols.size();
        vector<Col> loc(Rn1.size());
        #pragma omp parallel for schedule(dynamic, 1024)
        for (size_t i = 0; i < Rn1.size(); i++) {
            u64 k0 = key(Rn1[i]); bool isrep = true;
            for (int h : Hs[gi]) { int e; if (key(act(G[h], Rn1[i], e)) < k0) { isrep = false; break; } }
            if (!isrep) { loc[i].gi = -1; continue; }
            map<int, u64> acc;
            for (auto& t : F[g0]) {
                Mono m{}; for (int k = 0; k < NV; k++) m[k] = Rn1[i][k] + t.first[k];
                auto it = info.find(key(m));
                if (it == info.end()) { fprintf(stderr, "monomial outside R_n\n"); abort(); }
                if (it->second.first < 0) continue;
                acc[it->second.first] = (acc[it->second.first] + t.second * it->second.second) % P;
            }
            loc[i].gi = gi; loc[i].mk = k0;
            for (auto& kv : acc) if (kv.second) loc[i].v.push_back(kv);
            if (loc[i].v.empty()) loc[i].gi = -1;
        }
        for (auto& c : loc) if (c.gi >= 0) cols.push_back(move(c));
        LOG("generator orbit rep g%d: %zu nonzero columns", g0, cols.size() - before);
    }
    size_t C = cols.size(), nnzA = 0; for (auto& c : cols) nnzA += c.v.size();
    LOG("matrix A: %d rows x %zu cols, nnz %zu", R, C, nnzA);
    // compression B = A S, augmented with the target
    int W = min<i64>(R + EXTRA, (i64)C);
    int WW = W + 1;
    vector<u32> B((size_t)R * WW, 0);
    auto colslots = [&](size_t j, vector<pair<int, u64>>& sl) {
        sl.clear(); u64 s = seed * 0x100000001B3ULL ^ (j * 0x9E3779B97F4A7C15ULL);
        if ((i64)C <= W) { sl.push_back({(int)j, 1}); return; }
        for (int t = 0; t < NNZ; t++) { u64 a = splitmix(s), b = splitmix(s); sl.push_back({(int)(a % W), 1 + b % (P - 1)}); }
    };
    {
        vector<pair<int, u64>> sl;
        for (size_t j = 0; j < C; j++) {
            colslots(j, sl);
            for (auto& s : sl) for (auto& e : cols[j].v) {
                u32& x = B[(size_t)e.first * WW + s.first]; x = (u32)((x + e.second * s.second) % P);
            }
        }
    }
    B[(size_t)row0 * WW + W] = 1;
    LOG("compressed system %d x %d (+rhs), %.2f GB; eliminating", R, W, (double)B.size() * 4 / 1e9);
    // forward elimination
    vector<int> pivcol; int rk = 0;
    for (int c = 0; c < W && rk < R; c++) {
        int piv = -1; for (int i = rk; i < R; i++) if (B[(size_t)i * WW + c]) { piv = i; break; }
        if (piv < 0) continue;
        if (piv != rk) for (int j = 0; j < WW; j++) swap(B[(size_t)piv * WW + j], B[(size_t)rk * WW + j]);
        u32* Rr = &B[(size_t)rk * WW]; u64 iv = invm(Rr[c]);
        for (int j = c; j < WW; j++) Rr[j] = (u32)(Rr[j] * iv % P);
        #pragma omp parallel for schedule(static)
        for (int i = rk + 1; i < R; i++) {
            u32* Ri = &B[(size_t)i * WW]; u64 fct = Ri[c]; if (!fct) continue; u64 m = P - fct;
            for (int j = c; j < WW; j++) Ri[j] = (u32)((Ri[j] + m * Rr[j]) % P);
        }
        pivcol.push_back(c); rk++;
        if (rk % 2000 == 0) LOG("  pivots %d", rk);
    }
    bool consistent = true; for (int i = rk; i < R; i++) if (B[(size_t)i * WW + W]) { consistent = false; break; }
    LOG("RESULT n=%d: rank(A S) = %d of %d rows ; target %s", n, rk, R, consistent ? "IN THE IMAGE -> certificate exists" : "NOT in the image");
    printf("RESULT n=%d rows %d cols %zu rank %d target %s\n", n, R, C, rk, consistent ? "IN_IMAGE" : "NOT_IN_IMAGE");
    if (!consistent || cert.empty()) return consistent ? 0 : 1;
    // back substitution
    vector<u64> z(W, 0);
    for (int i = rk - 1; i >= 0; i--) {
        u32* Ri = &B[(size_t)i * WW]; int c = pivcol[i]; u64 s = Ri[W];
        for (int j = c + 1; j < W; j++) if (Ri[j] && z[j]) s = (s + (P - Ri[j]) * z[j]) % P;
        z[c] = s;                                    // pivot normalised to 1
    }
    vector<u32>().swap(B);
    // y = S z, base cofactors c_{g0}
    vector<unordered_map<u64, u64>> cb(reps.size());
    { vector<pair<int, u64>> sl;
      for (size_t j = 0; j < C; j++) { colslots(j, sl); u64 y = 0; for (auto& s : sl) y = (y + s.second * z[s.first]) % P; if (y) cb[cols[j].gi][cols[j].mk] = y; } }
    // full cofactors c_g = sum_{h: pi_h(g0) = g} lam_h sigma_h(c_{g0})
    vector<unordered_map<u64, u64>> cg(20);
    for (size_t gi = 0; gi < reps.size(); gi++) for (int h = 0; h < ng; h++) {
        int g = pi[h][reps[gi]]; u64 L = lam[h][reps[gi]];
        for (auto& kv : cb[gi]) { int e; Mono m2 = act(G[h], unkey(kv.first), e); u64& x = cg[g][key(m2)]; x = (x + kv.second * zp[e] % P * L) % P; }
    }
    size_t tot = 0; for (auto& c : cg) { for (auto it = c.begin(); it != c.end();) { if (!it->second) it = c.erase(it); else ++it; } tot += c.size(); }
    LOG("cofactors expanded: %zu Laurent terms in total", tot);
    // Laurent check
    { unordered_map<u64, u64> acc; acc.reserve(tot * 4);
      for (int g = 0; g < 20; g++) for (auto& kv : cg[g]) { Mono m = unkey(kv.first);
          for (auto& t : F[g]) { Mono m2; for (int k = 0; k < NV; k++) m2[k] = m[k] + t.first[k]; u64& x = acc[key(m2)]; x = (x + kv.second * t.second) % P; } }
      size_t bad = 0; for (auto& kv : acc) { u64 want = (kv.first == key(zero)) ? 1 : 0; if (kv.second != want) bad++; }
      if (!acc.count(key(zero))) bad++;
      LOG("Laurent check sum_g c_g f_g == 1: %s (%zu wrong coefficients)", bad ? "FAILED" : "OK", bad);
      if (bad) return 5; }
    // Laurent file
    { FILE* o = fopen((cert + "_laurent.txt").c_str(), "w");
      fprintf(o, "# Laurent cofactors c_g (g=0..19): lines 'g c m0 .. m9' meaning c * x^m, sum m = 0; p=%lu zeta20=%lu\n", P, r);
      for (int g = 0; g < 20; g++) { vector<pair<u64, u64>> v(cg[g].begin(), cg[g].end()); sort(v.begin(), v.end());
          for (auto& kv : v) { Mono m = unkey(kv.first); fprintf(o, "%d %lu", g, kv.second); for (int k = 0; k < NV; k++) fprintf(o, " %d", m[k]); fprintf(o, "\n"); } }
      fclose(o); }
    // 18-variable certificate: h_g = sum c x^m -> X^{m+} Y^{m-} (coordinates 1..9);  torus cofactors from overlaps.
    // product term N * u_k^{t_k} u_l^{t_l} (t <= 1) = N + t_k N (u_k - 1) + t_l N u_k^{t_k} (u_l - 1)
    // => 1 = sum_g h_g f_g - sum_j T_j (u_j - 1), so the cofactor of (X_j Y_j - 1) is -T_j.
    typedef array<int8_t, 18> M18;
    auto k18 = [](const M18& a) { u64 k = 0; for (int i = 0; i < 18; i++) k = (k << 3) | (u64)a[i]; return k; };   // exps <= 7
    vector<unordered_map<u64, u64>> T(10);
    for (int g = 0; g < 20; g++) for (auto& kv : cg[g]) {
        Mono m = unkey(kv.first);
        M18 base{}; for (int k = 1; k < NV; k++) { if (m[k] > 0) base[k - 1] = m[k]; else base[9 + k - 1] = -m[k]; }
        for (int k = 0; k < NV; k++) for (int l = 0; l < NV; l++) if (k != l) {
            u64 c = kv.second * zp[((E[g][k] - E[g][l]) % 20 + 20) % 20] % P;
            M18 a = base; if (k) a[k - 1]++; if (l) a[9 + l - 1]++;
            bool tk = k && m[k] < 0, tl = l && m[l] > 0;
            if (!tk && !tl) continue;
            M18 Nm = a; if (tk) { Nm[k - 1]--; Nm[9 + k - 1]--; } if (tl) { Nm[l - 1]--; Nm[9 + l - 1]--; }
            if (tk) { u64& x = T[k][k18(Nm)]; x = (x + c) % P; }
            if (tl) { M18 Q = Nm; if (tk) { Q[k - 1]++; Q[9 + k - 1]++; } u64& x = T[l][k18(Q)]; x = (x + c) % P; }
        }
    }
    auto poly18 = [&](FILE* o, const vector<pair<M18, u64>>& v) {
        if (v.empty()) { fprintf(o, "0\n"); return; }
        bool first = true;
        for (auto& t : v) {
            if (!first) fputc('+', o); first = false;
            fprintf(o, "%lu", t.second);
            for (int i = 0; i < 18; i++) if (t.first[i]) { fprintf(o, "*%c%d", i < 9 ? 'X' : 'Y', i % 9 + 1); if (t.first[i] > 1) fprintf(o, "^%d", t.first[i]); }
        }
        fputc('\n', o);
    };
    auto unk18 = [](u64 k) { M18 a; for (int i = 17; i >= 0; i--) { a[i] = (int8_t)(k & 7); k >>= 3; } return a; };
    FILE* o = fopen((cert + "_cof.txt").c_str(), "w"); size_t nterms = 0;
    for (int j = 1; j < NV; j++) {
        vector<pair<M18, u64>> v; for (auto& kv : T[j]) if (kv.second) v.push_back({unk18(kv.first), (P - kv.second) % P});
        sort(v.begin(), v.end()); nterms += v.size(); poly18(o, v);
    }
    for (int g = 0; g < 20; g++) {
        vector<pair<M18, u64>> v;
        for (auto& kv : cg[g]) { Mono m = unkey(kv.first); M18 a{}; for (int k = 1; k < NV; k++) { if (m[k] > 0) a[k - 1] = m[k]; else a[9 + k - 1] = -m[k]; } v.push_back({a, kv.second}); }
        sort(v.begin(), v.end()); nterms += v.size(); poly18(o, v);
    }
    fclose(o);
    LOG("wrote %s_cof.txt (29 cofactors, %zu terms) and %s_laurent.txt", cert.c_str(), nterms, cert.c_str());
    return 0;
}


==> anc/scripts/laurent_prep.py <==
#!/usr/bin/env python
"""Input file for laurent_mac (Laurent / torus Macaulay certificate search for the AFFINE chart of a product triple).
Writes: p r / the exact 20x10 exponent table E (exact_tables.py) / the monomial group: every Pauli
X2^a Z2^b (x) X5^c Z5^d (100 elements) whose action in U0-coordinates is monomial, as a substitution
z_i -> zeta20^{ph_i} z_{sig_i} (same convention as rank_cert.py).  The group is only used to FIND a certificate;
the certificate itself is checked against affine.ms by the independent expander verify_cert.py.
Usage: python laurent_prep.py <rep inf,inf,0,0,1,1> <out.txt>
"""
import sys, os
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import product_triples_all as PA
import exact_tables as ET

rep, out = sys.argv[1], sys.argv[2]
p, r = 1073741741, 95182621
ell = [0 if x == "inf" else int(x) + 1 for x in rep.split(",")]
U = PA.triple(ell)
E = np.array(ET.exponent_table(rep), dtype=int)
C = np.vstack([U[1].conj().T @ U[0], U[2].conj().T @ U[0]]) * np.sqrt(10)
assert np.abs(C - np.exp(2j * np.pi * E / 20)).max() < 1e-12
mp = np.linalg.matrix_power
X2 = np.array([[0, 1], [1, 0]], complex); Z2 = np.diag([1, -1]).astype(complex)
X5 = np.roll(np.eye(5), 1, axis=0); Z5 = np.diag(np.exp(2j * np.pi * np.arange(5) / 5))
group = []
for a in range(2):
    for b in range(2):
        for c in range(5):
            for d in range(5):
                P = np.kron(mp(X2, a) @ mp(Z2, b), mp(X5, c) @ mp(Z5, d))
                M = U[0].conj().T @ P @ U[0]
                sig = np.argmax(np.abs(M), axis=1)
                if not all(abs(abs(M[i, sig[i]]) - 1) < 1e-9 for i in range(10)) or sorted(sig) != list(range(10)):
                    continue
                vals = np.array([M[i, sig[i]] for i in range(10)])
                ph = np.rint(np.angle(vals) / (2 * np.pi / 20)).astype(int) % 20
                assert np.abs(vals - np.exp(2j * np.pi * ph / 20)).max() < 1e-9
                group.append((list(sig), list(ph)))
with open(out, "w") as fh:
    fh.write("%d %d\n" % (p, r))
    for row in E:
        fh.write(" ".join(str(int(x)) for x in row) + "\n")
    fh.write("%d\n" % len(group))
    for sig, ph in group:
        fh.write(" ".join(str(int(x)) for x in sig) + " " + " ".join(str(int(x)) for x in ph) + "\n")
print("rep %s: %d monomial group elements written to %s" % (rep, len(group), out))


==> anc/scripts/ms2sing.py <==
#!/usr/bin/env python
"""Convert an msolve input file (vars / characteristic / polys) to a Singular script that prints the reduced
standard basis (std) and, with --lift, the cofactor polynomials h with 1 = sum_v h_v g_v (one per line).
Usage: python ms2sing.py <file.ms> <out.sing> [--lift <cofactor_out>]"""
import sys
src, dst = sys.argv[1], sys.argv[2]
lines = open(src).read().split("\n")
V, p = lines[0].strip(), int(lines[1])
polys = [q.strip() for q in "\n".join(lines[2:]).strip().split(",\n") if q.strip()]
s = ["ring R = %d, (%s), dp;" % (p, V), "option(redSB);", "ideal I = " + ",\n  ".join(polys) + ";",
     "ideal G = std(I);", 'print("STD_BEGIN");', "print(G);", 'print("STD_END");']
if "--lift" in sys.argv:
    out = sys.argv[sys.argv.index("--lift") + 1]
    s += ["matrix T = lift(I, ideal(1));", 'link L = ":w %s";' % out,
          "int k; for (k = 1; k <= ncols(I); k++) { write(L, string(T[k,1])); }", "close(L);", 'print("LIFT_DONE");']
s.append("quit;")
open(dst, "w").write("\n".join(s) + "\n")


==> anc/scripts/orbit_reps.txt <==
0 inf,inf,0,0,1,1
1 inf,inf,0,0,2,2
2 inf,inf,0,0,1,2
3 inf,inf,0,0,1,4
4 inf,inf,0,0,2,3
5 inf,inf,0,1,2,3
6 inf,inf,0,1,2,4
7 inf,inf,0,2,1,3
8 inf,0,1,2,3,4
9 inf,0,1,4,2,3


==> anc/scripts/product_triple.py <==
#!/usr/bin/env python
"""Astra-B round-4 request 1, numerical pilot: does the fully indirect 2x5 product triple
    U0 = [|0>(x)G_inf, |1>(x)G_0],  U1 = [|+>(x)G_1, |->(x)G_2],  U2 = [|+i>(x)G_3, |-i>(x)G_4]
(G_t(x,j) = w^{t x^2 + j x}/sqrt5, G_inf = I_5) admit a common unbiased unit vector?
Every vector unbiased to U0 is psi = U0 (1, e^{i theta_1..9}) / sqrt10.  Minimise
    F(theta) = sum_{b=1,2} sum_j (10 |<U_b e_j, psi>|^2 - 1)^2
from many random starts (BFGS with analytic gradient).  F = 0 <=> common unbiased vector.
Also reports the controls: pairwise unbiasedness of U0, U1, U2, and the qubit-marginal condition at the minimiser.
Usage: python product_triple.py [nstarts] [seed]
"""
import sys
import numpy as np
from scipy.optimize import minimize

w = np.exp(2j * np.pi / 5)
def G(t):
    if t is None:
        return np.eye(5, dtype=complex)
    return np.array([[w ** ((t * x * x + j * x) % 5) for j in range(5)] for x in range(5)]) / np.sqrt(5)

k0, k1 = np.array([1, 0], complex), np.array([0, 1], complex)
kp, km = (k0 + k1) / np.sqrt(2), (k0 - k1) / np.sqrt(2)
kpi, kmi = (k0 + 1j * k1) / np.sqrt(2), (k0 - 1j * k1) / np.sqrt(2)
def basis(q0, Ga, q1, Gb):
    return np.hstack([np.kron(q0[:, None], Ga), np.kron(q1[:, None], Gb)])
U0 = basis(k0, G(None), k1, G(0))
U1 = basis(kp, G(1), km, G(2))
U2 = basis(kpi, G(3), kmi, G(4))

def controls():
    out = []
    for name, U in (("U0", U0), ("U1", U1), ("U2", U2)):
        out.append("%s unitary err %.1e" % (name, np.abs(U.conj().T @ U - np.eye(10)).max()))
    for (a, A), (b, B) in ((("U0", U0), ("U1", U1)), (("U0", U0), ("U2", U2)), (("U1", U1), ("U2", U2))):
        out.append("|%s^* %s|^2 - 1/10 max %.1e" % (a, b, np.abs(np.abs(A.conj().T @ B) ** 2 - 0.1).max()))
    return out

M = np.vstack([U1.conj().T @ U0, U2.conj().T @ U0])   # rows: <U_b e_j| U0 ; psi = U0 x / sqrt10

def F_and_grad(th):
    x = np.concatenate([[1.0 + 0j], np.exp(1j * th)])
    amp = M @ x / np.sqrt(10)                            # 20 amplitudes
    p = np.abs(amp) ** 2
    r = 10 * p - 1
    F = (r ** 2).sum()
    # dF/dth_k = sum_j 2 r_j * 10 * d|amp_j|^2/dth_k ; d|amp|^2/dth_k = 2 Re(conj(amp) * M[:,k+1] * i e^{i th_k}/sqrt10)
    dx = 1j * np.exp(1j * th)
    D = (M[:, 1:] * dx[None, :]) / np.sqrt(10)          # d amp / d th
    dp = 2 * np.real(np.conj(amp)[:, None] * D)
    g = (2 * r * 10) @ dp
    return F, g

def main():
    n = int(sys.argv[1]) if len(sys.argv) > 1 else 2000
    rng = np.random.default_rng(int(sys.argv[2]) if len(sys.argv) > 2 else 1)
    for c in controls():
        print(c)
    best = (np.inf, None)
    vals = []
    for s in range(n):
        th0 = rng.uniform(0, 2 * np.pi, 9)
        res = minimize(F_and_grad, th0, jac=True, method="BFGS", options={"gtol": 1e-12, "maxiter": 2000})
        vals.append(res.fun)
        if res.fun < best[0]:
            best = (res.fun, res.x)
    vals = np.sort(np.array(vals))
    print("starts %d ; min F %.6e ; 1%%/10%%/50%% quantiles %.4e %.4e %.4e" % (
        n, vals[0], vals[int(0.01 * n)], vals[int(0.1 * n)], vals[n // 2]))
    th = best[1]
    x = np.concatenate([[1.0 + 0j], np.exp(1j * th)])
    psi = U0 @ x / np.sqrt(10)
    rho = np.outer(psi, psi.conj()).reshape(2, 5, 2, 5)
    rq = np.einsum("ajbj->ab", rho)
    print("best: qubit marginal %s ; max |10 p - 1| over U1,U2: %.3e" % (
        np.array2string(rq, precision=4), np.abs(10 * np.abs(M @ x / np.sqrt(10)) ** 2 - 1).max()))
    print("distinct local minima (rounded 1e-6):", np.unique(np.round(vals, 6))[:12])

if __name__ == "__main__":
    main()


==> anc/scripts/product_triple_charts.py <==
#!/usr/bin/env python
"""Projective (P^9 x P^9) chart decomposition for strong unextendibility of the indirect 2x5 product triple
(Astra-A round 5).  Bihomogeneous bidegree-(1,1) system over K = Q(zeta20):
    d_k     = X_k Y_k - X_0 Y_0                                 (k = 1..9)
    f_{t,j} = sum_{k != l} H_{tjk} H_{tjl}^{-1} X_k Y_l          (all 20 rows (t,j) of U1^*U0, U2^*U0, times sqrt10)
A common unbiased vector gives a point with X_0 Y_0 != 0.  If the system has NO point in P^9 x P^9 over the algebraic
closure of F_p (for one prime above p, zeta20 -> r), it has none in characteristic 0 (reduce an integral, primitive
representative).  Charts covering P^9 x P^9 on {d = 0}:
    affine:      X_0 = Y_0 = 1                         (18 variables)
    boundary(i,j), i != j:  X_i = Y_j = 1, Y_i = X_j = 0, X_k Y_k = 0 for all k   (16 variables)   -- 90 charts
Each chart is written as an msolve file over F_p.  Controls: affine U0+U1 with the |+i>(x)G3(:,0) phases (solvable);
boundary charts with only the U0 equations (X = e_i, Y = e_j is a solution).
Usage: python product_triple_charts.py <outdir> [p r]
"""
import sys, os
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import product_triple as PT


U = [PT.U0, PT.U1, PT.U2]          # default: the fully indirect triple (orbit 8); --rep inf,0,1,2,3,4 overrides
GAUSS_CHECK = True


REP = "inf,0,1,2,3,4"


def exponents():
    """exact table from integer formulas (exact_tables.py); the numerical matrices serve only as a cross-check"""
    import exact_tables as ET
    E = np.array(ET.exponent_table(REP), dtype=int)
    M = np.vstack([U[1].conj().T @ U[0], U[2].conj().T @ U[0]]) * np.sqrt(10)
    assert np.abs(M - np.exp(2j * np.pi * E / 20)).max() < 1e-12, "exact table disagrees with the numerical triple"
    # independent cross-check against the Gauss-sum formula (Astra-A round 5, eq. (6)):
    #   H_{t,j,x} = w^{-t x^2 - j x},  H_{t,j,5+k} = rho_t w^{c_t (k-j)^2},  w = z^4, i = z^5
    c = {1: 4, 2: 2, 3: 3, 4: 1}; rho = {1: 0, 2: 0, 3: 5, 4: 5}
    E2 = np.zeros((20, 10), dtype=int)
    for t in range(1, 5):
        for j in range(5):
            row = (t - 1) * 5 + j
            for x in range(5):
                E2[row, x] = (4 * (-t * x * x - j * x)) % 20
                E2[row, 5 + x] = (rho[t] + 4 * c[t] * (x - j) ** 2) % 20
    if GAUSS_CHECK:
        assert (E == E2).all(), "exponent table disagrees with the Gauss-sum formula"
    return E


def polys(E, p, r, chart, rows=range(20)):
    rp = [pow(r, e, p) for e in range(20)]
    X = ["X%d" % k for k in range(10)]; Y = ["Y%d" % k for k in range(10)]
    fixed = {}
    if chart == "affine":
        fixed = {"X0": 1, "Y0": 1}
    else:
        i, j = chart
        fixed = {X[i]: 1, Y[j]: 1, Y[i]: 0, X[j]: 0}
    var = [v for v in X + Y if v not in fixed]

    def mon(a, b):                       # product of two variables with fixed values substituted -> (coef, monomial)
        c = 1; m = []
        for v in (a, b):
            if v in fixed:
                c *= fixed[v]
            else:
                m.append(v)
        return c, "*".join(m)

    out = []
    # d equations
    if chart == "affine":
        for k in range(1, 10):
            out.append("%s*%s-1" % (X[k], Y[k]))
    else:
        for k in range(10):
            c, m = mon(X[k], Y[k])
            if c and m:
                out.append(m)
            elif c and not m:
                raise SystemExit("inconsistent chart")
    # f equations
    for row in rows:
        terms = {}
        for k in range(10):
            for l in range(10):
                if k == l:
                    continue
                coef = rp[(E[row, k] - E[row, l]) % 20]
                c, m = mon(X[k], Y[l])
                if c == 0:
                    continue
                terms[m] = (terms.get(m, 0) + c * coef) % p
        const = terms.pop("", 0)
        ts = ["%d*%s" % (v, m) for m, v in sorted(terms.items()) if v]
        if not ts and const:
            raise SystemExit("chart has a nonzero constant equation")
        if not ts:
            continue
        s = "+".join(ts) + ("+%d" % const if const else "")       # constant LAST (msolve parser, N7)
        out.append(s)
    return var, out


def write(path, var, eqs, p):
    with open(path, "w") as fh:
        fh.write(",".join(var) + "\n%d\n" % p + ",\n".join(eqs) + "\n")


def main():
    global U, GAUSS_CHECK, REP
    args = [a for a in sys.argv[1:]]
    if "--rep" in args:                      # labels for (Z0,Z1,X0,X1,Y0,Y1): inf or 0..4 (G_inf = I, G_t)
        k = args.index("--rep"); REP = args[k + 1]; rep = REP.split(","); del args[k:k + 2]
        import product_triples_all as PA
        ell = [0 if x == "inf" else int(x) + 1 for x in rep]
        U = PA.triple(ell)
        GAUSS_CHECK = rep == ["inf", "0", "1", "2", "3", "4"]
        for a in range(3):
            assert np.abs(U[a].conj().T @ U[a] - np.eye(10)).max() < 1e-12
            for b in range(a + 1, 3):
                assert np.abs(np.abs(U[a].conj().T @ U[b]) ** 2 - 0.1).max() < 1e-12
    od = args[0]
    p, r = (int(args[1]), int(args[2])) if len(args) > 2 else (1073741741, 95182621)
    assert pow(r, 20, p) == 1 and (pow(r, 8, p) - pow(r, 6, p) + pow(r, 4, p) - pow(r, 2, p) + 1) % p == 0
    os.makedirs(od, exist_ok=True)
    E = exponents()
    n = 0
    var, eqs = polys(E, p, r, "affine"); write(os.path.join(od, "affine.ms"), var, eqs, p); n += 1
    for i in range(10):
        for j in range(10):
            if i != j:
                var, eqs = polys(E, p, r, (i, j)); write(os.path.join(od, "b_%d_%d.ms" % (i, j)), var, eqs, p); n += 1
                if (i, j) in ((0, 1), (0, 5), (5, 0), (5, 6)):      # controls: U0 equations only (X = e_i, Y = e_j solves)
                    var, eqs = polys(E, p, r, (i, j), rows=[]); write(os.path.join(od, "ctrl_b_%d_%d.ms" % (i, j)), var, eqs, p)
    # affine control: U0 + U1 rows only, pinned to the |+i>(x)G3(:,0) phase vector
    var, eqs = polys(E, p, r, "affine", rows=range(10))
    psi = U[2][:, 0]; x = np.sqrt(10) * U[0].conj().T @ psi; x = x / x[0]
    f = np.rint(np.angle(x) / (2 * np.pi / 20)).astype(int) % 20
    rp = [pow(r, e, p) for e in range(20)]
    eqs += ["X%d+%d" % (k, (-rp[f[k]]) % p) for k in range(1, 5)]
    write(os.path.join(od, "ctrl_affine.ms"), var, eqs, p)
    print("p %d r %d: wrote %d charts + controls to %s ; exponent table from exact formulas (exact_tables.py)%s" % (
        p, r, n, od, "; also matches Astra-A's Gauss-sum table" if GAUSS_CHECK else ""))


if __name__ == "__main__":
    main()


==> anc/scripts/product_triples_all.py <==
#!/usr/bin/env python
"""All mutually unbiased product triples in C^2 (x) C^5, up to symmetry, and evidence on strong unextendibility.

Classification (McNulty-Pammer-Weigert, JMP 57, 032202 (2016), Cor. 3): up to local equivalence every MU product
triple is {B_Z, B_X, B_Y} with B_b = [ |0_b> (x) G_l(b,0) , |1_b> (x) G_l(b,1) ], G_inf = I_5,
G_t(x,j) = w^{t x^2 + j x}/sqrt5 (t in F5), and the label sets {l(b,0), l(b,1)} pairwise disjoint (4080 assignments).

An assignment is a 6-tuple of label indices at positions (Z0, Z1, X0, X1, Y0, Y1); label index 0 = inf, t+1 = t.

Subcommands (run on the server; output dir default runs/ptall):
  enum    [outdir]            enumerate the 4080 assignments, build and verify the symmetry generators, orbits -> orbits.json
  numeric [outdir] [nproc]    per orbit: MU checks, zeta20 encoding check, F_min for every reference basis (rep + 2 members)
  gb      [outdir]            msolve mod-p inputs (3 prime/embedding pairs per rep) + pinned solvable controls -> ms/, jobs.txt
  collect [outdir] [results_prefix]   merge everything -> results_prefix.md / .json
"""
import os, sys, json, itertools, time
for _v in ("OMP_NUM_THREADS", "OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS"):
    os.environ.setdefault(_v, "1")
import numpy as np

W5 = np.exp(2j * np.pi / 5)
Z20 = np.exp(2j * np.pi / 20)
LAB = ["inf", "0", "1", "2", "3", "4"]
POS = ["Z0", "Z1", "X0", "X1", "Y0", "Y1"]
BAS = "ZXY"
TYPES = ["ddd", "ddi", "dii", "iii"]
X5 = np.arange(5)
I5 = np.eye(5, dtype=complex)
I2 = np.eye(2, dtype=complex)
S2 = np.sqrt(2.0)


def G(lab):
    if lab == 0:
        return I5.copy()
    t = lab - 1
    return W5 ** ((t * X5[:, None] ** 2 + X5[:, None] * X5[None, :]) % 5) / np.sqrt(5)


Q = [np.array([1, 0], complex), np.array([0, 1], complex),
     np.array([1, 1], complex) / S2, np.array([1, -1], complex) / S2,
     np.array([1, 1j], complex) / S2, np.array([1, -1j], complex) / S2]


def basis(ell, b):
    return np.hstack([np.kron(Q[2 * b][:, None], G(ell[2 * b])), np.kron(Q[2 * b + 1][:, None], G(ell[2 * b + 1]))])


def triple(ell):
    return [basis(ell, b) for b in range(3)]


def lname(ell):
    return " ".join("%s:%s,%s" % (BAS[b], LAB[ell[2 * b]], LAB[ell[2 * b + 1]]) for b in range(3))


def ttype(ell):
    return TYPES[sum(ell[2 * b] != ell[2 * b + 1] for b in range(3))]


def all_assignments():
    out = []
    for ell in itertools.product(range(6), repeat=6):
        s = [set(ell[0:2]), set(ell[2:4]), set(ell[4:6])]
        if s[0] & s[1] or s[0] & s[2] or s[1] & s[2]:
            continue
        out.append(ell)
    return out


def abs_is_perm(A, tol=1e-10):
    a = np.abs(A)
    if not np.all((a < tol) | (np.abs(a - 1) < tol)):
        return False
    r = np.rint(a)
    return bool(np.all(r.sum(0) == 1) and np.all(r.sum(1) == 1))


def same_basis(A, B):
    return abs_is_perm(B.conj().T @ A)


# ---------------------------------------------------------------- symmetry generators
def qubit_perm(f):
    """f maps a qubit vector to a qubit vector (unitary or antiunitary); returns sigma with f(Q[p]) ~ Q[sigma[p]]."""
    sig = []
    for p in range(6):
        v = f(Q[p])
        hits = [q for q in range(6) if abs(abs(np.vdot(Q[q], v)) - 1) < 1e-12]
        assert len(hits) == 1, (p, hits)
        sig.append(hits[0])
    assert sorted(sig) == list(range(6))
    return sig


def c5_perm(f):
    """f maps a 5x5 basis matrix to a 5x5 matrix; returns pi with f(G(a)) = G(pi[a]) up to column perm + phases."""
    pi = []
    for a in range(6):
        A = f(G(a))
        hits = [b for b in range(6) if same_basis(A, G(b))]
        assert len(hits) == 1, (a, hits)
        pi.append(hits[0])
    assert sorted(pi) == list(range(6))
    return pi


def generators():
    H = np.array([[1, 1], [1, -1]], complex) / S2
    S = np.diag([1, 1j])
    F5 = W5 ** np.outer(X5, X5) / np.sqrt(5)
    P5 = np.diag(W5 ** (X5 ** 2 % 5))
    M2 = np.zeros((5, 5), complex)
    for x in range(5):
        M2[(2 * x) % 5, x] = 1
    ident6 = list(range(6))
    gens = []
    for name, V in (("qubit H", H), ("qubit S", S)):
        assert np.abs(V.conj().T @ V - I2).max() < 1e-14
        gens.append(dict(name=name, sigma=qubit_perm(lambda v, V=V: V @ v), pi=ident6,
                         op=(lambda Bs, V=V: [np.kron(V, I5) @ B for B in Bs])))
    for name, Wm in (("C5 F (DFT)", F5), ("C5 P=diag(w^{x^2})", P5), ("C5 M2: |x>->|2x>", M2)):
        assert np.abs(Wm.conj().T @ Wm - I5).max() < 1e-14
        gens.append(dict(name=name, sigma=ident6, pi=c5_perm(lambda A, Wm=Wm: Wm @ A),
                         op=(lambda Bs, Wm=Wm: [np.kron(I2, Wm) @ B for B in Bs])))
    gens.append(dict(name="complex conjugation K", sigma=qubit_perm(lambda v: v.conj()), pi=c5_perm(lambda A: A.conj()),
                     op=(lambda Bs: [B.conj() for B in Bs])))
    return gens


def act(g, ell):
    new = [None] * 6
    for p in range(6):
        new[g["sigma"][p]] = g["pi"][ell[p]]
    return tuple(new)


def verify_gen(g, ell):
    """transformed triple must equal the triple of the relabelled assignment, basis-by-basis bijectively."""
    A = g["op"](triple(ell))
    T = triple(act(g, ell))
    used = []
    for Ab in A:
        hits = [c for c in range(3) if same_basis(Ab, T[c])]
        if len(hits) != 1:
            return False
        used.append(hits[0])
    return sorted(used) == [0, 1, 2]


def perm_group_order(perms):
    seen = {tuple(range(len(perms[0])))}
    frontier = list(seen)
    while frontier:
        nf = []
        for h in frontier:
            for g in perms:
                c = tuple(g[h[i]] for i in range(len(h)))
                if c not in seen:
                    seen.add(c)
                    nf.append(c)
        frontier = nf
    return len(seen)


def cmd_enum(outdir):
    os.makedirs(outdir, exist_ok=True)
    A = all_assignments()
    print("assignments:", len(A))
    cnt = {}
    for ell in A:
        cnt[ttype(ell)] = cnt.get(ttype(ell), 0) + 1
    print("by type:", cnt)
    gens = generators()
    idx = {ell: i for i, ell in enumerate(A)}
    gen_info = []
    t0 = time.time()
    for g in gens:
        bad = 0
        for ell in A:
            if act(g, ell) not in idx or not verify_gen(g, ell):
                bad += 1
        print("generator %-22s sigma(pos)=%s pi(lab)=%s : verified on %d assignments, failures %d" % (
            g["name"], [POS[s] for s in g["sigma"]], [LAB[s] for s in g["pi"]], len(A), bad))
        assert bad == 0
        gen_info.append(dict(name=g["name"], sigma=[POS[s] for s in g["sigma"]], pi=[LAB[s] for s in g["pi"]],
                             verified_on=len(A), failures=bad))
    print("verification time %.1fs" % (time.time() - t0))
    qorder = perm_group_order([g["sigma"] for g in gens[:2]])
    corder = perm_group_order([g["pi"] for g in gens[2:5]])
    print("qubit Clifford group on the 6 stabilizer states: order %d; C5 Clifford group on the 6 labels: order %d" % (qorder, corder))
    # union-find
    par = list(range(len(A)))
    def find(i):
        while par[i] != i:
            par[i] = par[par[i]]
            i = par[i]
        return i
    for i, ell in enumerate(A):
        for g in gens:
            a, b = find(i), find(idx[act(g, ell)])
            if a != b:
                par[a] = b
    orb = {}
    for i, ell in enumerate(A):
        orb.setdefault(find(i), []).append(ell)
    orbits = sorted((sorted(m) for m in orb.values()), key=lambda m: (TYPES.index(ttype(m[0])), m[0]))
    out = []
    for k, m in enumerate(orbits):
        types = {ttype(e) for e in m}
        assert len(types) == 1
        out.append(dict(id=k, rep=list(m[0]), rep_name=lname(m[0]), type=ttype(m[0]), size=len(m),
                        members=[list(e) for e in m]))
        print("orbit %2d  %-28s %s size %d" % (k, lname(m[0]), ttype(m[0]), len(m)))
    assert sum(o["size"] for o in out) == len(A)
    json.dump(dict(n_assignments=len(A), by_type=cnt, generators=gen_info, qubit_group_order=qorder,
                   c5_group_order=corder, orbits=out), open(os.path.join(outdir, "orbits.json"), "w"))
    print("orbits: %d -> %s" % (len(out), os.path.join(outdir, "orbits.json")))


# ---------------------------------------------------------------- numerics
def checks(ell):
    Bs = triple(ell)
    uerr = max(np.abs(B.conj().T @ B - np.eye(10)).max() for B in Bs)
    mu = max(np.abs(np.abs(Bs[a].conj().T @ Bs[b]) ** 2 - 0.1).max() for a, b in ((0, 1), (0, 2), (1, 2)))
    M = np.vstack([Bs[1].conj().T @ Bs[0], Bs[2].conj().T @ Bs[0]]) * np.sqrt(10)
    E = np.rint(np.angle(M) / (2 * np.pi / 20)).astype(int) % 20
    zerr = np.abs(M - Z20 ** E).max()
    return dict(unitary_err=float(uerr), mu_err=float(mu), zeta20_err=float(zerr)), E


def fmin_task(args):
    from scipy.optimize import minimize
    ell, ref, nstarts, seed = args
    Bs = triple(tuple(ell))
    U0 = Bs[ref]
    M = np.vstack([Bs[i].conj().T @ U0 for i in range(3) if i != ref])
    s10 = np.sqrt(10)

    def fg(th):
        x = np.concatenate([[1.0 + 0j], np.exp(1j * th)])
        amp = M @ x / s10
        r = 10 * np.abs(amp) ** 2 - 1
        D = (M[:, 1:] * (1j * np.exp(1j * th))[None, :]) / s10
        dp = 2 * np.real(np.conj(amp)[:, None] * D)
        return (r ** 2).sum(), (20 * r) @ dp

    rng = np.random.default_rng(seed)
    vals, best = [], (np.inf, None)
    for _ in range(nstarts):
        res = minimize(fg, rng.uniform(0, 2 * np.pi, 9), jac=True, method="BFGS", options={"gtol": 1e-12, "maxiter": 3000})
        vals.append(float(res.fun))
        if res.fun < best[0]:
            best = (float(res.fun), res.x)
    vals = np.sort(vals)
    x = np.concatenate([[1.0 + 0j], np.exp(1j * best[1])])
    dev = float(np.abs(10 * np.abs(M @ x / s10) ** 2 - 1).max())
    u, c = np.unique(np.round(vals, 6), return_counts=True)
    n = len(vals)
    return dict(ell=list(ell), ref=BAS[ref], nstarts=nstarts, seed=seed, Fmin=float(vals[0]),
                q01=float(vals[int(0.01 * n)]), q10=float(vals[int(0.1 * n)]), q50=float(vals[n // 2]),
                hits_min=int(np.sum(vals < vals[0] + 1e-6)), maxdev_at_best=dev,
                distinct_minima=[[float(a), int(b)] for a, b in zip(u[:8], c[:8])],
                best_theta=[float(t) for t in best[1]])


def cmd_numeric(outdir, nproc):
    from concurrent.futures import ProcessPoolExecutor
    O = json.load(open(os.path.join(outdir, "orbits.json")))
    rng = np.random.default_rng(20261115)
    tasks, meta = [], []
    chk = {}
    for o in O["orbits"]:
        rep = tuple(o["rep"])
        c, _ = checks(rep)
        chk[o["id"]] = c
        others = [tuple(m) for m in o["members"] if tuple(m) != rep]
        pick = [others[i] for i in rng.choice(len(others), size=min(2, len(others)), replace=False)] if others else []
        for role, ell, ns in [("rep", rep, 2000)] + [("member", e, 500) for e in pick]:
            for ref in range(3):
                tasks.append((list(ell), ref, ns, int(rng.integers(1 << 30))))
                meta.append((o["id"], role))
    print("orbits %d, F_min tasks %d, workers %d" % (len(O["orbits"]), len(tasks), nproc), flush=True)
    t0 = time.time()
    res = []
    with ProcessPoolExecutor(nproc) as ex:
        for k, r in enumerate(ex.map(fmin_task, tasks)):
            r["orbit"], r["role"] = meta[k]
            res.append(r)
            if (k + 1) % 20 == 0:
                print("  %d/%d done, %.0fs" % (k + 1, len(tasks), time.time() - t0), flush=True)
    json.dump(dict(checks=chk, fmin=res), open(os.path.join(outdir, "numeric.json"), "w"))
    print("numeric done in %.0fs" % (time.time() - t0))


# ---------------------------------------------------------------- msolve inputs (mod p)
def is_prime(n):
    if n < 2:
        return False
    for q in (2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37):
        if n % q == 0:
            return n == q
    d, s = n - 1, 0
    while d % 2 == 0:
        d //= 2
        s += 1
    for a in (2, 3, 5, 7, 11, 13, 17, 19, 23):
        x = pow(a, d, n)
        if x in (1, n - 1):
            continue
        for _ in range(s - 1):
            x = x * x % n
            if x == n - 1:
                break
        else:
            return False
    return True


def primes_1mod20(below, count):
    n = below - 1
    n -= (n - 1) % 20
    out = []
    while len(out) < count:
        if is_prime(n):
            out.append(n)
        n -= 20
    return out


def prim20(p):
    for a in range(2, 10000):
        r = pow(a, (p - 1) // 20, p)
        if pow(r, 10, p) != 1 and pow(r, 4, p) != 1:
            return r
    raise ValueError(p)


def embeddings():
    ps = primes_1mod20(2 ** 30, 4)
    ks = [1, 3, 7, 9]
    return [dict(tag="r%d" % i, p=p, r0=prim20(p), k=k, r=pow(prim20(p), k, p)) for i, (p, k) in enumerate(zip(ps, ks))]


ZS = ["z%d" % k for k in range(1, 10)]
WS = ["w%d" % k for k in range(1, 10)]


def coeff_table(E, j, pw):
    """list of (k, l, coeff) for the equation of row j (constant (0,0) term excluded)."""
    return [(k, l, pw[(E[j, k] - E[j, l]) % 20]) for k in range(10) for l in range(10) if (k, l) != (0, 0)]


def ms_text(E, p, r, rows, pins=()):
    pw = [pow(r, e, p) for e in range(20)]
    polys = ["%s*%s-1" % (ZS[k], WS[k]) for k in range(9)]
    for j in rows:
        terms = []
        for k, l, c in coeff_table(E, j, pw):
            mon = "*".join(v for v in ((ZS[k - 1] if k else ""), (WS[l - 1] if l else "")) if v)
            terms.append(mon if c == 1 else "%d*%s" % (c, mon))
        polys.append("+".join(terms) + "-9")          # constant LAST (msolve 0.7.3 misparses a leading constant, N7)
    for k, f in pins:
        polys.append("%s-%d" % (ZS[k - 1], pw[f % 20]))
    for s in polys:
        assert not s[0].isdigit() or "*" in s.split("+")[0], s
    return ",".join(ZS + WS) + "\n%d\n" % p + ",\n".join(polys) + "\n"


def modp_residuals(E, p, r, f):
    """evaluate the 20 equations mod p at z_k = r^{f_k}, w_k = r^{-f_k} (f_0 = 0)."""
    pw = [pow(r, e, p) for e in range(20)]
    zv = [1] + [pw[f[k] % 20] for k in range(1, 10)]
    wv = [1] + [pw[(-f[k]) % 20] for k in range(1, 10)]
    out = []
    for j in range(20):
        s = 1 - 10                                   # (0,0) term is 1, constant -10
        for k, l, c in coeff_table(E, j, pw):
            s += c * zv[k] * wv[l]
        out.append(s % p)
    return out


def cmd_gb(outdir):
    O = json.load(open(os.path.join(outdir, "orbits.json")))
    msdir = os.path.join(outdir, "ms")
    os.makedirs(msdir, exist_ok=True)
    EMB = embeddings()
    print("embeddings:", EMB)
    jobs, info = [], {}
    for o in O["orbits"]:
        rep = tuple(o["rep"])
        c, E = checks(rep)
        assert c["zeta20_err"] < 1e-12 and c["mu_err"] < 1e-12, c
        Bs = triple(rep)
        # pinned control: column col of U2 (= B_Y) is unbiased to U0, U1; x = sqrt10 U0^* v normalised so x_0 = 1
        col = 0
        x = np.sqrt(10) * Bs[0].conj().T @ Bs[2][:, col]
        x = x / x[0]
        f = (np.rint(np.angle(x) / (2 * np.pi / 20)).astype(int) % 20).tolist()
        assert np.abs(x - Z20 ** np.array(f)).max() < 1e-12
        assert f == [(E[10 + col, 0] - E[10 + col, k]) % 20 for k in range(10)]
        # complex check of the exact system at x: U1 rows equal 10, U2 row col equals 100
        val = np.array([sum(Z20 ** ((E[j, k] - E[j, l]) % 20) * x[k] * np.conj(x[l]) for k in range(10) for l in range(10))
                        for j in range(20)])
        assert np.abs(val[:10] - 10).max() < 1e-9 and abs(val[10 + col] - 100) < 1e-9
        info[o["id"]] = dict(pins=[[k, f[k]] for k in range(1, 5)], control_column=col)
        for e in EMB:
            resid = modp_residuals(E, e["p"], e["r"], f)
            assert all(v == 0 for v in resid[:10]), resid     # U0+U1 equations vanish mod p at the U2-column point
            assert resid[10 + col] == 90 % e["p"]
            name = "o%02d_%s" % (o["id"], e["tag"])
            fn = os.path.join(msdir, name + ".ms")
            open(fn, "w").write(ms_text(E, e["p"], e["r"], range(20)))
            jobs.append((name, fn))
            cname = "o%02d_ctrl_%s" % (o["id"], e["tag"])
            fn = os.path.join(msdir, cname + ".ms")
            open(fn, "w").write(ms_text(E, e["p"], e["r"], range(10), pins=[(k, f[k]) for k in range(1, 5)]))
            jobs.append((cname, fn))
    # order: all triple runs for r0, r1, r2 first, then controls r0, then the rest
    def prio(j):
        n = j[0]
        tag = int(n[-1])
        ctrl = "_ctrl_" in n
        return (0 if not ctrl and tag <= 2 else 1 if ctrl and tag == 0 else 2 if ctrl and tag <= 2 else 3, n)
    jobs.sort(key=prio)
    with open(os.path.join(outdir, "jobs.txt"), "w") as fh:
        for name, fn in jobs:
            fh.write("%s %s %s %s\n" % (name, fn, fn[:-3] + ".out", fn[:-3] + ".log"))
    json.dump(dict(embeddings=EMB, controls=info), open(os.path.join(outdir, "gb_info.json"), "w"))
    print("wrote %d msolve inputs; job list %s" % (len(jobs), os.path.join(outdir, "jobs.txt")))


# ---------------------------------------------------------------- collect
def parse_ms(out_fn):
    if not os.path.exists(out_fn):
        return dict(result="MISSING")
    s = open(out_fn).read().strip()
    if not s:
        return dict(result="EMPTY")
    if s.startswith("[-1]"):
        return dict(result="[-1]")
    if s.startswith("[1,"):
        return dict(result="POSDIM", raw=s[:80])
    if s.startswith("[0,"):
        toks = s.replace("[", " ").replace("]", " ").replace(",", " ").split()
        try:
            if toks[1] == "1":                      # [0, [1, [] ]] : over Q, no real solutions (should not occur mod p)
                return dict(result="SOL", raw=s[:80])
            return dict(result="SOL", deg=int(toks[3]))
        except Exception:
            return dict(result="SOL", raw=s[:80])
    return dict(result="OTHER", raw=s[:80])


def fmt(x):
    return "%.4g" % x


def galois_map(O):
    """Galois automorphism zeta20 -> zeta20^17 (omega -> omega^2, i fixed) sends G_t to G_2t (up to column perm and a sign)
    and fixes the qubit states, so it maps the triple of l to the triple of 2l (label-wise).  Check on the exponent level that the
    complexified system of the image is exactly the conjugate system: every row of 17*E(rep) equals a row of E(image) + const."""
    where = {tuple(m): o["id"] for o in O["orbits"] for m in o["members"]}
    mul2 = [0] + [1 + (2 * t) % 5 for t in range(5)]
    out = []
    for o in O["orbits"]:
        rep = tuple(o["rep"])
        img = tuple(mul2[a] for a in rep)
        _, E = checks(rep)
        _, E2 = checks(img)
        # sigma(G_t) = -G_2t with columns j -> 2j (sigma(sqrt5) = -sqrt5); sigma(I) = I; qubit states fixed (sqrt2 fixed).
        # Hence U0 column (h, j) -> (h, 2j) with sign -1 (exponent +10) if label l(Z,h) is finite.
        tau = [h * 5 + ((2 * j) % 5 if rep[h] else j) for h in range(2) for j in range(5)]
        bsh = np.array([10 if rep[h] else 0 for h in range(2) for j in range(5)])
        G17 = (17 * E + bsh[None, :]) % 20
        ok = all(any(len(set(((E2[jj, tau] - G17[j]) % 20).tolist())) == 1 for jj in range(20)) for j in range(20))
        out.append(dict(id=o["id"], image=lname(img), image_orbit=where[img], exponent_rows_match=bool(ok)))
    return out


def cmd_collect(outdir, prefix):
    O = json.load(open(os.path.join(outdir, "orbits.json")))
    N = json.load(open(os.path.join(outdir, "numeric.json"))) if os.path.exists(os.path.join(outdir, "numeric.json")) else None
    GI = json.load(open(os.path.join(outdir, "gb_info.json")))
    status = {}
    sf = os.path.join(outdir, "jobs.txt.status.jsonl")
    if os.path.exists(sf):
        for line in open(sf):
            d = json.loads(line)
            status[d["name"]] = d
    EMB = GI["embeddings"]
    rows = []
    for o in O["orbits"]:
        i = o["id"]
        row = dict(id=i, rep=[LAB[a] for a in o["rep"]], rep_name=o["rep_name"], type=o["type"], size=o["size"])
        if N:
            row["checks"] = N["checks"][str(i)]
            fr = [r for r in N["fmin"] if r["orbit"] == i]
            rep = [r for r in fr if r["role"] == "rep"]
            row["fmin_rep"] = {r["ref"]: {k: r[k] for k in ("Fmin", "q10", "q50", "hits_min", "nstarts", "maxdev_at_best",
                                                             "distinct_minima")} for r in rep}
            sig_rep = sorted(r["Fmin"] for r in rep)
            val = []
            for ell in sorted({tuple(r["ell"]) for r in fr if r["role"] == "member"}):
                mm = sorted(r["Fmin"] for r in fr if r["role"] == "member" and tuple(r["ell"]) == ell)
                val.append(dict(member=lname(ell), sorted_Fmin=mm,
                                agree=bool(np.allclose(mm, sig_rep, atol=1e-5, rtol=0))))
            row["fmin_orbit_validation"] = dict(rep_sorted_Fmin=sig_rep, members=val)
        ms = {}
        for e in EMB:
            for kind, name in (("triple", "o%02d_%s" % (i, e["tag"])), ("control", "o%02d_ctrl_%s" % (i, e["tag"]))):
                st = status.get(name)
                d = parse_ms(os.path.join(outdir, "ms", name + ".out")) if st else dict(result="NOT RUN")
                if st:
                    d.update(rc=st["rc"], wall=round(st["wall"], 1), maxrss_mb=st.get("maxrss_mb"))
                    if st["rc"] == 124:
                        d["result"] = "TIMEOUT"
                    elif st["rc"] != 0 and d["result"] != "[-1]":
                        d["result"] = "ERROR(rc=%d)" % st["rc"] if d["result"] in ("EMPTY", "MISSING") else d["result"]
                    elif st["rc"] != 0:
                        d["result"] = "ERROR(rc=%d)" % st["rc"]       # never trust [-1] from a failed process
                d.update(p=e["p"], r=e["r"], k=e["k"])
                ms.setdefault(kind, {})[e["tag"]] = d
        row["msolve"] = ms
        row["control_pins"] = GI["controls"][str(i)]
        rows.append(row)
    summ = dict(n_orbits=len(rows),
                n_triple_minus1_all_run=sum(1 for r in rows if r["msolve"]["triple"] and all(
                    v["result"] == "[-1]" for v in r["msolve"]["triple"].values() if v["result"] != "NOT RUN") and any(
                    v["result"] != "NOT RUN" for v in r["msolve"]["triple"].values())))
    ctrl_all = [v["result"] for r in rows for v in r["msolve"]["control"].values() if v["result"] != "NOT RUN"]
    trip_all = [v["result"] for r in rows for v in r["msolve"]["triple"].values() if v["result"] != "NOT RUN"]
    summ.update(n_triple_runs=len(trip_all), n_triple_runs_minus1=trip_all.count("[-1]"),
                n_control_runs=len(ctrl_all), n_control_runs_SOL=ctrl_all.count("SOL"),
                n_control_runs_minus1=ctrl_all.count("[-1]"))
    if N:
        summ["min_Fmin_over_orbits_and_refs"] = min(r["fmin_rep"][b]["Fmin"] for r in rows for b in "ZXY")
    GAL = galois_map(O)
    out = dict(summary=summ, n_assignments=O["n_assignments"], by_type=O["by_type"], generators=O["generators"],
               qubit_group_order=O["qubit_group_order"], c5_group_order=O["c5_group_order"], embeddings=EMB,
               galois_zeta20_to_zeta20_17=GAL, orbits=rows)
    json.dump(out, open(prefix + ".json", "w"), indent=1)
    # markdown
    L = []
    L.append("# Mutually unbiased product triples in C^2 (x) C^5: orbit scan\n")
    L.append("Generated by `scripts/product_triples_all.py collect` from `%s` on %s.\n" % (outdir, time.strftime("%Y-%m-%d %H:%M")))
    L.append("Assignments: %d (by type %s). Orbits: %d.\n" % (O["n_assignments"], O["by_type"], len(rows)))
    L.append("Labels: inf = I_5, t = G_t (t in F5). Basis b in {Z,X,Y}: `b:l(b,0),l(b,1)` means [|0_b>(x)G_l(b,0), |1_b>(x)G_l(b,1)].\n")
    L.append("\n## Summary\n")
    L.append("- Orbits: %d. msolve triple runs: %d, of which `[-1]`: %d. Orbits with `[-1]` for every tested prime/embedding: %d/%d." % (
        len(rows), summ["n_triple_runs"], summ["n_triple_runs_minus1"], summ["n_triple_minus1_all_run"], len(rows)))
    L.append("- Pinned solvable controls: %d runs, %d returned a solution parametrization, %d returned `[-1]` (must be 0)." % (
        summ["n_control_runs"], summ["n_control_runs_SOL"], summ["n_control_runs_minus1"]))
    if N:
        L.append("- Smallest numerical F_min over all orbits and reference bases: %.6g (F = 0 iff a common unbiased vector exists)." %
                 summ["min_Fmin_over_orbits_and_refs"])
    L.append("- Status: evidence only. A modular `[-1]` is not a proof over Q(zeta20); F_min > 0 from random starts is not a proof either.\n")
    L.append("msolve embeddings (t -> r = r0^k mod p): " + "; ".join("%s: p=%d, r0=%d, k=%d, r=%d" % (e["tag"], e["p"], e["r0"], e["k"], e["r"]) for e in EMB) + "\n")
    L.append("\n## Orbit table\n")
    L.append("F_min(ref) = min over vectors unbiased to basis `ref` of sum over the other 20 vectors of (10p-1)^2 (representative: 2000 random BFGS starts per ref; orbit-check members: 500 per ref). "
             "msolve column: result per embedding (`[-1]` = no solution over the algebraic closure of F_p). Control: pinned solvable system (U0+U1 equations + z1..z4 pinned to a column of U2); must NOT be `[-1]`.\n")
    hdr = "| # | Z: l0,l1 | X: l0,l1 | Y: l0,l1 | type | size | F_min ref Z | F_min ref X | F_min ref Y | orbit F check | " + \
          " | ".join("msolve %s" % e["tag"] for e in EMB) + " | controls |"
    L.append(hdr)
    L.append("|" + "---|" * (hdr.count("|") - 1))
    for r in rows:
        lab = r["rep"]
        fz = fx = fy = chk = "-"
        if "fmin_rep" in r:
            fz, fx, fy = (fmt(r["fmin_rep"][b]["Fmin"]) for b in "ZXY")
            vs = r["fmin_orbit_validation"]["members"]
            chk = "%d/%d agree" % (sum(v["agree"] for v in vs), len(vs)) if vs else "n/a (size 1)"
        mcells = []
        for e in EMB:
            d = r["msolve"]["triple"][e["tag"]]
            mcells.append(d["result"] + ("" if d["result"] == "NOT RUN" else " (%ss)" % d.get("wall")) +
                          (" deg %d" % d["deg"] if "deg" in d else ""))
        cc = []
        for e in EMB:
            d = r["msolve"]["control"][e["tag"]]
            if d["result"] != "NOT RUN":
                cc.append("%s:%s%s" % (e["tag"], d["result"], " deg %d" % d["deg"] if "deg" in d else ""))
        L.append("| %d | %s,%s | %s,%s | %s,%s | %s | %d | %s | %s | %s | %s | %s | %s |" % (
            r["id"], lab[0], lab[1], lab[2], lab[3], lab[4], lab[5], r["type"], r["size"], fz, fx, fy, chk,
            " | ".join(mcells), "; ".join(cc) if cc else "-"))
    if N:
        L.append("\n## Numerical details (representatives, ref Z)\n")
        L.append("| # | checks (unitary / MU / zeta20 err) | F_min | hits within 1e-6 of min | q10 | q50 | max abs(10p-1) at best | first distinct local minima (value x count) |")
        L.append("|---|---|---|---|---|---|---|---|")
        for r in rows:
            c = r["checks"]
            z = r["fmin_rep"]["Z"]
            L.append("| %d | %.1e / %.1e / %.1e | %.6g | %d/%d | %.4g | %.4g | %.3g | %s |" % (
                r["id"], c["unitary_err"], c["mu_err"], c["zeta20_err"], z["Fmin"], z["hits_min"], z["nstarts"], z["q10"],
                z["q50"], z["maxdev_at_best"], ", ".join("%.6g x%d" % (a, b) for a, b in z["distinct_minima"][:5])))
    L.append("\n## Symmetries used and their validation\n")
    for g in O["generators"]:
        L.append("- **%s**: positions (Z0,Z1,X0,X1,Y0,Y1) -> %s; labels (inf,0,1,2,3,4) -> %s; verified on all %d assignments "
                 "(transformed triple equals the relabelled triple up to column permutations and phases, bijectively on the 3 bases), failures %d." % (
                     g["name"], ",".join(g["sigma"]), ",".join(g["pi"]), g["verified_on"], g["failures"]))
    L.append("- Group orders: qubit Clifford (H,S) acts on the 6 stabilizer states as a group of order %d (octahedral rotations; "
             "it induces every permutation of the three bases Z,X,Y, so permuting the bases of the triple is included); "
             "C5 Clifford (F, P, M2) acts on the 6 labels as a group of order %d. Complex conjugation K (antiunitary) is added; "
             "it maps common unbiased vectors to common unbiased vectors." % (O["qubit_group_order"], O["c5_group_order"]))
    if N:
        nag = sum(v["agree"] for r in rows for v in r["fmin_orbit_validation"]["members"])
        ntot = sum(len(r["fmin_orbit_validation"]["members"]) for r in rows)
        L.append("- F_min orbit check: for every orbit, up to 2 random other members; the sorted triple (F_min ref Z, ref X, ref Y) "
                 "of each member must equal that of the representative within 1e-5 (a symmetry may move the reference basis). "
                 "Agreement: %d/%d." % (nag, ntot))
    L.append("\n## Galois conjugation (remark on independence of the msolve evidence)\n")
    L.append("The automorphism zeta20 -> zeta20^17 of Q(zeta20) (omega -> omega^2, i fixed) maps G_t to G_2t up to column permutation and sign and "
             "fixes the six qubit states, so it maps the triple of l to the triple of 2l. On the exponent level (checked below) the complexified "
             "system of the image is exactly the Galois conjugate of the system of the representative. Emptiness over the algebraic closure is "
             "Galois invariant (the check allows the predicted permutation/sign of the U0 columns and a constant per row), so Galois-conjugate orbits must get the same exact verdict, and running orbit A with embedding r^17 is the same "
             "computation as running its image with r. The real question (w = conj z, F_min) is NOT Galois invariant: the F_min values of "
             "conjugate orbits differ.\n")
    L.append("| orbit | image under t -> 2t | image orbit | exponent rows match |")
    L.append("|---|---|---|---|")
    for g in GAL:
        L.append("| %d | %s | %d | %s |" % (g["id"], g["image"], g["image_orbit"], g["exponent_rows_match"]))
    L.append("\n## Reproduce (on school-server, in ~/mub10)\n")
    L.append("```")
    L.append("PY=~/miniforge3/envs/mub10/bin/python")
    L.append("$PY -I scripts/product_triples_all.py enum %s        # assignments, symmetry verification, orbits" % outdir)
    L.append("$PY -I scripts/product_triples_all.py numeric %s 8   # checks + F_min (about 75 s with 8 workers)" % outdir)
    L.append("$PY -I scripts/product_triples_all.py gb %s          # msolve mod-p inputs + pinned controls, %s/jobs.txt" % (outdir, outdir))
    L.append("$PY -I scripts/product_triples_runms.py %s/jobs.txt 4 16   # msolve -t 2, ulimit -v 12000000, timeout 1200, <=4 parallel (about 3 min)" % outdir)
    L.append("$PY -I scripts/product_triples_all.py collect %s %s" % (outdir, prefix))
    L.append("```")
    L.append("Inputs/outputs: `%s/ms/oNN_rK.{ms,out,log}` (triple), `%s/ms/oNN_ctrl_rK.{ms,out,log}` (control), run status `%s/jobs.txt.status.jsonl`." % (outdir, outdir, outdir))
    L.append("Cross-check: `%s/ms/o08_r0.ms` and `o08_ctrl_r0.ms` (orbit 8 = the fully indirect triple of E46/E48) are byte-identical to the earlier "
             "`runs/gb/triple2_modp.ms` and `runs/gb/ctrl3_modp.ms`." % outdir)
    open(prefix + ".md", "w").write("\n".join(L) + "\n")
    print("wrote %s.md / .json" % prefix)


if __name__ == "__main__":
    cmd = sys.argv[1]
    outdir = sys.argv[2] if len(sys.argv) > 2 else "runs/ptall"
    if cmd == "enum":
        cmd_enum(outdir)
    elif cmd == "numeric":
        cmd_numeric(outdir, int(sys.argv[3]) if len(sys.argv) > 3 else 8)
    elif cmd == "gb":
        cmd_gb(outdir)
    elif cmd == "collect":
        cmd_collect(outdir, sys.argv[3] if len(sys.argv) > 3 else "results/product_triples_scan")
    else:
        raise SystemExit(__doc__)


==> anc/scripts/rank_cert.py <==
#!/usr/bin/env python
"""Astra-B round-5 rank certificate for strong unextendibility of an MU product triple in C^2 (x) C^5.

R = F_p[c, z_0..z_9, w_0..w_9] / (z_k w_k - c), graded by bidegree (n, n).  Generators (bidegree (1,1)):
    f_g = sum_{k != l} C_{g,k} C_{g,l}^{-1} z_k w_l,   C = sqrt10 [U1^* U0 ; U2^* U0] = zeta20^E  (g = 0..19).
A physical common unbiased vector gives z = sqrt10 U0^* psi, w = conj z, c = 1 with all f_g = 0, so an identity
c^n = sum_g q_g f_g in R (over K = Q(zeta20)) is a contradiction.  The Weyl group W = <A = I(x)X5, B = I(x)Z5> (order 25)
acts on R by monomial substitutions and preserves span{f_g}; c^n is W-invariant, so it suffices that the W-invariant
part of the image, spanned by F_psi * R_{n-1,n-1}^{psi^-1} (F_psi = psi-isotypic generator combinations), is the whole
invariant subspace R_{n,n}^W.  We test this by a rank computation over F_p (zeta20 -> r).  rank = dim R_{n,n}^W mod one
prime implies a nonzero minor over K, hence surjectivity over K, hence the identity exists in characteristic 0.
Usage: python rank_cert.py <rep inf,0,1,2,3,4> <n> [p r]
"""
import sys, os, itertools, time
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import product_triples_all as PA

T0 = time.time()

def log(*a):
    print("[%6.1fs]" % (time.time() - T0), *a, flush=True)

def zeta_exp(M, tol=1e-9):
    """matrix of 20th roots of unity (times a positive scale) -> exponents mod 20"""
    E = np.rint(np.angle(M) / (2 * np.pi / 20)).astype(int) % 20
    return E

def monomial_action(U0, W):
    """psi -> (I2 (x) W) psi gives z -> M z with M = U0^* (I2 (x) W) U0 monomial.  As a substitution in polynomials,
    z_i -> (M z)_i = M[i, sig(i)] z_sig(i) and w_i -> conj(M[i, sig(i)]) w_sig(i).  Returns (sig, phase exponents)."""
    M = U0.conj().T @ np.kron(np.eye(2), W) @ U0
    sig = np.argmax(np.abs(M), axis=1)           # row i -> its unique nonzero column sig[i]
    for i in range(10):
        assert abs(abs(M[i, sig[i]]) - 1) < 1e-9, "not monomial"
    assert sorted(sig) == list(range(10))
    vals = np.array([M[i, sig[i]] for i in range(10)])
    ph = zeta_exp(vals)
    assert np.abs(vals - np.exp(2j * np.pi * ph / 20)).max() < 1e-9
    return sig, ph

def main():
    args = [a for a in sys.argv[1:] if not a.startswith("--")]
    rep = args[0].split(","); n = int(args[1])
    p, r = (int(args[2]), int(args[3])) if len(args) > 3 else (1073741741, 95182621)
    assert pow(r, 20, p) == 1 and (pow(r, 8, p) - pow(r, 6, p) + pow(r, 4, p) - pow(r, 2, p) + 1) % p == 0
    zp = [pow(r, e, p) for e in range(20)]
    ell = [0 if x == "inf" else int(x) + 1 for x in rep]
    U = PA.triple(ell)
    import exact_tables as ET
    C = np.vstack([U[1].conj().T @ U[0], U[2].conj().T @ U[0]]) * np.sqrt(10)
    E = np.array(ET.exponent_table(args[0]), dtype=int)          # exact integer formulas
    assert np.abs(C - np.exp(2j * np.pi * E / 20)).max() < 1e-12, "exact table disagrees with the numerical triple"
    # Weyl generators on C^5
    X5 = np.roll(np.eye(5), 1, axis=0); Z5 = np.diag(np.exp(2j * np.pi * np.arange(5) / 5))
    acts = []
    for a in range(5):
        for b in range(5):
            Wm = np.linalg.matrix_power(X5, a) @ np.linalg.matrix_power(Z5, b)
            sig_n, ph_n = monomial_action(U[0], Wm)                  # numerical cross-check only
            sig, ph = ET.weyl_substitution(args[0], a, b)            # exact integer formulas
            assert list(sig) == list(sig_n) and list(np.array(ph) % 20) == list(np.array(ph_n) % 20), "Weyl action mismatch"
            acts.append(((a, b), (np.array(sig), np.array(ph))))
    log("orbit %s: exact exponent table and exact Weyl actions (25 elements), both cross-checked numerically" % args[0])

    # ---- normal monomials of R_{m,m}: (h, alpha, beta) with alpha_k beta_k = 0
    def basis(m):
        out = []
        for h in range(m, -1, -1):
            d = m - h
            for A in itertools.combinations_with_replacement(range(10), d):
                al = [0] * 10
                for k in A: al[k] += 1
                free = [k for k in range(10) if al[k] == 0]
                for B in itertools.combinations_with_replacement(free, d):
                    be = [0] * 10
                    for k in B: be[k] += 1
                    out.append((h, tuple(al), tuple(be)))
        return out
    def nf(h, al, be):
        mn = [min(x, y) for x, y in zip(al, be)]
        return (h + sum(mn), tuple(x - m for x, m in zip(al, mn)), tuple(y - m for y, m in zip(be, mn)))

    # action of a Weyl element on a monomial: z_k -> mu_k z_{sig k}, w_k -> mu_k^-1 w_{sig k}  (substitution z -> M z)
    def act_mono(act, mono):
        perm, ph = act
        h, al, be = mono
        e = 0; al2 = [0] * 10; be2 = [0] * 10
        for k in range(10):
            if al[k]: al2[perm[k]] += al[k]; e += ph[k] * al[k]
            if be[k]: be2[perm[k]] += be[k]; e -= ph[k] * be[k]
        return (h, tuple(al2), tuple(be2)), e % 20

    def char_subspace(monos, chi):
        """basis (list of {mono: coef}) of the chi-isotypic part, chi = (s, t): A^a B^b acts by zeta5^{s a + t b}"""
        idx = {m: i for i, m in enumerate(monos)}
        seen = set(); vecs = []
        for m in monos:
            if m in seen: continue
            v = {}
            orbit = set()
            for (a, b), act in acts:
                m2, e = act_mono(act, m)
                orbit.add(m2)
                # projector: (1/25) sum_g chi(g)^-1 g.m ; chi(g) = zeta20^{4(s a + t b)}
                ee = (e - 4 * (chi[0] * a + chi[1] * b)) % 20
                v[m2] = (v.get(m2, 0) + zp[ee]) % p
            seen |= orbit
            v = {k: x for k, x in v.items() if x}
            if v: vecs.append(v)
        return vecs

    chars = [(s, t) for s in range(5) for t in range(5)]
    Bn = basis(n); Bn1 = basis(n - 1); B11 = basis(1)
    log("dim R_{%d,%d} = %d, dim R_{%d,%d} = %d, dim R_{1,1} = %d" % (n, n, len(Bn), n - 1, n - 1, len(Bn1), len(B11)))
    # generators as vectors in R_{1,1}
    gens = []
    for g in range(20):
        v = {}
        for k in range(10):
            for l in range(10):
                if k != l:
                    al = [0] * 10; be = [0] * 10; al[k] = 1; be[l] = 1
                    v[(0, tuple(al), tuple(be))] = zp[(E[g, k] - E[g, l]) % 20]
        gens.append(v)
    # isotypic components of span{f_g}: project every generator, keep a linearly independent set per character
    def proj(vec, chi):
        out = {}
        for (a, b), act in acts:
            for m, x in vec.items():
                m2, e = act_mono(act, m)
                ee = (e - 4 * (chi[0] * a + chi[1] * b)) % 20
                out[m2] = (out.get(m2, 0) + x * zp[ee]) % p
        return {k: x for k, x in out.items() if x}
    def indep(vecs):
        keys = sorted({k for v in vecs for k in v})
        if not keys: return []
        kid = {k: i for i, k in enumerate(keys)}
        Mx = np.zeros((len(vecs), len(keys)), dtype=np.int64)
        for i, v in enumerate(vecs):
            for k, x in v.items(): Mx[i, kid[k]] = x
        piv_rows = rank_mod(Mx.copy(), p, return_rows=True)
        return [vecs[i] for i in piv_rows]
    Fchar = {}
    for chi in chars:
        Fchar[chi] = indep([proj(gv, chi) for gv in gens])
    # soundness: every projected generator combination must lie in span{f_g} (W-invariance of the generator span)
    def rank_of(vecs):
        keys = sorted({k for v in vecs for k in v}); kid = {k: i for i, k in enumerate(keys)}
        Mx = np.zeros((len(vecs), len(keys)), dtype=np.int64)
        for i, v in enumerate(vecs):
            for k, x in v.items(): Mx[i, kid[k]] = x
        return rank_mod(Mx, p)
    rg = rank_of(gens); allF = [v for vs in Fchar.values() for v in vs]
    assert rank_of(gens + allF) == rg and len(allF) == rg, "generator span not W-invariant / isotypic split wrong"
    log("generator span: rank %d, W-invariant, isotypic decomposition complete" % rg)
    log("generator isotypic dims:", {chi: len(v) for chi, v in Fchar.items() if v}, "total", sum(len(v) for v in Fchar.values()))
    # invariant target subspace and columns
    inv = char_subspace(Bn, (0, 0))
    log("dim R_{%d,%d}^W = %d" % (n, n, len(inv)))
    sub1 = {chi: char_subspace(Bn1, chi) for chi in chars}
    cols = []
    for psi, Fs in Fchar.items():
        if not Fs: continue
        need = ((-psi[0]) % 5, (-psi[1]) % 5)
        for F in Fs:
            for q in sub1[need]:
                v = {}
                for m1, x1 in F.items():
                    for m2, x2 in q.items():
                        m = nf(m1[0] + m2[0], tuple(a + b for a, b in zip(m1[1], m2[1])), tuple(a + b for a, b in zip(m1[2], m2[2])))
                        v[m] = (v.get(m, 0) + x1 * x2) % p
                cols.append({k: x for k, x in v.items() if x})
    log("columns: %d" % len(cols))
    # express everything in coordinates of the invariant subspace via one representative monomial per invariant vector
    rep_of = []
    for v in inv:
        mrep = min(v); rep_of.append((mrep, v[mrep]))
    rows = len(inv)
    Mx = np.zeros((len(cols), rows), dtype=np.int64)
    for j, v in enumerate(cols):
        for i, (mrep, c0) in enumerate(rep_of):
            x = v.get(mrep, 0)
            if x: Mx[j, i] = x * pow(c0, -1, p) % p
    # consistency: each column must lie in the invariant span (spot-check 20 columns exactly)
    for j in range(len(cols)):                     # every column (audit hardening; was a 20-column spot check)
        recon = {}
        for i, (mrep, c0) in enumerate(rep_of):
            if Mx[j, i]:
                for k, x in inv[i].items():
                    recon[k] = (recon.get(k, 0) + int(Mx[j, i]) * x) % p
        recon = {k: x for k, x in recon.items() if x}
        assert recon == cols[j], "column %d not in the invariant span (construction error)" % j
    # the target c^n must be invariant and in coordinates
    target = (n, tuple([0] * 10), tuple([0] * 10))
    assert any(target in v for v in inv)
    if "--cpp" in sys.argv:                        # dense C++ rank (rankmodp) for the large n=4 systems
        import subprocess, tempfile
        fn = tempfile.mktemp(suffix=".bin", dir=os.environ.get("TMPDIR", "/tmp"))
        A = np.ascontiguousarray(Mx.T % p).astype(np.uint32)      # rows = invariant coordinates
        with open(fn, "wb") as fh:
            fh.write(np.array([A.shape[0], A.shape[1], p], dtype=np.int64).tobytes()); fh.write(A.tobytes())
        log("matrix %d x %d written, running rankmodp" % A.shape)
        out = subprocess.run([os.path.join(os.path.dirname(os.path.abspath(__file__)), "rankmodp"), fn], capture_output=True, text=True).stdout
        os.remove(fn)
        rk = int(out.split()[1]); log(out.strip())
    else:
        rk = rank_mod(Mx, p)
    if rk == rows:                                 # export a square witness: the pivot columns, re-ranked independently
        import hashlib, json, subprocess, tempfile
        piv = rank_mod(Mx.copy(), p, return_rows=True)
        S = np.ascontiguousarray(Mx[piv, :] % p).astype(np.uint32)   # rows x rows, rows = selected columns
        wd = os.path.join(os.path.dirname(os.path.abspath(__file__)), "..", "runs", "rank_witness"); os.makedirs(wd, exist_ok=True)
        tag = "%s_n%d" % (args[0].replace(",", "-"), n)
        fn = os.path.join(wd, tag + ".bin")
        with open(fn, "wb") as fh:
            fh.write(np.array([S.shape[0], S.shape[1], p], dtype=np.int64).tobytes()); fh.write(S.tobytes())
        out = subprocess.run([os.path.join(os.path.dirname(os.path.abspath(__file__)), "rankmodp"), fn], capture_output=True, text=True)
        assert out.returncode == 0, "rankmodp failed"
        rk2 = int(out.stdout.split()[1])
        h = hashlib.sha256(open(fn, "rb").read()).hexdigest()
        json.dump({"rep": args[0], "n": n, "p": p, "zeta20": r, "invariant_dim": rows, "columns": len(cols),
                   "selected_columns": [int(x) for x in piv], "square_rank_cpp": rk2, "witness_sha256": h},
                  open(os.path.join(wd, tag + ".json"), "w"), indent=1)
        log("witness: %d x %d square submatrix, independent C++ rank %d, sha256 %s" % (S.shape[0], S.shape[1], rk2, h[:16]))
        assert rk2 == rows, "square witness is singular"
    log("RESULT orbit %s n=%d: rank %d of %d (invariant dim) ; columns %d ; %s" % (
        sys.argv[1], n, rk, rows, len(cols), "FULL RANK -> certificate exists over K" if rk == rows else "not full rank"))

def rank_mod(M, p, return_rows=False):
    """rank of an integer matrix mod p by row reduction (rows are vectors); optionally the pivot row indices"""
    M = M % p
    nr, nc = M.shape
    rk = 0; piv_rows = []
    order = list(range(nr))
    for c in range(nc):
        if rk == nr: break
        nz = np.nonzero(M[rk:, c])[0]
        if len(nz) == 0: continue
        i = rk + nz[0]
        if i != rk:
            M[[rk, i]] = M[[i, rk]]; order[rk], order[i] = order[i], order[rk]
        inv = pow(int(M[rk, c]), -1, p)
        M[rk] = (M[rk] * inv) % p
        below = np.nonzero(M[rk + 1:, c])[0] + rk + 1
        if len(below):
            f = M[below, c].copy()
            # (f * M[rk]) mod p without overflow: split M[rk] into 15-bit halves
            lo = M[rk] & 0x7FFF; hi = M[rk] >> 15
            M[below] = (M[below] - ((f[:, None] * hi[None, :]) % p * 32768 + f[:, None] * lo[None, :]) % p) % p
        piv_rows.append(order[rk]); rk += 1
    return piv_rows if return_rows else rk

if __name__ == "__main__":
    main()


==> anc/scripts/rankmodp.cpp <==
// rankmodp.cpp -- rank of a dense matrix over F_p (p < 2^31) by Gaussian elimination, OpenMP over rows.
// Input (binary, little endian): int64 nrows, int64 ncols, int64 p, then nrows*ncols uint32 entries (row major, < p).
// Output: "RANK r" on stdout.
// Build: g++ -O3 -march=native -fopenmp -std=c++17 rankmodp.cpp -o rankmodp
#include <bits/stdc++.h>
using namespace std;
typedef uint64_t u64; typedef uint32_t u32;
static u64 powmod(u64 a, u64 e, u64 p) { u64 r = 1; a %= p; while (e) { if (e & 1) r = r * a % p; a = a * a % p; e >>= 1; } return r; }
int main(int argc, char** argv) {
    if (argc < 2) { fprintf(stderr, "usage: rankmodp <matrix.bin>\n"); return 2; }
    FILE* f = fopen(argv[1], "rb"); if (!f) { perror("open"); return 2; }
    int64_t nr, nc, pp; if (fread(&nr, 8, 1, f) != 1 || fread(&nc, 8, 1, f) != 1 || fread(&pp, 8, 1, f) != 1) return 3;
    u64 p = (u64)pp;
    vector<u32> M((size_t)nr * nc);
    if (fread(M.data(), 4, M.size(), f) != M.size()) { fprintf(stderr, "short read\n"); return 3; }
    fclose(f);
    auto t0 = chrono::steady_clock::now();
    int64_t rk = 0;
    for (int64_t c = 0; c < nc && rk < nr; c++) {
        int64_t piv = -1;
        for (int64_t i = rk; i < nr; i++) if (M[(size_t)i * nc + c]) { piv = i; break; }
        if (piv < 0) continue;
        if (piv != rk) for (int64_t j = c; j < nc; j++) swap(M[(size_t)piv * nc + j], M[(size_t)rk * nc + j]);
        u32* R = &M[(size_t)rk * nc];
        u64 inv = powmod(R[c], p - 2, p);
        for (int64_t j = c; j < nc; j++) R[j] = (u32)((u64)R[j] * inv % p);
        #pragma omp parallel for schedule(static)
        for (int64_t i = rk + 1; i < nr; i++) {
            u32* Ri = &M[(size_t)i * nc];
            u64 fct = Ri[c];
            if (!fct) continue;
            u64 m = p - fct;
            for (int64_t j = c; j < nc; j++) Ri[j] = (u32)((Ri[j] + m * R[j]) % p);
        }
        rk++;
        if (rk % 500 == 0) { fprintf(stderr, "  pivots %lld  %.1fs\n", (long long)rk, chrono::duration<double>(chrono::steady_clock::now() - t0).count()); }
    }
    printf("RANK %lld of %lld x %lld  (%.1fs)\n", (long long)rk, (long long)nr, (long long)nc, chrono::duration<double>(chrono::steady_clock::now() - t0).count());
    return 0;
}


==> anc/scripts/verify_cert.py <==
#!/usr/bin/env python
"""Independent verifier for a finite-field Nullstellensatz certificate 1 = sum_v h_v g_v (mod p).
Reads the generators g_v from an msolve input file (vars / p / polys) and the cofactors h_v (one polynomial per line,
Singular output, same order) and expands the sum with plain Python integer arithmetic.  No Groebner software.
Exit code 0 and 'CERTIFICATE OK' iff the expansion equals the constant 1 modulo p.
Usage: python verify_cert.py <chart.ms> <cofactors.txt>
"""
import sys, re

def parse_poly(s, idx, p):
    """sum of terms c*x1^e*x2*..., c an integer (possibly absent), returns {exponent tuple: coef mod p}"""
    s = s.replace(" ", "").replace("\n", "")
    if s in ("", "0"):
        return {}
    terms = re.findall(r"[+-]?[^+-]+", s)
    n = len(idx)
    out = {}
    for t in terms:
        sign = -1 if t[0] == "-" else 1
        t = t.lstrip("+-")
        coef = 1
        e = [0] * n
        for f in t.split("*"):
            if not f:
                continue
            if f[0].isdigit():
                if "/" in f:
                    a, b = f.split("/"); coef = coef * int(a) * pow(int(b), -1, p) % p
                else:
                    coef = coef * int(f) % p
            else:
                if "^" in f:
                    v, k = f.split("^"); e[idx[v]] += int(k)
                else:
                    e[idx[f]] += 1
        key = tuple(e)
        out[key] = (out.get(key, 0) + sign * coef) % p
    return {k: v for k, v in out.items() if v}

def mul_acc(acc, a, b, p):
    for ka, va in a.items():
        for kb, vb in b.items():
            k = tuple(x + y for x, y in zip(ka, kb))
            acc[k] = (acc.get(k, 0) + va * vb) % p

def main():
    ms, cof = sys.argv[1], sys.argv[2]
    lines = open(ms).read().split("\n")
    V = [v.strip() for v in lines[0].split(",")]
    p = int(lines[1])
    idx = {v: i for i, v in enumerate(V)}
    gens = [parse_poly(q, idx, p) for q in "\n".join(lines[2:]).strip().split(",\n") if q.strip()]
    hs = [parse_poly(l, idx, p) for l in open(cof).read().strip().split("\n")]
    if len(hs) != len(gens):
        print("MISMATCH: %d generators, %d cofactors" % (len(gens), len(hs))); sys.exit(2)
    acc = {}
    for g, h in zip(gens, hs):
        mul_acc(acc, g, h, p)
    acc = {k: v for k, v in acc.items() if v}
    one = tuple([0] * len(V))
    ok = acc == {one: 1}
    print("%s: p=%d, %d generators, %d cofactor terms, result %s" % (
        "CERTIFICATE OK" if ok else "CERTIFICATE FAILED", p, len(gens), sum(len(h) for h in hs),
        "1" if ok else "%d nonzero terms" % len(acc)))
    sys.exit(0 if ok else 1)

if __name__ == "__main__":
    main()


==> anc/scripts/verify_manifest.py <==
#!/usr/bin/env python
"""Manifest verification for the product-triple theorem (Astra-B round-6 audit, BLOCKING items 1-2).

For every orbit representative in scripts/orbit_reps.txt:
  * regenerate the expected chart inputs from the EXACT exponent tables (product_triple_charts.py --rep, which uses
    exact_tables.py) into a fresh temporary directory;
  * require EXACTLY the 91 charts {affine} U {b_i_j : 0 <= i != j <= 9} (no missing / unexpected chart files);
  * require byte equality (sha256) of each expected input with the input used on the server (runs/charts_all/oN/*.ms);
  * verify each certificate (oN/<chart>_cof.txt) against the EXPECTED input with verify_cert.py (independent integer
    expansion of 1 = sum h_v g_v mod p).
For orbits with a rank certificate (runs/rank_witness/*.json): recompute the sha256 of the square witness and re-rank it
with rankmodp.  Writes results/product_triples_manifest.json and .md; exit status 0 iff every orbit is covered by at
least one fully verified method and nothing is missing, mismatched or failing.
The certificate checks (one verify_cert.py subprocess per chart) run in parallel, largest certificates first
(MANIFEST_JOBS workers, default 12); the checks themselves and the report are unchanged.
Usage: python verify_manifest.py   (run from ~/mub10)
"""
import os, sys, json, hashlib, subprocess, tempfile, time
from concurrent.futures import ThreadPoolExecutor
JOBS = int(os.environ.get("MANIFEST_JOBS", "12"))

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.abspath(os.path.join(HERE, ".."))
PY = sys.executable
P, R = 1073741741, 95182621

def sha(fn):
    return hashlib.sha256(open(fn, "rb").read()).hexdigest()

# exact integer description of the symmetry action on label assignments (positions Z0,Z1,X0,X1,Y0,Y1; labels
# 'inf',0..4), as in the proof document: H2, S2 permute positions; F5, D, M2 act on labels; conjugation does both.
INF = "inf"
def _inv5(t): return {1: 1, 2: 3, 3: 2, 4: 4}[t]
GENS = [((2, 3, 0, 1, 5, 4), lambda t: t),                                         # H2
        ((0, 1, 4, 5, 3, 2), lambda t: t),                                         # S2
        ((0, 1, 2, 3, 4, 5), lambda t: 0 if t == INF else (INF if t == 0 else _inv5(t))),   # F5: t -> 1/t
        ((0, 1, 2, 3, 4, 5), lambda t: t if t == INF else (t + 1) % 5),            # D: t -> t+1
        ((0, 1, 2, 3, 4, 5), lambda t: t if t == INF else (-t) % 5),               # M2: t -> -t
        ((0, 1, 2, 3, 5, 4), lambda t: t if t == INF else (-t) % 5)]               # global conjugation

def roster_check(reps):
    """independent exact enumeration: the 4080 admissible assignments, their orbits, and a one-to-one roster"""
    import itertools
    labs = [INF, 0, 1, 2, 3, 4]
    adm = [a for a in itertools.product(labs, repeat=6)
           if not ({a[0], a[1]} & {a[2], a[3]} or {a[0], a[1]} & {a[4], a[5]} or {a[2], a[3]} & {a[4], a[5]})]
    idx = {a: i for i, a in enumerate(adm)}; seen = {}; orbits = []
    for a in adm:
        if a in seen: continue
        k = len(orbits); orb = [a]; seen[a] = k; q = [a]
        while q:
            b = q.pop()
            for sig, pi in GENS:
                c = [None] * 6
                for s in range(6): c[sig[s]] = pi(b[s])
                c = tuple(c)
                if c not in seen: seen[c] = k; orb.append(c); q.append(c)
        orbits.append(orb)
    parse = lambda r: tuple(x if x == INF else int(x) for x in r.split(","))
    hit = [seen.get(parse(rep)) for _, rep in reps]
    ok = (len(adm) == 4080 and len(orbits) == 10 and len(reps) == 10 and None not in hit and sorted(hit) == list(range(10)))
    return ok, len(adm), sorted(len(o) for o in orbits), hit

def main():
    t0 = time.time()
    reps = [l.split() for l in open(os.path.join(HERE, "orbit_reps.txt")) if l.strip()]
    r_ok, n_adm, sizes, hit = roster_check(reps)
    print("roster: %d admissible assignments, %d orbits %s, representatives hit orbits %s -> %s" % (
        n_adm, len(sizes), sizes, hit, "COMPLETE" if r_ok else "INCOMPLETE"), flush=True)
    expected_names = ["affine"] + ["b_%d_%d" % (i, j) for i in range(10) for j in range(10) if i != j]
    assert len(expected_names) == 91
    tmp = tempfile.mkdtemp(prefix="manifest_")
    report = {"p": P, "zeta20": R, "orbits": [], "generated": time.ctime()}
    all_ok = True
    # phase 1: regenerate inputs, compare inputs, collect the certificate checks
    pending = []; per_orbit = []
    for oid, rep in reps:
        od = os.path.join(ROOT, "runs", "charts_all", "o%s" % oid)
        ed = os.path.join(tmp, "o%s" % oid)
        subprocess.run([PY, "-I", os.path.join(HERE, "product_triple_charts.py"), ed, "--rep", rep, str(P), str(R)],
                       check=True, capture_output=True)
        used = sorted(f[:-3] for f in os.listdir(od) if f.endswith(".ms") and (f.startswith("b_") or f == "affine.ms"))
        missing = sorted(set(expected_names) - set(used)); unexpected = sorted(set(used) - set(expected_names))
        charts = []; n_ok = 0
        for name in expected_names:
            e_in = os.path.join(ed, name + ".ms"); u_in = os.path.join(od, name + ".ms"); cof = os.path.join(od, name + "_cof.txt")
            rec = {"chart": name, "input_sha256": sha(e_in)}
            rec["input_matches_used"] = os.path.exists(u_in) and sha(u_in) == rec["input_sha256"]
            if os.path.exists(cof):
                rec["certificate_sha256"] = sha(cof)
                pending.append((os.path.getsize(cof), e_in, cof, rec))
            else:
                rec["verified"] = False; rec["verifier"] = "no certificate file"
            charts.append(rec)
        per_orbit.append((oid, rep, missing, unexpected, charts))
    # phase 2: all certificate checks in parallel, largest first
    def check(job):
        _, e_in, cof, rec = job
        v = subprocess.run([PY, "-I", os.path.join(HERE, "verify_cert.py"), e_in, cof], capture_output=True, text=True)
        rec["verified"] = v.returncode == 0 and v.stdout.startswith("CERTIFICATE OK")
        rec["verifier"] = v.stdout.strip()[:160]
    pending.sort(key=lambda j: -j[0])
    print("checking %d certificates with %d workers" % (len(pending), JOBS), flush=True)
    with ThreadPoolExecutor(JOBS) as ex:
        list(ex.map(check, pending))
    # phase 3: per-orbit verdicts (unchanged logic)
    for oid, rep, missing, unexpected, charts in per_orbit:
        n_ok = sum(1 for rec in charts if rec["verified"] and rec["input_matches_used"])
        chart_ok = (n_ok == 91 and not missing and not unexpected)
        # rank witness
        wj = os.path.join(ROOT, "runs", "rank_witness", "%s_n3.json" % rep.replace(",", "-"))
        rank = None
        if os.path.exists(wj):
            meta = json.load(open(wj)); wb = wj[:-5] + ".bin"
            h = sha(wb) if os.path.exists(wb) else None
            out = subprocess.run([os.path.join(HERE, "rankmodp"), wb], capture_output=True, text=True) if h else None
            rk = int(out.stdout.split()[1]) if out and out.returncode == 0 else -1
            rank = {"witness_sha256_recorded": meta["witness_sha256"], "witness_sha256_now": h,
                    "invariant_dim": meta["invariant_dim"], "rerank": rk,
                    "ok": h == meta["witness_sha256"] and rk == meta["invariant_dim"] and meta["p"] == P and meta["zeta20"] == R}
        orbit_ok = chart_ok or (rank is not None and rank["ok"])
        all_ok &= orbit_ok
        report["orbits"].append({"orbit": int(oid), "rep": rep, "charts_verified": n_ok, "missing": missing,
                                 "unexpected": unexpected, "chart_method_ok": chart_ok, "rank_method": rank,
                                 "orbit_ok": orbit_ok, "charts": charts})
        print("o%s %-22s charts %3d/91 verified%s%s ; rank %s ; ORBIT %s" % (
            oid, rep, n_ok, " missing=%d" % len(missing) if missing else "", " unexpected=%d" % len(unexpected) if unexpected else "",
            ("OK (%d)" % rank["rerank"]) if rank and rank["ok"] else ("n/a" if rank is None else "FAILED"),
            "OK" if orbit_ok else "NOT OK"), flush=True)
    all_ok = all_ok and r_ok
    report["roster"] = {"ok": r_ok, "assignments": n_adm, "orbit_sizes": sizes, "rep_orbits": hit}
    report["all_ok"] = all_ok
    os.makedirs(os.path.join(ROOT, "results"), exist_ok=True)
    json.dump(report, open(os.path.join(ROOT, "results", "product_triples_manifest.json"), "w"), indent=1)
    with open(os.path.join(ROOT, "results", "product_triples_manifest.md"), "w") as fh:
        fh.write("# Product-triple proof manifest (%s)\n\np = %d, zeta20 -> %d. Inputs regenerated from exact formulas; "
                 "certificates verified against the regenerated inputs.\n\n| orbit | rep | charts verified | chart method | rank method | orbit |\n|---|---|---|---|---|---|\n" % (report["generated"], P, R))
        for o in report["orbits"]:
            rk = o["rank_method"]
            fh.write("| %d | %s | %d/91 | %s | %s | %s |\n" % (o["orbit"], o["rep"], o["charts_verified"], "OK" if o["chart_method_ok"] else "no",
                     ("OK (rank %d)" % rk["rerank"]) if rk and rk["ok"] else ("n/a" if rk is None else "FAILED"), "OK" if o["orbit_ok"] else "NOT OK"))
        fh.write("\nRoster: %d admissible assignments in %d orbits %s; one representative per orbit: %s.\n" % (
            n_adm, len(sizes), sizes, "yes" if r_ok else "NO"))
        fh.write("\n**ALL ORBITS COVERED: %s** (%.0f s)\n" % ("YES" if all_ok else "NO", time.time() - t0))
    print("ALL ORBITS COVERED: %s" % ("YES" if all_ok else "NO"))
    sys.exit(0 if all_ok else 1)

if __name__ == "__main__":
    main()

